Ascent Conditions for Length-Normalized Single-Rollout Policy Updates

Dividing each trajectory's score contribution by its realized length can change the direction of a reward-centered policy update. In a finite trajectory model, we derive an exact ascent threshold for a three-outcome softmax policy and exhibit a binary-reward example in which the expected Euclidean update decreases task success. Natural-gradient ascent holds for fully controllable outcome distributions with deterministic binary labels, but can fail under a one-parameter restriction. A third-order U-statistic estimates the first-order return change without bias from independent current-policy trajectories, one per request. In the example, a same-sample plug-in estimator instead has the opposite sign in expectation for batch sizes two through forty-nine. Exact policy-grid enumeration confirms the local sign reversal. In a branching process, length-normalized learning initially loses return, then recovers and exceeds the unnormalized comparator. The analysis concerns the expected update field at the current policy.

==> anc/reproducibility/README.md <==
# Reproducibility material

Ascent Conditions for Length-Normalized Single-Rollout Policy Updates  
Levin David Schwab  
Manuscript revision: 9 October 2026

This directory contains the numerical experiments, complete numerical results,
and figure and table generators for the paper. All environments are finite
constructed models. No language model is trained, and no external dataset or
network service is required to run the experiments.

## Environment and execution

The results were reproduced using Python 3.12.13, NumPy 2.5.3, SciPy 1.18.1,
and Matplotlib 3.11.2. The three direct dependencies are pinned in
`requirements.txt`. From this directory:

```sh
python3 -m venv .venv
. .venv/bin/activate
python -m pip install -r requirements.txt
python Validation/theory_checks.py
python Scripts/study.py
python Scripts/diagnostic.py
python Scripts/build_outputs.py
python Scripts/sensitivity.py
```

The commands overwrite their generated files under `Results`, `Validation`, and
`Paper`. The output scripts create `Paper` when needed. Use a copy of this directory when comparing a rerun with the retained
outputs. The manuscript itself is supplied separately in the arXiv source
archive, together with the compiled figure and table inputs. Those files are
not duplicated here; running the commands regenerates them under `Paper`.

The random generator is NumPy's `default_rng`, initialized for replicate
`seed` using `SeedSequence([20260921, seed])`, for seeds 0 through 31. This
fixed seed identifier is retained across manuscript revisions. Request-type
draws and categorical uniforms are paired across methods and settings within
each seed. Outcomes follow each method's current policy. Seeds are independent
within a condition; runs paired across conditions are not independent of one
another.

## Experimental scope and counts

- `study.py` evaluates 1,176 interior three-outcome policies at each of nine
  length ratios, for 10,584 exact rational sign checks. It also runs four update
  methods, two batch sizes, and two length settings: 16 conditions with 32
  seeds each, or 512 training runs. Each run uses 8,192 fresh trajectories.
- `diagnostic.py` enumerates the complete multinomial count laws at sample
  sizes 3, 8, 32, 64, 128, and 512. It computes moments and sign probabilities
  without Monte Carlo sampling. Its probabilities and moments use floating-point
  arithmetic; the separate three-observation expectation check is rational.
- `sensitivity.py` executes two methods at three learning rates with 32 paired
  seeds, for 192 runs. The 64 runs at multiplier 1 repeat the corresponding
  base-study runs and check their curves. The other 128 runs are additional.
  There are therefore 640 distinct training runs across the base study and
  sensitivity analysis, with 704 executions when both scripts run in sequence.
- `theory_checks.py` checks selected algebraic identities with rational
  arithmetic and uses finite differences as a separate derivative check.

The finite-sample intervals are pointwise 95% Student-t intervals for a mean
across 32 seeds. Paired comparisons use within-seed differences. These
intervals are approximate and are not simultaneous bands or distribution-free
guarantees. The bounded-score confidence interval in the paper is a different
result and is not used for the learning-curve bands.

## File guide

| File | Contents |
| --- | --- |
| `Results/grid_all.csv` | Every rational grid case, exact directional-derivative numerator and denominator, and sign |
| `Results/grid_summary.csv` | Counts aggregated by length ratio |
| `Results/rational_example.json` | Exact three-outcome counterexample |
| `Results/calibration.csv` | Initial expected-update norms, fixed scale factors, and step sizes |
| `Results/initial_directions.csv` | Initial return, directional derivatives, and cosines |
| `Results/expected_dynamics.csv` | Deterministic iterations of enumerated expected updates |
| `Results/{setting}_{batch}_{method}.npy` | All 16 condition arrays, each with 32 seeds; filenames identify length setting, batch size, and method |
| `Results/seed_results.csv` | Four summaries for every base-study training run |
| `Results/summary.csv` | Means and interval endpoints for all base-study summaries |
| `Results/paired_differences.csv` | Paired differences from U in the variable-length setting |
| `Results/diagnostic.csv` | Complete-law diagnostic moments and sign probabilities |
| `Results/sensitivity_seed_results.csv` | Summaries for every sensitivity execution, including repeated base runs |
| `Results/sensitivity_summary.csv` | Sensitivity means, paired differences, and interval endpoints |
| `Validation/*_checks.json` | Numerical and exact-arithmetic validation outputs |

The learning curves are stored as individual NumPy `.npy` files so they can be
distributed directly as ancillary material. In each array, the second dimension has 257 entries for batch size
32 and 129 entries for batch size 64, including the initial iterate. Each
entry is the return evaluated by complete path enumeration at the current
policy. The first axis follows seeds 0 through 31. The methods are U
(unnormalized), L (individual length), P (exact request-conditional oracle
baseline with individual length), and M (U divided by exact population mean
length).

Figure panels (c) and (d) use the same variable-length, batch-32 runs; panel
(e) uses variable-length, batch-64 runs; panel (f) uses constant-length,
batch-32 runs. Each method mean uses 32 seeds. The constant-length, batch-64
results are retained even though they are not plotted. Panel (b) is a
deterministic expected-update calculation and has no sampled replicates.

The exploratory sensitivity study was added after the original simulations.
It retains the original calibration and seeds. Its three learning rates do
not constitute optimal tuning or evidence of general superiority.

`SHA256.json` records the retained files before a rerun. Regeneration of the
numerical results and figure was verified in the stated environment. Exact
byte equality of floating-point outputs or PDF files is not guaranteed across
different library versions or platforms.


==> anc/reproducibility/Results/calibration.csv <==
environment,batch,method,raw_initial_norm,fixed_scale,step_size
variable,32,U,0.09907516591914511,1.0322580645161288,0.15
variable,32,L,0.016575231159553033,6.170118415173216,0.15
variable,32,P,0.01711855791365196,5.974284722415221,0.15
variable,32,M,0.0010996133842302454,93.00645161290322,0.15
variable,64,U,0.1006731524662281,1.0158730158730158,0.3
variable,64,L,0.01684257359761034,6.072180027630784,0.3
variable,64,P,0.01711855791365196,5.974284722415221,0.3
variable,64,M,0.0011173490839758945,91.53015873015872,0.3
constant,32,U,0.09907516591914511,1.0322580645161288,0.15
constant,32,L,0.0009907516591914512,103.22580645161288,0.15
constant,32,P,0.001022711390133111,99.99999999999996,0.15
constant,32,M,0.000990751659191451,103.22580645161291,0.15
constant,64,U,0.1006731524662281,1.0158730158730158,0.3
constant,64,L,0.0010067315246622811,101.58730158730155,0.3
constant,64,P,0.001022711390133111,99.99999999999996,0.3
constant,64,M,0.0010067315246622807,101.5873015873016,0.3


==> anc/reproducibility/Results/diagnostic.csv <==
batch_size,states,probability_mass_error,true_derivative,mean_U,mean_plugin,plugin_bias,plugin_relative_bias,sd_U,sd_U_relative,probability_U_negative,probability_plugin_negative
3,10,2.220446049250313e-16,-0.0003094,-0.0003094000000000161,0.0032188000000000004,0.0035282000000000004,11.403361344537817,0.028034470537298652,90.60914847219992,0.04800000000000002,0.0
8,45,8.881784197001252e-16,-0.0003094,-0.0003093999999999991,0.0014150500000000034,0.0017244500000000035,5.573529411764717,0.00485519480649826,15.692290906587782,0.21486528000000032,0.0
32,561,7.105427357601002e-15,-0.0003094,-0.000309399999999998,0.00016686718749999845,0.00047626718749999844,1.5393251050420118,0.0010346358110725512,3.3440071463236953,0.7465514190514618,0.6142303625208532
64,2145,1.5543122344752192e-15,-0.0003094,-0.0003093999999999982,-6.750351562499769e-05,0.0002418964843750023,0.7818244485294192,0.0005858336301744254,1.8934506469761647,0.8195994808729473,0.7160283652404169
128,8385,9.992007221626409e-16,-0.0003094,-0.0003094000000000027,-0.0001875110351562532,0.00012188896484374679,0.39395269826679635,0.000362513410925635,1.1716658400957822,0.8548338769641285,0.78819003678987
512,131841,5.029310301551959e-14,-0.0003094,-0.00030939999999998605,-0.0002787513732910033,3.064862670899669e-05,0.0990582634421354,0.00016157735411119497,0.5222280352656593,0.953019194365609,0.9377866165768837


==> anc/reproducibility/Results/expected_dynamics.csv <==
environment,batch,method,budget,J
variable,32,U,0,0.8548300000000001
variable,32,U,32,0.8563887384311025
variable,32,U,64,0.8579075551017058
variable,32,U,96,0.8593879810881456
variable,32,U,128,0.8608314753152811
variable,32,U,160,0.86223942831068
variable,32,U,192,0.863613165764714
variable,32,U,224,0.8649539519043367
variable,32,U,256,0.8662629926884531
variable,32,U,288,0.8675414388328541
variable,32,U,320,0.8687903886726467
variable,32,U,352,0.8700108908700072
variable,32,U,384,0.8712039469749161
variable,32,U,416,0.8723705138463552
variable,32,U,448,0.8735115059411837
variable,32,U,480,0.8746277974776863
variable,32,U,512,0.8757202244805011
variable,32,U,544,0.8767895867133578
variable,32,U,576,0.8778366495057841
variable,32,U,608,0.8788621454796354
variable,32,U,640,0.8798667761810445
variable,32,U,672,0.88085121362309
variable,32,U,704,0.8818161017442215
variable,32,U,736,0.8827620577872128
variable,32,U,768,0.8836896736031616
variable,32,U,800,0.8845995168848048
variable,32,U,832,0.8854921323331854
variable,32,U,864,0.8863680427614815
variable,32,U,896,0.8872277501395901
variable,32,U,928,0.8880717365828565
variable,32,U,960,0.8889004652881427
variable,32,U,992,0.8897143814202452
variable,32,U,1024,0.8905139129514947
variable,32,U,1056,0.8912994714572111
variable,32,U,1088,0.8920714528695148
variable,32,U,1120,0.8928302381918755
variable,32,U,1152,0.8935761941766039
variable,32,U,1184,0.8943096739673955
variable,32,U,1216,0.8950310177088849
variable,32,U,1248,0.8957405531250696
variable,32,U,1280,0.8964385960683424
variable,32,U,1312,0.8971254510407746
variable,32,U,1344,0.8978014116891911
variable,32,U,1376,0.8984667612754912
variable,32,U,1408,0.8991217731235778
variable,32,U,1440,0.8997667110441818
variable,32,U,1472,0.900401829738795
variable,32,U,1504,0.9010273751838426
variable,32,U,1536,0.901643584996174
variable,32,U,1568,0.9022506887808813
variable,32,U,1600,0.9028489084623886
variable,32,U,1632,0.9034384585997177
variable,32,U,1664,0.9040195466867669
variable,32,U,1696,0.9045923734383988
variable,32,U,1728,0.9051571330630894
variable,32,U,1760,0.9057140135228402
variable,32,U,1792,0.9062631967810223
variable,32,U,1824,0.906804859038779
variable,32,U,1856,0.9073391709605797
variable,32,U,1888,0.9078662978894826
variable,32,U,1920,0.9083864000526364
variable,32,U,1952,0.9088996327575151
variable,32,U,1984,0.9094061465793595
variable,32,U,2016,0.9099060875402666
variable,32,U,2048,0.910399597280347
variable,32,U,2080,0.9108868132213465
variable,32,U,2112,0.9113678687231085
variable,32,U,2144,0.911842893233227
variable,32,U,2176,0.9123120124302274
variable,32,U,2208,0.9127753483605924
variable,32,U,2240,0.9132330195699315
variable,32,U,2272,0.9136851412285757
variable,32,U,2304,0.914131825251872
variable,32,U,2336,0.9145731804154215
variable,32,U,2368,0.9150093124655122
variable,32,U,2400,0.9154403242249692
variable,32,U,2432,0.9158663156946357
variable,32,U,2464,0.9162873841506979
variable,32,U,2496,0.9167036242380368
variable,32,U,2528,0.9171151280598026
variable,32,U,2560,0.9175219852633755
variable,32,U,2592,0.9179242831228874
variable,32,U,2624,0.9183221066184557
variable,32,U,2656,0.9187155385122794
variable,32,U,2688,0.9191046594217446
variable,32,U,2720,0.9194895478896643
variable,32,U,2752,0.9198702804517902
variable,32,U,2784,0.9202469317017101
variable,32,U,2816,0.9206195743532527
variable,32,U,2848,0.920988279300504
variable,32,U,2880,0.9213531156755433
variable,32,U,2912,0.9217141509039988
variable,32,U,2944,0.9220714507585122
variable,32,U,2976,0.9224250794102092
variable,32,U,3008,0.922775099478255
variable,32,U,3040,0.9231215720775804
variable,32,U,3072,0.9234645568648553
variable,32,U,3104,0.9238041120827836
variable,32,U,3136,0.9241402946027854
variable,32,U,3168,0.9244731599661445
variable,32,U,3200,0.9248027624236727
variable,32,U,3232,0.9251291549739603
variable,32,U,3264,0.9254523894002675
variable,32,U,3296,0.9257725163061137
variable,32,U,3328,0.9260895851496161
variable,32,U,3360,0.9264036442766302
variable,32,U,3392,0.9267147409527383
variable,32,U,3424,0.927022921394134
variable,32,U,3456,0.9273282307974459
variable,32,U,3488,0.9276307133685417
variable,32,U,3520,0.9279304123503542
variable,32,U,3552,0.9282273700497666
variable,32,U,3584,0.9285216278635972
variable,32,U,3616,0.928813226303709
variable,32,U,3648,0.929102205021293
variable,32,U,3680,0.9293886028303424
variable,32,U,3712,0.9296724577303564
variable,32,U,3744,0.9299538069283031
variable,32,U,3776,0.9302326868598652
variable,32,U,3808,0.9305091332100007
variable,32,U,3840,0.9307831809328396
variable,32,U,3872,0.9310548642709445
variable,32,U,3904,0.9313242167739584
variable,32,U,3936,0.9315912713166594
variable,32,U,3968,0.9318560601164497
variable,32,U,4000,0.9321186147502923
variable,32,U,4032,0.9323789661711235
variable,32,U,4064,0.9326371447237533
variable,32,U,4096,0.9328931801602763
variable,32,U,4128,0.9331471016550082
variable,32,U,4160,0.9333989378189682
variable,32,U,4192,0.9336487167139188
variable,32,U,4224,0.9338964658659831
variable,32,U,4256,0.9341422122788501
variable,32,U,4288,0.9343859824465887
variable,32,U,4320,0.9346278023660749
variable,32,U,4352,0.9348676975490559
variable,32,U,4384,0.9351056930338553
variable,32,U,4416,0.9353418133967352
variable,32,U,4448,0.9355760827629301
variable,32,U,4480,0.9358085248173555
variable,32,U,4512,0.9360391628150103
variable,32,U,4544,0.936268019591079
variable,32,U,4576,0.9364951175707472
variable,32,U,4608,0.9367204787787325
variable,32,U,4640,0.9369441248485527
variable,32,U,4672,0.9371660770315247
variable,32,U,4704,0.9373863562055188
variable,32,U,4736,0.9376049828834621
variable,32,U,4768,0.9378219772216115
variable,32,U,4800,0.9380373590275922
variable,32,U,4832,0.938251147768221
variable,32,U,4864,0.9384633625771093
variable,32,U,4896,0.9386740222620658
variable,32,U,4928,0.9388831453122911
variable,32,U,4960,0.9390907499053852
variable,32,U,4992,0.9392968539141617
variable,32,U,5024,0.9395014749132821
variable,32,U,5056,0.9397046301857134
variable,32,U,5088,0.9399063367290146
variable,32,U,5120,0.940106611261457
variable,32,U,5152,0.9403054702279858
variable,32,U,5184,0.9405029298060225
variable,32,U,5216,0.9406990059111219
variable,32,U,5248,0.9408937142024758
variable,32,U,5280,0.9410870700882827
variable,32,U,5312,0.9412790887309734
variable,32,U,5344,0.9414697850523065
variable,32,U,5376,0.9416591737383356
variable,32,U,5408,0.9418472692442469
variable,32,U,5440,0.9420340857990791
variable,32,U,5472,0.9422196374103228
variable,32,U,5504,0.9424039378684065
variable,32,U,5536,0.9425870007510699
variable,32,U,5568,0.9427688394276301
variable,32,U,5600,0.9429494670631433
variable,32,U,5632,0.9431288966224635
variable,32,U,5664,0.9433071408742011
variable,32,U,5696,0.9434842123945906
variable,32,U,5728,0.9436601235712573
variable,32,U,5760,0.9438348866068994
variable,32,U,5792,0.9440085135228798
variable,32,U,5824,0.9441810161627316
variable,32,U,5856,0.9443524061955809
variable,32,U,5888,0.9445226951194892
variable,32,U,5920,0.9446918942647159
variable,32,U,5952,0.9448600147969065
variable,32,U,5984,0.9450270677202038
variable,32,U,6016,0.9451930638802883
variable,32,U,6048,0.9453580139673482
variable,32,U,6080,0.9455219285189798
variable,32,U,6112,0.9456848179230247
variable,32,U,6144,0.9458466924203365
variable,32,U,6176,0.9460075621074902
variable,32,U,6208,0.9461674369394268
variable,32,U,6240,0.9463263267320409
variable,32,U,6272,0.9464842411647053
variable,32,U,6304,0.9466411897827465
variable,32,U,6336,0.9467971819998576
variable,32,U,6368,0.9469522271004632
variable,32,U,6400,0.9471063342420288
variable,32,U,6432,0.947259512457321
variable,32,U,6464,0.9474117706566177
variable,32,U,6496,0.9475631176298694
variable,32,U,6528,0.947713562048815
variable,32,U,6560,0.9478631124690503
variable,32,U,6592,0.9480117773320537
variable,32,U,6624,0.9481595649671659
variable,32,U,6656,0.9483064835935288
variable,32,U,6688,0.9484525413219843
variable,32,U,6720,0.9485977461569307
variable,32,U,6752,0.9487421059981402
variable,32,U,6784,0.9488856286425396
variable,32,U,6816,0.9490283217859509
variable,32,U,6848,0.9491701930248002
variable,32,U,6880,0.9493112498577855
variable,32,U,6912,0.9494514996875151
variable,32,U,6944,0.9495909498221068
variable,32,U,6976,0.9497296074767605
variable,32,U,7008,0.9498674797752926
variable,32,U,7040,0.9500045737516434
variable,32,U,7072,0.9501408963513519
variable,32,U,7104,0.9502764544330008
variable,32,U,7136,0.9504112547696328
variable,32,U,7168,0.9505453040501394
variable,32,U,7200,0.9506786088806186
variable,32,U,7232,0.9508111757857103
variable,32,U,7264,0.9509430112099014
variable,32,U,7296,0.9510741215188064
variable,32,U,7328,0.9512045130004233
variable,32,U,7360,0.9513341918663638
variable,32,U,7392,0.95146316425306
variable,32,U,7424,0.9515914362229475
variable,32,U,7456,0.9517190137656266
variable,32,U,7488,0.951845902798998
variable,32,U,7520,0.9519721091703803
variable,32,U,7552,0.9520976386576036
variable,32,U,7584,0.9522224969700832
variable,32,U,7616,0.9523466897498721
variable,32,U,7648,0.9524702225726953
variable,32,U,7680,0.9525931009489611
variable,32,U,7712,0.952715330324757
variable,32,U,7744,0.9528369160828253
variable,32,U,7776,0.9529578635435195
variable,32,U,7808,0.9530781779657458
variable,32,U,7840,0.9531978645478817
variable,32,U,7872,0.9533169284286851
variable,32,U,7904,0.9534353746881795
variable,32,U,7936,0.9535532083485272
variable,32,U,7968,0.9536704343748855
variable,32,U,8000,0.9537870576762467
variable,32,U,8032,0.9539030831062627
variable,32,U,8064,0.9540185154640564
variable,32,U,8096,0.9541333594950158
variable,32,U,8128,0.9542476198915756
variable,32,U,8160,0.9543613012939844
variable,32,U,8192,0.9544744082910596
variable,32,L,0,0.8548300000000001
variable,32,L,32,0.8546017074336323
variable,32,L,64,0.8543726683155849
variable,32,L,96,0.8541431132328744
variable,32,L,128,0.853913299680686
variable,32,L,160,0.853683514714019
variable,32,L,192,0.8534540778453267
variable,32,L,224,0.8532253442076531
variable,32,L,256,0.8529977080033914
variable,32,L,288,0.8527716062591132
variable,32,L,320,0.852547522906895
variable,32,L,352,0.8523259932120405
variable,32,L,384,0.8521076085659081
variable,32,L,416,0.8518930216605449
variable,32,L,448,0.851682952058713
variable,32,L,480,0.851478192168465
variable,32,L,512,0.8512796136252739
variable,32,L,544,0.8510881740765349
variable,32,L,576,0.850904924352519
variable,32,L,608,0.850731015994093
variable,32,L,640,0.8505677090901297
variable,32,L,672,0.850416380355886
variable,32,L,704,0.8502785313570351
variable,32,L,736,0.8501557967518364
variable,32,L,768,0.8500499523854145
variable,32,L,800,0.8499629230247593
variable,32,L,832,0.8498967894704285
variable,32,L,864,0.849853794720986
variable,32,L,896,0.8498363487992492
variable,32,L,928,0.8498470317765506
variable,32,L,960,0.8498885944542937
variable,32,L,992,0.8499639560842288
variable,32,L,1024,0.850076198434643
variable,32,L,1056,0.8502285554452929
variable,32,L,1088,0.850424397667731
variable,32,L,1120,0.850667210669951
variable,32,L,1152,0.8509605666072956
variable,32,L,1184,0.8513080882391789
variable,32,L,1216,0.8517134048177438
variable,32,L,1248,0.8521800995038541
variable,32,L,1280,0.8527116482886101
variable,32,L,1312,0.8533113508202899
variable,32,L,1344,0.853982254054095
variable,32,L,1376,0.8547270702404864
variable,32,L,1408,0.8555480914179435
variable,32,L,1440,0.8564471032325817
variable,32,L,1472,0.857425301509832
variable,32,L,1504,0.8584832154802425
variable,32,L,1536,0.859620641835459
variable,32,L,1568,0.8608365937898421
variable,32,L,1600,0.862129268993664
variable,32,L,1632,0.8634960394611181
variable,32,L,1664,0.8649334656562891
variable,32,L,1696,0.8664373355838427
variable,32,L,1728,0.868002728262423
variable,32,L,1760,0.8696240994538179
variable,32,L,1792,0.8712953861306604
variable,32,L,1824,0.8730101250331437
variable,32,L,1856,0.8747615799050464
variable,32,L,1888,0.8765428716789353
variable,32,L,1920,0.8783471060120883
variable,32,L,1952,0.8801674931163888
variable,32,L,1984,0.8819974556909433
variable,32,L,2016,0.8838307218413756
variable,32,L,2048,0.8856614010317955
variable,32,L,2080,0.8874840422501803
variable,32,L,2112,0.8892936745831195
variable,32,L,2144,0.8910858312287141
variable,32,L,2176,0.892856558594822
variable,32,L,2208,0.8946024125295224
variable,32,L,2240,0.8963204439287765
variable,32,L,2272,0.8980081759942125
variable,32,L,2304,0.8996635753100715
variable,32,L,2336,0.9012850187121325
variable,32,L,2368,0.9028712576692044
variable,32,L,2400,0.9044213816201196
variable,32,L,2432,0.9059347814299122
variable,32,L,2464,0.907411113864906
variable,32,L,2496,0.9088502677487087
variable,32,L,2528,0.9102523322552877
variable,32,L,2560,0.9116175676233782
variable,32,L,2592,0.9129463784376016
variable,32,L,2624,0.9142392895132216
variable,32,L,2656,0.9154969243399301
variable,32,L,2688,0.9167199859813464
variable,32,L,2720,0.9179092402871348
variable,32,L,2752,0.9190655012499634
variable,32,L,2784,0.920189618326682
variable,32,L,2816,0.921282465539126
variable,32,L,2848,0.922344932172555
variable,32,L,2880,0.9233779148968563
variable,32,L,2912,0.9243823111458057
variable,32,L,2944,0.9253590136016646
variable,32,L,2976,0.9263089056452594
variable,32,L,3008,0.9272328576448401
variable,32,L,3040,0.9281317239699108
variable,32,L,3072,0.9290063406285726
variable,32,L,3104,0.9298575234385266
variable,32,L,3136,0.9306860666526013
variable,32,L,3168,0.931492741969457
variable,32,L,3200,0.9322782978689806
variable,32,L,3232,0.9330434592198255
variable,32,L,3264,0.9337889271136173
variable,32,L,3296,0.9345153788866126
variable,32,L,3328,0.9352234682951144
variable,32,L,3360,0.9359138258157785
variable,32,L,3392,0.936587059046178
variable,32,L,3424,0.9372437531846572
variable,32,L,3456,0.937884471571712
variable,32,L,3488,0.9385097562778801
variable,32,L,3520,0.9391201287255152
variable,32,L,3552,0.9397160903338634
variable,32,L,3584,0.9402981231786249
variable,32,L,3616,0.9408666906586857
variable,32,L,3648,0.9414222381640021
variable,32,L,3680,0.9419651937397058
variable,32,L,3712,0.9424959687424476
variable,32,L,3744,0.9430149584857759
variable,32,L,3776,0.9435225428720345
variable,32,L,3808,0.944019087008806
variable,32,L,3840,0.9445049418084354
variable,32,L,3872,0.9449804445695361
variable,32,L,3904,0.9454459195397397
variable,32,L,3936,0.9459016784592081
variable,32,L,3968,0.9463480210846756
variable,32,L,4000,0.946785235693954
variable,32,L,4032,0.9472135995710128
variable,32,L,4064,0.9476333794718467
variable,32,L,4096,0.9480448320714637
variable,32,L,4128,0.9484482043923869
variable,32,L,4160,0.9488437342151347
variable,32,L,4192,0.9492316504711936
variable,32,L,4224,0.9496121736190143
variable,32,L,4256,0.9499855160036047
variable,32,L,4288,0.950351882200295
variable,32,L,4320,0.9507114693432603
variable,32,L,4352,0.951064467439393
variable,32,L,4384,0.9514110596681066
variable,32,L,4416,0.9517514226676477
variable,32,L,4448,0.9520857268084874
variable,32,L,4480,0.9524141364543466
variable,32,L,4512,0.9527368102113929
variable,32,L,4544,0.9530539011661382
variable,32,L,4576,0.9533655571125447
variable,32,L,4608,0.9536719207688272
variable,32,L,4640,0.9539731299844311
variable,32,L,4672,0.9542693179376333
variable,32,L,4704,0.9545606133242112
variable,32,L,4736,0.9548471405375915
variable,32,L,4768,0.9551290198408849
variable,32,L,4800,0.9554063675311891
variable,32,L,4832,0.9556792960965251
variable,32,L,4864,0.9559479143657623
variable,32,L,4896,0.9562123276518574
variable,32,L,4928,0.9564726378887363
variable,32,L,4960,0.9567289437621147
variable,32,L,4992,0.9569813408345503
variable,32,L,5024,0.9572299216649997
variable,32,L,5056,0.9574747759231449
variable,32,L,5088,0.9577159904987363
variable,32,L,5120,0.9579536496061897
variable,32,L,5152,0.9581878348846627
variable,32,L,5184,0.9584186254938253
variable,32,L,5216,0.9586460982055298
variable,32,L,5248,0.9588703274915699
variable,32,L,5280,0.9590913856077155
variable,32,L,5312,0.9593093426741995
variable,32,L,5344,0.9595242667528187
variable,32,L,5376,0.9597362239208126
variable,32,L,5408,0.9599452783416617
variable,32,L,5440,0.960151492332958
variable,32,L,5472,0.9603549264314752
variable,32,L,5504,0.9605556394555711
variable,32,L,5536,0.9607536885650441
variable,32,L,5568,0.9609491293185582
variable,32,L,5600,0.9611420157287535
variable,32,L,5632,0.9613324003151359
variable,32,L,5664,0.9615203341548598
variable,32,L,5696,0.9617058669314855
variable,32,L,5728,0.9618890469818133
variable,32,L,5760,0.9620699213408709
variable,32,L,5792,0.962248535785143
variable,32,L,5824,0.9624249348741167
variable,32,L,5856,0.9625991619902181
variable,32,L,5888,0.9627712593772108
variable,32,L,5920,0.9629412681771222
variable,32,L,5952,0.9631092284657649
variable,32,L,5984,0.9632751792869089
variable,32,L,6016,0.9634391586851662
variable,32,L,6048,0.9636012037376416
variable,32,L,6080,0.963761350584404
variable,32,L,6112,0.9639196344578257
variable,32,L,6144,0.9640760897108386
variable,32,L,6176,0.9642307498441532
variable,32,L,6208,0.9643836475324844
variable,32,L,6240,0.9645348146498232
variable,32,L,6272,0.9646842822937955
variable,32,L,6304,0.9648320808091464
variable,32,L,6336,0.964978239810384
variable,32,L,6368,0.9651227882036165
variable,32,L,6400,0.9652657542076198
variable,32,L,6432,0.9654071653741617
variable,32,L,6464,0.9655470486076142
variable,32,L,6496,0.9656854301838843
variable,32,L,6528,0.9658223357686873
variable,32,L,6560,0.9659577904351927
variable,32,L,6592,0.9660918186810622
variable,32,L,6624,0.9662244444449102
variable,32,L,6656,0.9663556911222008
variable,32,L,6688,0.9664855815806144
variable,32,L,6720,0.9666141381748945
variable,32,L,6752,0.9667413827611967
variable,32,L,6784,0.9668673367109676
variable,32,L,6816,0.9669920209243568
variable,32,L,6848,0.9671154558431948
variable,32,L,6880,0.9672376614635393
variable,32,L,6912,0.9673586573478193
variable,32,L,6944,0.9674784626365834
variable,32,L,6976,0.9675970960598655
variable,32,L,7008,0.9677145759481944
variable,32,L,7040,0.967830920243243
variable,32,L,7072,0.9679461465081457
variable,32,L,7104,0.9680602719374872
variable,32,L,7136,0.9681733133669788
variable,32,L,7168,0.9682852872828288
variable,32,L,7200,0.9683962098308255
variable,32,L,7232,0.9685060968251369
variable,32,L,7264,0.9686149637568371
variable,32,L,7296,0.9687228258021756
variable,32,L,7328,0.968829697830591
variable,32,L,7360,0.9689355944124808
variable,32,L,7392,0.9690405298267404
variable,32,L,7424,0.9691445180680702
variable,32,L,7456,0.9692475728540683
variable,32,L,7488,0.9693497076321078
variable,32,L,7520,0.969450935586015
variable,32,L,7552,0.969551269642546
variable,32,L,7584,0.9696507224776757
variable,32,L,7616,0.9697493065227029
variable,32,L,7648,0.9698470339701754
variable,32,L,7680,0.9699439167796476
variable,32,L,7712,0.9700399666832693
variable,32,L,7744,0.9701351951912125
variable,32,L,7776,0.970229613596949
variable,32,L,7808,0.9703232329823727
variable,32,L,7840,0.970416064222778
variable,32,L,7872,0.970508117991702
variable,32,L,7904,0.9705994047656238
variable,32,L,7936,0.9706899348285404
variable,32,L,7968,0.9707797182764084
variable,32,L,8000,0.9708687650214697
variable,32,L,8032,0.9709570847964527
variable,32,L,8064,0.9710446871586605
variable,32,L,8096,0.9711315814939484
variable,32,L,8128,0.9712177770205915
variable,32,L,8160,0.9713032827930501
variable,32,L,8192,0.9713881077056309
variable,32,P,0,0.8548300000000001
variable,32,P,32,0.8546016535094313
variable,32,P,64,0.8543725600725901
variable,32,P,96,0.854142950276152
variable,32,P,128,0.8539130816160472
variable,32,P,160,0.8536832411492637
variable,32,P,192,0.8534537483916598
variable,32,P,224,0.8532249584813011
variable,32,P,256,0.8529972656274339
variable,32,P,288,0.8527711068655593
variable,32,P,320,0.8525469661390308
variable,32,P,352,0.8523253787270734
variable,32,P,384,0.8521069360379457
variable,32,P,416,0.8518922907839362
variable,32,P,448,0.8516821625517936
variable,32,P,480,0.8514773437777409
variable,32,P,512,0.8512787061300857
variable,32,P,544,0.851087207294244
variable,32,P,576,0.850903898144256
variable,32,P,608,0.8507299302711111
variable,32,P,640,0.8505665638208013
variable,32,P,672,0.8504151755733765
variable,32,P,704,0.8502772671676878
variable,32,P,736,0.8501544733442833
variable,32,P,768,0.8500485700404262
variable,32,P,800,0.8499614821258219
variable,32,P,832,0.8498952905150209
variable,32,P,864,0.8498522383324957
variable,32,P,896,0.8498347357394408
variable,32,P,928,0.8498453629584487
variable,32,P,960,0.8498868709553008
variable,32,P,992,0.8499621791592391
variable,32,P,1024,0.8500743695288463
variable,32,P,1056,0.8502266762062947
variable,32,P,1088,0.8504224699565404
variable,32,P,1120,0.8506652365703058
variable,32,P,1152,0.850958548432733
variable,32,P,1184,0.851306028537187
variable,32,P,1216,0.8517113063702956
variable,32,P,1248,0.8521779653236048
variable,32,P,1280,0.85270948161007
variable,32,P,1312,0.8533091550853474
variable,32,P,1344,0.8539800328914083
variable,32,P,1376,0.8547248274384449
variable,32,P,1408,0.85554583089117
variable,32,P,1440,0.8564448289822609
variable,32,P,1472,0.8574230175785171
variable,32,P,1504,0.8584809259021795
variable,32,P,1536,0.8596183505838478
variable,32,P,1568,0.8608343047227845
variable,32,P,1600,0.8621269858007965
variable,32,P,1632,0.8634937656130482
variable,32,P,1664,0.8649312043589384
variable,32,P,1696,0.8664350897396093
variable,32,P,1728,0.868000500439743
variable,32,P,1760,0.8696218918662426
variable,32,P,1792,0.871293200626011
variable,32,P,1824,0.8730079630927318
variable,32,P,1856,0.874759442652384
variable,32,P,1888,0.8765407598968783
variable,32,P,1920,0.8783450201669941
variable,32,P,1952,0.8801654333876332
variable,32,P,1984,0.8819954220040617
variable,32,P,2016,0.883828713903131
variable,32,P,2048,0.885659418365638
variable,32,P,2080,0.8874820842307773
variable,32,P,2112,0.8892917404689177
variable,32,P,2144,0.8910839201917716
variable,32,P,2176,0.8928546697474284
variable,32,P,2208,0.8946005449473544
variable,32,P,2240,0.8963185966705515
variable,32,P,2272,0.8980063481179522
variable,32,P,2304,0.8996617658862007
variable,32,P,2336,0.9012832268337139
variable,32,P,2368,0.9028694824596459
variable,32,P,2400,0.9044196222387106
variable,32,P,2432,0.9059330370755249
variable,32,P,2464,0.90740938377819
variable,32,P,2496,0.9088485512130715
variable,32,P,2528,0.9102506285969145
variable,32,P,2560,0.9116158762105226
variable,32,P,2592,0.9129446986793264
variable,32,P,2624,0.914237620857756
variable,32,P,2656,0.915495266272762
variable,32,P,2688,0.9167183380231582
variable,32,P,2720,0.9179076019916574
variable,32,P,2752,0.9190638722018173
variable,32,P,2784,0.9201879981392399
variable,32,P,2816,0.9212808538524436
variable,32,P,2848,0.922343328651384
variable,32,P,2880,0.9233763192287583
variable,32,P,2912,0.9243807230393779
variable,32,P,2944,0.9253574327848785
variable,32,P,2976,0.9263073318639141
variable,32,P,3008,0.9272312906611337
variable,32,P,3040,0.9281301635611171
variable,32,P,3072,0.9290047865858254
variable,32,P,3104,0.9298559755657045
variable,32,P,3136,0.9306845247653025
variable,32,P,3168,0.9314912058940644
variable,32,P,3200,0.9322767674418069
variable,32,P,3232,0.9330419342863318
variable,32,P,3264,0.9337874075276994
variable,32,P,3296,0.9345138645099521
variable,32,P,3328,0.9352219589965852
variable,32,P,3360,0.9359123214709073
variable,32,P,3392,0.93658555953665
variable,32,P,3424,0.9372422583978667
variable,32,P,3456,0.9378829814003522
variable,32,P,3488,0.9385082706195681
variable,32,P,3520,0.9391186474824492
variable,32,P,3552,0.9397146134125105
variable,32,P,3584,0.9402966504894336
variable,32,P,3616,0.9408652221158248
variable,32,P,3648,0.9414207736851187
variable,32,P,3680,0.9419637332457057
variable,32,P,3712,0.9424945121572926
variable,32,P,3744,0.9430135057362983
variable,32,P,3776,0.9435210938877637
variable,32,P,3808,0.9440176417218127
variable,32,P,3840,0.9445035001531846
variable,32,P,3872,0.9449790064827543
variable,32,P,3904,0.9454444849602881
variable,32,P,3936,0.9459002473279702
variable,32,P,3968,0.946346593344448
variable,32,P,4000,0.9467838112893494
variable,32,P,4032,0.947212178448367
variable,32,P,4064,0.9476319615791344
variable,32,P,4096,0.9480434173582178
variable,32,P,4128,0.9484467928096239
variable,32,P,4160,0.9488423257152866
variable,32,P,4192,0.9492302450080431
variable,32,P,4224,0.9496107711476336
variable,32,P,4256,0.9499841164802988
variable,32,P,4288,0.9503504855825486
variable,32,P,4320,0.9507100755896886
variable,32,P,4352,0.9510630765096938
variable,32,P,4384,0.9514096715230166
variable,32,P,4416,0.9517500372689006
variable,32,P,4448,0.9520843441187755
variable,32,P,4480,0.9524127564372827
variable,32,P,4512,0.9527354328314757
variable,32,P,4544,0.9530525263887193
variable,32,P,4576,0.9533641849037968
variable,32,P,4608,0.9536705510957163
variable,32,P,4640,0.9539717628146853
variable,32,P,4672,0.9542679532397188
variable,32,P,4704,0.9545592510673053
variable,32,P,4736,0.9548457806915582
variable,32,P,4768,0.9551276623762538
variable,32,P,4800,0.955405012419131
variable,32,P,4832,0.9556779433088335
variable,32,P,4864,0.9559465638748312
variable,32,P,4896,0.9562109794306645
variable,32,P,4928,0.956471291910823
variable,32,P,4960,0.9567276000015698
variable,32,P,4992,0.9569799992659922
variable,32,P,5024,0.9572285822635621
variable,32,P,5056,0.9574734386644606
variable,32,P,5088,0.957714655358922
variable,32,P,5120,0.9579523165618328
variable,32,P,5152,0.9581865039128076
variable,32,P,5184,0.9584172965719606
variable,32,P,5216,0.958644771311576
variable,32,P,5248,0.9588690026038661
variable,32,P,5280,0.9590900627050098
variable,32,P,5312,0.9593080217356365
variable,32,P,5344,0.9595229477579305
variable,32,P,5376,0.9597349068495057
variable,32,P,5408,0.9599439631742097
variable,32,P,5440,0.9601501790499913
variable,32,P,5472,0.9603536150139714
variable,32,P,5504,0.9605543298848461
variable,32,P,5536,0.960752380822744
variable,32,P,5568,0.9609478233866509
variable,32,P,5600,0.9611407115895201
variable,32,P,5632,0.961331097951164
variable,32,P,5664,0.9615190335490348
variable,32,P,5696,0.9617045680669843
variable,32,P,5728,0.9618877498420968
variable,32,P,5760,0.9620686259096773
variable,32,P,5792,0.9622472420464815
variable,32,P,5824,0.962423642812261
variable,32,P,5856,0.9625978715896993
variable,32,P,5888,0.9627699706228133
variable,32,P,5920,0.9629399810538768
variable,32,P,5952,0.9631079429589428
variable,32,P,5984,0.9632738953820166
variable,32,P,6016,0.9634378763679403
variable,32,P,6048,0.9635999229940445
variable,32,P,6080,0.9637600714006177
variable,32,P,6112,0.9639183568202471
variable,32,P,6144,0.9640748136060747
variable,32,P,6176,0.964229475259018
variable,32,P,6208,0.9643823744539928
variable,32,P,6240,0.9645335430651869
variable,32,P,6272,0.9646830121904199
variable,32,P,6304,0.9648308121746253
variable,32,P,6336,0.9649769726324958
variable,32,P,6368,0.9651215224703215
variable,32,P,6400,0.9652644899070552
variable,32,P,6432,0.9654059024946385
variable,32,P,6464,0.9655457871376133
variable,32,P,6496,0.965684170112053
variable,32,P,6528,0.9658210770838371
variable,32,P,6560,0.9659565331262944
variable,32,P,6592,0.9660905627372435
variable,32,P,6624,0.9662231898554522
variable,32,P,6656,0.9663544378765359
variable,32,P,6688,0.9664843296683229
variable,32,P,6720,0.9666128875857004
variable,32,P,6752,0.9667401334849671
variable,32,P,6784,0.9668660887377083
variable,32,P,6816,0.9669907742442106
variable,32,P,6848,0.9671142104464375
variable,32,P,6880,0.9672364173405795
variable,32,P,6912,0.9673574144891947
variable,32,P,6944,0.9674772210329564
variable,32,P,6976,0.9675958557020247
variable,32,P,7008,0.9677133368270493
variable,32,P,7040,0.9678296823498226
variable,32,P,7072,0.967944909833597
variable,32,P,7104,0.9680590364730725
variable,32,P,7136,0.9681720791040728
variable,32,P,7168,0.9682840542129184
variable,32,P,7200,0.9683949779455064
variable,32,P,7232,0.9685048661161115
variable,32,P,7264,0.9686137342159142
variable,32,P,7296,0.9687215974212663
variable,32,P,7328,0.9688284706017084
variable,32,P,7360,0.9689343683277382
variable,32,P,7392,0.9690393048783488
variable,32,P,7424,0.9691432942483371
variable,32,P,7456,0.9692463501553958
variable,32,P,7488,0.9693484860469909
variable,32,P,7520,0.9694497151070411
variable,32,P,7552,0.9695500502623915
variable,32,P,7584,0.969649504189106
variable,32,P,7616,0.9697480893185699
variable,32,P,7648,0.9698458178434173
variable,32,P,7680,0.9699427017232857
variable,32,P,7712,0.9700387526904072
variable,32,P,7744,0.9701339822550364
variable,32,P,7776,0.9702284017107242
variable,32,P,7808,0.9703220221394434
variable,32,P,7840,0.9704148544165658
variable,32,P,7872,0.9705069092157039
variable,32,P,7904,0.9705981970134129
variable,32,P,7936,0.970688728093762
variable,32,P,7968,0.9707785125527816
variable,32,P,8000,0.9708675603027842
variable,32,P,8032,0.9709558810765685
variable,32,P,8064,0.9710434844315063
variable,32,P,8096,0.9711303797535217
variable,32,P,8128,0.9712165762609564
variable,32,P,8160,0.9713020830083362
variable,32,P,8192,0.9713869088900332
variable,32,M,0,0.8548300000000001
variable,32,M,32,0.8563887384311025
variable,32,M,64,0.8579068956325369
variable,32,M,96,0.8593860598603608
variable,32,M,128,0.8608277426966032
variable,32,M,160,0.8622333831581823
variable,32,M,192,0.8636043515848401
variable,32,M,224,0.8649419533156415
variable,32,M,256,0.8662474321636751
variable,32,M,288,0.8675219736985701
variable,32,M,320,0.8687667083463317
variable,32,M,352,0.8699827143158013
variable,32,M,384,0.871171020360805
variable,32,M,416,0.8723326083867722
variable,32,M,448,0.8734684159102809
variable,32,M,480,0.8745793383796561
variable,32,M,512,0.8756662313644018
variable,32,M,544,0.8767299126208853
variable,32,M,576,0.8777711640413433
variable,32,M,608,0.8787907334929246
variable,32,M,640,0.8797893365531405
variable,32,M,672,0.88076765814775
variable,32,M,704,0.8817263540967882
variable,32,M,736,0.882666052574121
variable,32,M,768,0.8835873554856133
variable,32,M,800,0.8844908397707009
variable,32,M,832,0.885377058631882
variable,32,M,864,0.8862465426963791
variable,32,M,896,0.8870998011139705
variable,32,M,928,0.8879373225947518
variable,32,M,960,0.8887595763903654
variable,32,M,992,0.8895670132220191
variable,32,M,1024,0.8903600661584182
variable,32,M,1056,0.8911391514465429
variable,32,M,1088,0.891904669298023
variable,32,M,1120,0.8926570046337035
variable,32,M,1152,0.8933965277888213
variable,32,M,1184,0.8941235951810791
variable,32,M,1216,0.8948385499437582
variable,32,M,1248,0.8955417225258769
variable,32,M,1280,0.8962334312612853
variable,32,M,1312,0.8969139829084681
variable,32,M,1344,0.8975836731627234
variable,32,M,1376,0.898242787142275
variable,32,M,1408,0.8988915998497933
variable,32,M,1440,0.8995303766107031
variable,32,M,1472,0.900159373489573
variable,32,M,1504,0.9007788376858058
variable,32,M,1536,0.90138900790978
variable,32,M,1568,0.9019901147405106
variable,32,M,1600,0.9025823809658514
variable,32,M,1632,0.9031660219061837
variable,32,M,1664,0.9037412457224926
variable,32,M,1696,0.9043082537096708
variable,32,M,1728,0.9048672405758458
variable,32,M,1760,0.9054183947084762
variable,32,M,1792,0.9059618984279209
variable,32,M,1824,0.906497928229145
variable,32,M,1856,0.9070266550121834
variable,32,M,1888,0.9075482443019558
variable,32,M,1920,0.9080628564579819
variable,32,M,1952,0.9085706468745238
variable,32,M,1984,0.9090717661716466
variable,32,M,2016,0.9095663603776637
variable,32,M,2048,0.9100545711034034
variable,32,M,2080,0.9105365357087165
variable,32,M,2112,0.9110123874616082
variable,32,M,2144,0.9114822556903718
variable,32,M,2176,0.9119462659290671
variable,32,M,2208,0.9124045400566771
variable,32,M,2240,0.9128571964302538
variable,32,M,2272,0.913304350012346
variable,32,M,2304,0.9137461124929906
variable,32,M,2336,0.9141825924065299
variable,32,M,2368,0.9146138952435043
variable,32,M,2400,0.9150401235578564
variable,32,M,2432,0.9154613770696702
variable,32,M,2464,0.9158777527636603
variable,32,M,2496,0.9162893449836034
variable,32,M,2528,0.9166962455229134
variable,32,M,2560,0.9170985437115315
variable,32,M,2592,0.9174963264993067
variable,32,M,2624,0.9178896785360253
variable,32,M,2656,0.9182786822482476
variable,32,M,2688,0.9186634179130939
variable,32,M,2720,0.9190439637291196
variable,32,M,2752,0.9194203958844106
variable,32,M,2784,0.9197927886220242
variable,32,M,2816,0.9201612143028933
variable,32,M,2848,0.9205257434663082
variable,32,M,2880,0.9208864448880809
variable,32,M,2912,0.9212433856364933
variable,32,M,2944,0.9215966311261305
variable,32,M,2976,0.9219462451696864
variable,32,M,3008,0.922292290027829
variable,32,M,3040,0.9226348264572154
variable,32,M,3072,0.9229739137567261
variable,32,M,3104,0.923309609812002
variable,32,M,3136,0.923641971138354
variable,32,M,3168,0.923971052922107
variable,32,M,3200,0.9242969090604581
variable,32,M,3232,0.9246195921998956
variable,32,M,3264,0.9249391537732473
variable,32,M,3296,0.9252556440354142
variable,32,M,3328,0.9255691120978375
variable,32,M,3360,0.92587960596176
variable,32,M,3392,0.9261871725503198
variable,32,M,3424,0.9264918577395345
variable,32,M,3456,0.9267937063882102
variable,32,M,3488,0.9270927623668263
variable,32,M,3520,0.9273890685854324
variable,32,M,3552,0.927682667020596
variable,32,M,3584,0.9279735987414427
variable,32,M,3616,0.9282619039348182
variable,32,M,3648,0.9285476219296115
variable,32,M,3680,0.9288307912202683
variable,32,M,3712,0.9291114494895285
variable,32,M,3744,0.9293896336304152
variable,32,M,3776,0.9296653797675044
variable,32,M,3808,0.9299387232775039
variable,32,M,3840,0.9302096988091658
variable,32,M,3872,0.930478340302559
variable,32,M,3904,0.9307446810077235
variable,32,M,3936,0.9310087535027328
variable,32,M,3968,0.9312705897111817
variable,32,M,4000,0.9315302209191278
variable,32,M,4032,0.9317876777914956
variable,32,M,4064,0.9320429903879761
variable,32,M,4096,0.932296188178429
variable,32,M,4128,0.9325473000578105
variable,32,M,4160,0.932796354360646
variable,32,M,4192,0.9330433788750567
variable,32,M,4224,0.933288400856363
variable,32,M,4256,0.9335314470402771
variable,32,M,4288,0.9337725436556982
variable,32,M,4320,0.9340117164371243
variable,32,M,4352,0.9342489906366973
variable,32,M,4384,0.9344843910358884
variable,32,M,4416,0.9347179419568427
variable,32,M,4448,0.934949667273389
variable,32,M,4480,0.9351795904217298
variable,32,M,4512,0.9354077344108206
variable,32,M,4544,0.9356341218324501
variable,32,M,4576,0.935858774871031
variable,32,M,4608,0.936081715313111
variable,32,M,4640,0.9363029645566129
variable,32,M,4672,0.9365225436198146
variable,32,M,4704,0.9367404731500736
variable,32,M,4736,0.9369567734323109
variable,32,M,4768,0.9371714643972545
variable,32,M,4800,0.9373845656294582
variable,32,M,4832,0.9375960963750947
variable,32,M,4864,0.9378060755495384
variable,32,M,4896,0.9380145217447398
variable,32,M,4928,0.938221453236395
variable,32,M,4960,0.9384268879909308
variable,32,M,4992,0.9386308436722898
variable,32,M,5024,0.9388333376485435
variable,32,M,5056,0.9390343869983223
variable,32,M,5088,0.9392340085170782
variable,32,M,5120,0.9394322187231797
variable,32,M,5152,0.9396290338638492
variable,32,M,5184,0.9398244699209406
variable,32,M,5216,0.9400185426165703
variable,32,M,5248,0.9402112674186004
variable,32,M,5280,0.9404026595459793
variable,32,M,5312,0.9405927339739475
variable,32,M,5344,0.940781505439107
variable,32,M,5376,0.9409689884443645
variable,32,M,5408,0.9411551972637474
variable,32,M,5440,0.9413401459470995
variable,32,M,5472,0.941523848324656
variable,32,M,5504,0.9417063180115086
variable,32,M,5536,0.9418875684119552
variable,32,M,5568,0.942067612723745
variable,32,M,5600,0.9422464639422147
variable,32,M,5632,0.9424241348643276
variable,32,M,5664,0.9426006380926127
variable,32,M,5696,0.9427759860390045
variable,32,M,5728,0.9429501909285944
variable,32,M,5760,0.9431232648032891
variable,32,M,5792,0.943295219525381
variable,32,M,5824,0.9434660667810343
variable,32,M,5856,0.943635818083687
variable,32,M,5888,0.943804484777373
variable,32,M,5920,0.9439720780399647
variable,32,M,5952,0.9441386088863412
variable,32,M,5984,0.9443040881714809
variable,32,M,6016,0.9444685265934805
variable,32,M,6048,0.9446319346965096
variable,32,M,6080,0.9447943228736889
variable,32,M,6112,0.9449557013699091
variable,32,M,6144,0.9451160802845825
variable,32,M,6176,0.9452754695743298
variable,32,M,6208,0.9454338790556115
variable,32,M,6240,0.9455913184072919
variable,32,M,6272,0.9457477971731527
variable,32,M,6304,0.9459033247643464
variable,32,M,6336,0.9460579104617945
variable,32,M,6368,0.9462115634185352
variable,32,M,6400,0.9463642926620158
variable,32,M,6432,0.9465161070963366
variable,32,M,6464,0.9466670155044453
variable,32,M,6496,0.9468170265502818
variable,32,M,6528,0.9469661487808786
variable,32,M,6560,0.9471143906284145
variable,32,M,6592,0.9472617604122225
variable,32,M,6624,0.9474082663407565
variable,32,M,6656,0.9475539165135153
variable,32,M,6688,0.9476987189229255
variable,32,M,6720,0.9478426814561834
variable,32,M,6752,0.9479858118970589
variable,32,M,6784,0.9481281179276607
variable,32,M,6816,0.9482696071301652
variable,32,M,6848,0.9484102869885095
variable,32,M,6880,0.9485501648900451
variable,32,M,6912,0.948689248127165
variable,32,M,6944,0.9488275438988883
variable,32,M,6976,0.9489650593124193
variable,32,M,7008,0.9491018013846698
variable,32,M,7040,0.949237777043753
variable,32,M,7072,0.9493729931304463
variable,32,M,7104,0.949507456399624
variable,32,M,7136,0.9496411735216604
variable,32,M,7168,0.9497741510838061
variable,32,M,7200,0.949906395591536
variable,32,M,7232,0.9500379134698713
variable,32,M,7264,0.9501687110646718
variable,32,M,7296,0.9502987946439075
variable,32,M,7328,0.9504281703989014
variable,32,M,7360,0.9505568444455492
variable,32,M,7392,0.9506848228255146
variable,32,M,7424,0.9508121115074019
variable,32,M,7456,0.9509387163879054
variable,32,M,7488,0.951064643292936
variable,32,M,7520,0.9511898979787273
variable,32,M,7552,0.9513144861329187
variable,32,M,7584,0.9514384133756185
variable,32,M,7616,0.9515616852604487
variable,32,M,7648,0.9516843072755652
variable,32,M,7680,0.9518062848446635
variable,32,M,7712,0.9519276233279629
variable,32,M,7744,0.9520483280231713
variable,32,M,7776,0.952168404166435
variable,32,M,7808,0.9522878569332679
variable,32,M,7840,0.9524066914394638
variable,32,M,7872,0.9525249127419935
variable,32,M,7904,0.9526425258398837
variable,32,M,7936,0.9527595356750801
variable,32,M,7968,0.9528759471332936
variable,32,M,8000,0.9529917650448336
variable,32,M,8032,0.9531069941854243
variable,32,M,8064,0.9532216392770051
variable,32,M,8096,0.9533357049885192
variable,32,M,8128,0.953449195936686
variable,32,M,8160,0.9535621166867597
variable,32,M,8192,0.9536744717532758
variable,64,U,0,0.8548300000000001
variable,64,U,64,0.8579272684298412
variable,64,U,128,0.8608683115824367
variable,64,U,192,0.8636648624444052
variable,64,U,256,0.8663275723485224
variable,64,U,320,0.8688661218704313
variable,64,U,384,0.8712893200921585
variable,64,U,448,0.8736051933126691
variable,64,U,512,0.8758210642455143
variable,64,U,576,0.8779436226816464
variable,64,U,640,0.8799789885219651
variable,64,U,704,0.8819327680061323
variable,64,U,768,0.8838101038860958
variable,64,U,832,0.8856157202174929
variable,64,U,896,0.887353962371307
variable,64,U,960,0.8890288328027296
variable,64,U,1024,0.890644023054477
variable,64,U,1088,0.892202942417844
variable,64,U,1152,0.8937087436263362
variable,64,U,1216,0.895164345913476
variable,64,U,1280,0.8965724557279318
variable,64,U,1344,0.8979355853650376
variable,64,U,1408,0.899256069743637
variable,64,U,1472,0.9005360815305846
variable,64,U,1536,0.9017776447917765
variable,64,U,1600,0.9029826473279292
variable,64,U,1664,0.9041528518351196
variable,64,U,1728,0.9052899060140888
variable,64,U,1792,0.9063953517382083
variable,64,U,1856,0.9074706333775908
variable,64,U,1920,0.9085171053658893
variable,64,U,1984,0.9095360390866928
variable,64,U,2048,0.9105286291479269
variable,64,U,2112,0.9114959991051709
variable,64,U,2176,0.9124392066881771
variable,64,U,2240,0.9133592485790372
variable,64,U,2304,0.9142570647852519
variable,64,U,2368,0.9151335426463953
variable,64,U,2432,0.9159895205089915
variable,64,U,2496,0.9168257911006301
variable,64,U,2560,0.9176431046311532
variable,64,U,2624,0.9184421716458965
variable,64,U,2688,0.9192236656534504
variable,64,U,2752,0.9199882255481585
variable,64,U,2816,0.9207364578455527
variable,64,U,2880,0.9214689387471573
variable,64,U,2944,0.9221862160494689
variable,64,U,3008,0.9228888109105222
variable,64,U,3072,0.9235772194861411
variable,64,U,3136,0.9242519144468556
variable,64,U,3200,0.9249133463854217
variable,64,U,3264,0.9255619451239635
variable,64,U,3328,0.9261981209289339
variable,64,U,3392,0.9268222656413333
variable,64,U,3456,0.9274347537289668
variable,64,U,3520,0.9280359432669053
variable,64,U,3584,0.9286261768517784
variable,64,U,3648,0.9292057824550305
variable,64,U,3712,0.9297750742198212
variable,64,U,3776,0.9303343532058616
variable,64,U,3840,0.9308839080860972
variable,64,U,3904,0.9314240157988333
variable,64,U,3968,0.9319549421585799
variable,64,U,4032,0.9324769424286442
variable,64,U,4096,0.932990261858229
variable,64,U,4160,0.9334951361865854
variable,64,U,4224,0.9339917921165553
variable,64,U,4288,0.9344804477596548
variable,64,U,4352,0.9349613130546844
variable,64,U,4416,0.9354345901616817
variable,64,U,4480,0.9359004738329132
variable,64,U,4544,0.9363591517624467
variable,64,U,4608,0.9368108049157507
variable,64,U,4672,0.9372556078406378
variable,64,U,4736,0.9376937289607886
variable,64,U,4800,0.9381253308529837
variable,64,U,4864,0.9385505705091015
variable,64,U,4928,0.9389695995838557
variable,64,U,4992,0.9393825646291761
variable,64,U,5056,0.9397896073160731
variable,64,U,5120,0.9401908646447658
variable,64,U,5184,0.9405864691437987
variable,64,U,5248,0.9409765490588201
variable,64,U,5312,0.9413612285316496
variable,64,U,5376,0.941740627770221
variable,64,U,5440,0.9421148632099386
variable,64,U,5504,0.9424840476669631
variable,64,U,5568,0.9428482904838923
variable,64,U,5632,0.9432076976682815
variable,64,U,5696,0.9435623720244165
variable,64,U,5760,0.9439124132787243
variable,64,U,5824,0.9442579181991814
variable,64,U,5888,0.944598980709055
variable,64,U,5952,0.9449356919952981
variable,64,U,6016,0.9452681406118865
variable,64,U,6080,0.9455964125783805
variable,64,U,6144,0.9459205914739695
variable,64,U,6208,0.9462407585272419
variable,64,U,6272,0.9465569927019065
variable,64,U,6336,0.9468693707786863
variable,64,U,6400,0.9471779674335808
variable,64,U,6464,0.9474828553126889
variable,64,U,6528,0.9477841051037665
variable,64,U,6592,0.9480817856046956
variable,64,U,6656,0.9483759637890086
variable,64,U,6720,0.948666704868632
variable,64,U,6784,0.9489540723539762
variable,64,U,6848,0.9492381281115102
variable,64,U,6912,0.9495189324189451
variable,64,U,6976,0.9497965440181421
variable,64,U,7040,0.9500710201658548
variable,64,U,7104,0.9503424166824149
variable,64,U,7168,0.9506107879984537
variable,64,U,7232,0.9508761871997584
variable,64,U,7296,0.9511386660703476
variable,64,U,7360,0.9513982751338519
variable,64,U,7424,0.9516550636932765
variable,64,U,7488,0.9519090798692215
variable,64,U,7552,0.9521603706366326
variable,64,U,7616,0.9524089818601444
variable,64,U,7680,0.9526549583280848
variable,64,U,7744,0.952898343785197
variable,64,U,7808,0.9531391809641404
variable,64,U,7872,0.9533775116158189
variable,64,U,7936,0.953613376538593
variable,64,U,8000,0.9538468156064228
variable,64,U,8064,0.9540778677959856
variable,64,U,8128,0.9543065712128199
variable,64,U,8192,0.9545329631165242
variable,64,L,0,0.8548300000000001
variable,64,L,64,0.8543772668431151
variable,64,L,128,0.8539225647910779
variable,64,L,192,0.8534680028115251
variable,64,L,256,0.8530161851632526
variable,64,L,320,0.8525703106587853
variable,64,L,384,0.852134290061493
variable,64,L,448,0.8517128839967176
variable,64,L,512,0.8513118634997431
variable,64,L,576,0.8509381946441731
variable,64,L,640,0.8506002473491572
variable,64,L,704,0.8503080261142705
variable,64,L,768,0.85007341662836
variable,64,L,832,0.8499104363905977
variable,64,L,896,0.8498354690621103
variable,64,L,960,0.8498674507129319
variable,64,L,1024,0.8500279612892281
variable,64,L,1088,0.8503411572171755
variable,64,L,1152,0.8508334634240163
variable,64,L,1216,0.8515329300924015
variable,64,L,1280,0.8524681594030078
variable,64,L,1344,0.8536667317808376
variable,64,L,1408,0.8551531220458036
variable,64,L,1472,0.8569462008488954
variable,64,L,1536,0.8590565593416201
variable,64,L,1600,0.8614840453344277
variable,64,L,1664,0.8642160021112999
variable,64,L,1728,0.8672266907621543
variable,64,L,1792,0.8704782102150923
variable,64,L,1856,0.873922923267679
variable,64,L,1920,0.8775070424120001
variable,64,L,1984,0.8811747569297568
variable,64,L,2048,0.8848721961572484
variable,64,L,2112,0.888550642610571
variable,64,L,2176,0.8921686638886207
variable,64,L,2240,0.8956931135599775
variable,64,L,2304,0.8990991667808812
variable,64,L,2368,0.9023696665066888
variable,64,L,2432,0.905494070277176
variable,64,L,2496,0.9084672405750472
variable,64,L,2560,0.9112882505217828
variable,64,L,2624,0.9139593071876325
variable,64,L,2688,0.9164848399258828
variable,64,L,2752,0.9188707639542315
variable,64,L,2816,0.9211239076406326
variable,64,L,2880,0.9232515814907701
variable,64,L,2944,0.9252612636545834
variable,64,L,3008,0.9271603777232219
variable,64,L,3072,0.9289561415269932
variable,64,L,3136,0.9306554692517648
variable,64,L,3200,0.9322649127413785
variable,64,L,3264,0.9337906310036791
variable,64,L,3328,0.9352383795684349
variable,64,L,3392,0.9366135134571567
variable,64,L,3456,0.9379209991736129
variable,64,L,3520,0.939165432385145
variable,64,L,3584,0.9403510589146675
variable,64,L,3648,0.9414817973693056
variable,64,L,3712,0.9425612622508126
variable,64,L,3776,0.9435927867708326
variable,64,L,3840,0.9445794448664261
variable,64,L,3904,0.9455240721055187
variable,64,L,3968,0.9464292853087336
variable,64,L,4032,0.9472975008090261
variable,64,L,4096,0.9481309513351581
variable,64,L,4160,0.9489317015478659
variable,64,L,4224,0.9497016622848372
variable,64,L,4288,0.950442603586878
variable,64,L,4352,0.9511561665862563
variable,64,L,4416,0.9518438743415221
variable,64,L,4480,0.9525071417028946
variable,64,L,4544,0.9531472842897641
variable,64,L,4608,0.9537655266578797
variable,64,L,4672,0.9543630097289991
variable,64,L,4736,0.9549407975505716
variable,64,L,4800,0.9554998834477143
variable,64,L,4864,0.9560411956245148
variable,64,L,4928,0.9565656022666706
variable,64,L,4992,0.957073916192731
variable,64,L,5056,0.9575668990967846
variable,64,L,5120,0.9580452654213559
variable,64,L,5184,0.9585096858955197
variable,64,L,5248,0.9589607907698318
variable,64,L,5312,0.9593991727765708
variable,64,L,5376,0.9598253898409689
variable,64,L,5440,0.9602399675665801
variable,64,L,5504,0.9606434015156434
variable,64,L,5568,0.9610361593032372
variable,64,L,5632,0.9614186825221767
variable,64,L,5696,0.9617913885139376
variable,64,L,5760,0.9621546719993962
variable,64,L,5824,0.962508906581836
variable,64,L,5888,0.9628544461334728
variable,64,L,5952,0.9631916260756527
variable,64,L,6016,0.9635207645619298
variable,64,L,6080,0.9638421635723381
variable,64,L,6144,0.9641561099263983
variable,64,L,6208,0.964462876221697
variable,64,L,6272,0.9647627217042357
variable,64,L,6336,0.96505589307618
variable,64,L,6400,0.9653426252461266
variable,64,L,6464,0.9656231420265412
variable,64,L,6528,0.9658976567826022
variable,64,L,6592,0.9661663730363063
variable,64,L,6656,0.9664294850293604
variable,64,L,6720,0.9666871782480616
variable,64,L,6784,0.9669396299131062
variable,64,L,6848,0.9671870094369975
variable,64,L,6912,0.9674294788515135
variable,64,L,6976,0.9676671932074689
variable,64,L,7040,0.9679003009488373
variable,64,L,7104,0.968128944263113
variable,64,L,7168,0.9683532594096431
variable,64,L,7232,0.9685733770275208
variable,64,L,7296,0.9687894224245035
variable,64,L,7360,0.9690015158482916
variable,64,L,7424,0.9692097727414142
variable,64,L,7488,0.9694143039808538
variable,64,L,7552,0.9696152161034663
variable,64,L,7616,0.9698126115181621
variable,64,L,7680,0.970006588705744
variable,64,L,7744,0.9701972424072309
variable,64,L,7808,0.9703846638014308
variable,64,L,7872,0.9705689406724679
variable,64,L,7936,0.9707501575679229
variable,64,L,8000,0.9709283959481931
variable,64,L,8064,0.9711037343276322
variable,64,L,8128,0.9712762484079921
variable,64,L,8192,0.9714460112046573
variable,64,P,0,0.8548300000000001
variable,64,P,64,0.8543771587013458
variable,64,P,128,0.8539223469419115
variable,64,P,192,0.8534676736985176
variable,64,P,256,0.8530157432607002
variable,64,P,320,0.8525697544995049
variable,64,P,384,0.8521336182722995
variable,64,P,448,0.851712095343334
variable,64,P,512,0.8513109569431707
variable,64,P,576,0.8509371694108108
variable,64,P,640,0.8505991030171492
variable,64,P,704,0.8503067627185894
variable,64,P,768,0.8500720347868741
variable,64,P,832,0.8499089374526143
variable,64,P,896,0.8498338552793765
variable,64,P,960,0.8498657254304606
variable,64,P,1024,0.8500261291492454
variable,64,P,1088,0.8503392243636344
variable,64,P,1152,0.850831437687484
variable,64,P,1216,0.8515308211261919
variable,64,P,1280,0.8524659787327908
variable,64,P,1344,0.8536644927244174
variable,64,P,1408,0.8551508394615789
variable,64,P,1472,0.8569438906853378
variable,64,P,1536,0.8590542379889589
variable,64,P,1600,0.8614817288219049
variable,64,P,1664,0.8642137052397431
variable,64,P,1728,0.8672244262963579
variable,64,P,1792,0.8704759882665144
variable,64,P,1856,0.8739207509664993
variable,64,P,1920,0.8775049239055117
variable,64,P,1984,0.8811726936728431
variable,64,P,2048,0.884870187405772
variable,64,P,2112,0.8885486860060737
variable,64,P,2176,0.8921667560332013
variable,64,P,2240,0.895691250511474
variable,64,P,2304,0.8990973444348588
variable,64,P,2368,0.9023678808616341
variable,64,P,2432,0.9054923175978994
variable,64,P,2496,0.9084655174772456
variable,64,P,2560,0.9112865540012015
variable,64,P,2624,0.913957634613813
variable,64,P,2688,0.9164831890156613
variable,64,P,2752,0.918869132735542
variable,64,P,2816,0.921122294413384
variable,64,P,2880,0.9232499847887974
variable,64,P,2944,0.9252596822107755
variable,64,P,3008,0.927158810438725
variable,64,P,3072,0.9289545874446657
variable,64,P,3136,0.9306539275336632
variable,64,P,3200,0.9322633826498711
variable,64,P,3264,0.933789111885709
variable,64,P,3328,0.9352368708424633
variable,64,P,3392,0.9366120146023517
variable,64,P,3456,0.9379195097208971
variable,64,P,3520,0.9391639519097822
variable,64,P,3584,0.9403495870301043
variable,64,P,3648,0.9414803337220482
variable,64,P,3712,0.9425598065161486
variable,64,P,3776,0.9435913386492407
variable,64,P,3840,0.9445780040805585
variable,64,P,3904,0.9455226383976437
variable,64,P,3968,0.9464278584385681
variable,64,P,4032,0.9472960805518821
variable,64,P,4096,0.9481295374803516
variable,64,P,4160,0.9489302938973481
variable,64,P,4224,0.9497002606520052
variable,64,P,4288,0.9504412077955423
variable,64,P,4352,0.9511547764697338
variable,64,P,4416,0.9518424897418422
variable,64,P,4480,0.952505762470096
variable,64,P,4544,0.9531459102812719
variable,64,P,4608,0.9537641577379498
variable,64,P,4672,0.9543616457682221
variable,64,P,4736,0.9549394384254272
variable,64,P,4800,0.9554985290401686
variable,64,P,4864,0.9560398458216576
variable,64,P,4928,0.9565642569603855
variable,64,P,4992,0.9570725752793946
variable,64,P,5056,0.9575655624769938
variable,64,P,5120,0.9580439329996757
variable,64,P,5184,0.958508357580253
variable,64,P,5248,0.958959466472808
variable,64,P,5312,0.9593978524129492
variable,64,P,5376,0.9598240733290595
variable,64,P,5440,0.9602386548276747
variable,64,P,5504,0.9606420924738606
variable,64,P,5568,0.9610348538853777
variable,64,P,5632,0.9614173806575895
variable,64,P,5696,0.9617900901343943
variable,64,P,5760,0.9621533770389715
variable,64,P,5824,0.9625076149768016
variable,64,P,5888,0.9628531578221912
variable,64,P,5952,0.9631903409984819
variable,64,P,6016,0.9635194826611336
variable,64,P,6080,0.963840884791999
variable,64,P,6144,0.9641548342123385
variable,64,P,6208,0.9644616035214023
variable,64,P,6272,0.9647614519667846
variable,64,P,6336,0.965054626252175
variable,64,P,6400,0.9653413612876321
variable,64,P,6464,0.9656218808870226
variable,64,P,6528,0.9658963984168679
variable,64,P,6592,0.9661651174004556
variable,64,P,6656,0.9664282320807301
variable,64,P,6720,0.9666859279451794
variable,64,P,6784,0.966938382215643
variable,64,P,6848,0.9671857643057247
variable,64,P,6912,0.9674282362482591
variable,64,P,6976,0.9676659530950804
variable,64,P,7040,0.9678990632911435
variable,64,P,7104,0.9681277090248864
variable,64,P,7168,0.9683520265565665
variable,64,P,7232,0.9685721465261552
variable,64,P,7296,0.9687881942422559
variable,64,P,7360,0.9690002899533856
variable,64,P,7424,0.9692085491028616
variable,64,P,7488,0.9694130825684275
variable,64,P,7552,0.969613996887674
variable,64,P,7616,0.9698113944702214
variable,64,P,7680,0.9700053737975586
variable,64,P,7744,0.9701960296113686
variable,64,P,7808,0.9703834530911002
variable,64,P,7872,0.9705677320214985
variable,64,P,7936,0.9707489509507455
variable,64,P,8000,0.9709271913398195
variable,64,P,8064,0.9711025317036367
variable,64,P,8128,0.9712750477444958
variable,64,P,8192,0.9714448124783076
variable,64,M,0,0.8548300000000001
variable,64,M,64,0.8579272684298412
variable,64,M,128,0.8608657684215038
variable,64,M,192,0.8636576613133057
variable,64,M,256,0.8663139610764286
variable,64,M,320,0.8688446552623171
variable,64,M,384,0.8712588128018449
variable,64,M,448,0.8735646799494341
variable,64,M,512,0.8757697656017771
variable,64,M,576,0.8778809171353835
variable,64,M,640,0.8799043878114801
variable,64,M,704,0.8818458966984511
variable,64,M,768,0.8837106819658228
variable,64,M,832,0.8855035483126305
variable,64,M,896,0.8872289092084605
variable,64,M,960,0.8888908245482181
variable,64,M,1024,0.8904930342518877
variable,64,M,1088,0.8920389882780473
variable,64,M,1152,0.8935318734642145
variable,64,M,1216,0.8949746375577794
variable,64,M,1280,0.8963700107576971
variable,64,M,1344,0.8977205250487289
variable,64,M,1408,0.8990285315762808
variable,64,M,1472,0.9002962162802458
variable,64,M,1536,0.9015256139802658
variable,64,M,1600,0.9027186210820365
variable,64,M,1664,0.9038770070542879
variable,64,M,1728,0.9050024248085666
variable,64,M,1792,0.906096420098574
variable,64,M,1856,0.9071604400423467
variable,64,M,1920,0.9081958408587326
variable,64,M,1984,0.9092038948992393
variable,64,M,2048,0.9101857970471848
variable,64,M,2112,0.9111426705480712
variable,64,M,2176,0.9120755723280095
variable,64,M,2240,0.9129854978508161
variable,64,M,2304,0.9138733855588849
variable,64,M,2368,0.9147401209381026
variable,64,M,2432,0.9155865402427731
variable,64,M,2496,0.9164134339127307
variable,64,M,2560,0.9172215497114534
variable,64,M,2624,0.9180115956110134
variable,64,M,2688,0.9187842424470448
variable,64,M,2752,0.9195401263645678
variable,64,M,2816,0.9202798510734103
variable,64,M,2880,0.9210039899301038
variable,64,M,2944,0.9217130878614719
variable,64,M,3008,0.9224076631436429
variable,64,M,3072,0.9230882090488951
variable,64,M,3136,0.9237551953715587
variable,64,M,3200,0.9244090698431285
variable,64,M,3264,0.9250502594458067
variable,64,M,3328,0.9256791716328174
variable,64,M,3392,0.9262961954630899
variable,64,M,3456,0.9269017026572018
variable,64,M,3520,0.9274960485808602
variable,64,M,3584,0.928079573161635
variable,64,M,3648,0.9286526017441589
variable,64,M,3712,0.929215445888543
variable,64,M,3776,0.9297684041163575
variable,64,M,3840,0.9303117626081451
variable,64,M,3904,0.930845795856098
variable,64,M,3968,0.9313707672752294
variable,64,M,4032,0.9318869297760868
variable,64,M,4096,0.9323945263018046
variable,64,M,4160,0.9328937903320652
variable,64,M,4224,0.9333849463563285
variable,64,M,4288,0.9338682103185012
variable,64,M,4352,0.9343437900350423
variable,64,M,4416,0.9348118855883465
variable,64,M,4480,0.9352726896971005
variable,64,M,4544,0.9357263880651785
variable,64,M,4608,0.9361731597105218
variable,64,M,4672,0.9366131772753343
variable,64,M,4736,0.9370466073188352
variable,64,M,4800,0.9374736105937002
variable,64,M,4864,0.9378943423072621
variable,64,M,4928,0.938308952368438
variable,64,M,4992,0.9387175856212986
variable,64,M,5056,0.9391203820661218
variable,64,M,5120,0.9395174770687126
variable,64,M,5184,0.939909001558714
variable,64,M,5248,0.9402950822175896
variable,64,M,5312,0.9406758416569034
variable,64,M,5376,0.9410513985874825
variable,64,M,5440,0.9414218679800102
variable,64,M,5504,0.9417873612175534
variable,64,M,5568,0.9421479862405042
variable,64,M,5632,0.9425038476843727
variable,64,M,5696,0.9428550470108442
variable,64,M,5760,0.9432016826324935
variable,64,M,5824,0.9435438500315051
variable,64,M,5888,0.9438816418727481
variable,64,M,5952,0.9442151481115132
variable,64,M,6016,0.9445444560962123
variable,64,M,6080,0.9448696506663149
variable,64,M,6144,0.9451908142457812
variable,64,M,6208,0.9455080269322366
variable,64,M,6272,0.9458213665821132
variable,64,M,6336,0.9461309088919774
variable,64,M,6400,0.9464367274762374
variable,64,M,6464,0.946738893941428
variable,64,M,6528,0.947037477957247
variable,64,M,6592,0.9473325473245056
variable,64,M,6656,0.9476241680401606
variable,64,M,6720,0.9479124043595686
variable,64,M,6784,0.9481973188561041
variable,64,M,6848,0.9484789724782717
variable,64,M,6912,0.9487574246044432
variable,64,M,6976,0.9490327330953248
variable,64,M,7040,0.949304954344277
variable,64,M,7104,0.9495741433255814
variable,64,M,7168,0.9498403536407628
variable,64,M,7232,0.9501036375630477
variable,64,M,7296,0.950364046080059
variable,64,M,7360,0.9506216289348215
variable,64,M,7424,0.9508764346651631
variable,64,M,7488,0.9511285106415798
variable,64,M,7552,0.9513779031036401
variable,64,M,7616,0.9516246571949939
variable,64,M,7680,0.9518688169970503
variable,64,M,7744,0.9521104255613796
variable,64,M,7808,0.9523495249409022
variable,64,M,7872,0.952586156219917
variable,64,M,7936,0.9528203595430172
variable,64,M,8000,0.953052174142946
variable,64,M,8064,0.9532816383674353
variable,64,M,8128,0.9535087897050741
variable,64,M,8192,0.9537336648102458
constant,32,U,0,0.8548300000000001
constant,32,U,32,0.8563887384311025
constant,32,U,64,0.8579075551017058
constant,32,U,96,0.8593879810881456
constant,32,U,128,0.8608314753152811
constant,32,U,160,0.86223942831068
constant,32,U,192,0.863613165764714
constant,32,U,224,0.8649539519043367
constant,32,U,256,0.8662629926884531
constant,32,U,288,0.8675414388328541
constant,32,U,320,0.8687903886726467
constant,32,U,352,0.8700108908700072
constant,32,U,384,0.8712039469749161
constant,32,U,416,0.8723705138463552
constant,32,U,448,0.8735115059411837
constant,32,U,480,0.8746277974776863
constant,32,U,512,0.8757202244805011
constant,32,U,544,0.8767895867133578
constant,32,U,576,0.8778366495057841
constant,32,U,608,0.8788621454796354
constant,32,U,640,0.8798667761810445
constant,32,U,672,0.88085121362309
constant,32,U,704,0.8818161017442215
constant,32,U,736,0.8827620577872128
constant,32,U,768,0.8836896736031616
constant,32,U,800,0.8845995168848048
constant,32,U,832,0.8854921323331854
constant,32,U,864,0.8863680427614815
constant,32,U,896,0.8872277501395901
constant,32,U,928,0.8880717365828565
constant,32,U,960,0.8889004652881427
constant,32,U,992,0.8897143814202452
constant,32,U,1024,0.8905139129514947
constant,32,U,1056,0.8912994714572111
constant,32,U,1088,0.8920714528695148
constant,32,U,1120,0.8928302381918755
constant,32,U,1152,0.8935761941766039
constant,32,U,1184,0.8943096739673955
constant,32,U,1216,0.8950310177088849
constant,32,U,1248,0.8957405531250696
constant,32,U,1280,0.8964385960683424
constant,32,U,1312,0.8971254510407746
constant,32,U,1344,0.8978014116891911
constant,32,U,1376,0.8984667612754912
constant,32,U,1408,0.8991217731235778
constant,32,U,1440,0.8997667110441818
constant,32,U,1472,0.900401829738795
constant,32,U,1504,0.9010273751838426
constant,32,U,1536,0.901643584996174
constant,32,U,1568,0.9022506887808813
constant,32,U,1600,0.9028489084623886
constant,32,U,1632,0.9034384585997177
constant,32,U,1664,0.9040195466867669
constant,32,U,1696,0.9045923734383988
constant,32,U,1728,0.9051571330630894
constant,32,U,1760,0.9057140135228402
constant,32,U,1792,0.9062631967810223
constant,32,U,1824,0.906804859038779
constant,32,U,1856,0.9073391709605797
constant,32,U,1888,0.9078662978894826
constant,32,U,1920,0.9083864000526364
constant,32,U,1952,0.9088996327575151
constant,32,U,1984,0.9094061465793595
constant,32,U,2016,0.9099060875402666
constant,32,U,2048,0.910399597280347
constant,32,U,2080,0.9108868132213465
constant,32,U,2112,0.9113678687231085
constant,32,U,2144,0.911842893233227
constant,32,U,2176,0.9123120124302274
constant,32,U,2208,0.9127753483605924
constant,32,U,2240,0.9132330195699315
constant,32,U,2272,0.9136851412285757
constant,32,U,2304,0.914131825251872
constant,32,U,2336,0.9145731804154215
constant,32,U,2368,0.9150093124655122
constant,32,U,2400,0.9154403242249692
constant,32,U,2432,0.9158663156946357
constant,32,U,2464,0.9162873841506979
constant,32,U,2496,0.9167036242380368
constant,32,U,2528,0.9171151280598026
constant,32,U,2560,0.9175219852633755
constant,32,U,2592,0.9179242831228874
constant,32,U,2624,0.9183221066184557
constant,32,U,2656,0.9187155385122794
constant,32,U,2688,0.9191046594217446
constant,32,U,2720,0.9194895478896643
constant,32,U,2752,0.9198702804517902
constant,32,U,2784,0.9202469317017101
constant,32,U,2816,0.9206195743532527
constant,32,U,2848,0.920988279300504
constant,32,U,2880,0.9213531156755433
constant,32,U,2912,0.9217141509039988
constant,32,U,2944,0.9220714507585122
constant,32,U,2976,0.9224250794102092
constant,32,U,3008,0.922775099478255
constant,32,U,3040,0.9231215720775804
constant,32,U,3072,0.9234645568648553
constant,32,U,3104,0.9238041120827836
constant,32,U,3136,0.9241402946027854
constant,32,U,3168,0.9244731599661445
constant,32,U,3200,0.9248027624236727
constant,32,U,3232,0.9251291549739603
constant,32,U,3264,0.9254523894002675
constant,32,U,3296,0.9257725163061137
constant,32,U,3328,0.9260895851496161
constant,32,U,3360,0.9264036442766302
constant,32,U,3392,0.9267147409527383
constant,32,U,3424,0.927022921394134
constant,32,U,3456,0.9273282307974459
constant,32,U,3488,0.9276307133685417
constant,32,U,3520,0.9279304123503542
constant,32,U,3552,0.9282273700497666
constant,32,U,3584,0.9285216278635972
constant,32,U,3616,0.928813226303709
constant,32,U,3648,0.929102205021293
constant,32,U,3680,0.9293886028303424
constant,32,U,3712,0.9296724577303564
constant,32,U,3744,0.9299538069283031
constant,32,U,3776,0.9302326868598652
constant,32,U,3808,0.9305091332100007
constant,32,U,3840,0.9307831809328396
constant,32,U,3872,0.9310548642709445
constant,32,U,3904,0.9313242167739584
constant,32,U,3936,0.9315912713166594
constant,32,U,3968,0.9318560601164497
constant,32,U,4000,0.9321186147502923
constant,32,U,4032,0.9323789661711235
constant,32,U,4064,0.9326371447237533
constant,32,U,4096,0.9328931801602763
constant,32,U,4128,0.9331471016550082
constant,32,U,4160,0.9333989378189682
constant,32,U,4192,0.9336487167139188
constant,32,U,4224,0.9338964658659831
constant,32,U,4256,0.9341422122788501
constant,32,U,4288,0.9343859824465887
constant,32,U,4320,0.9346278023660749
constant,32,U,4352,0.9348676975490559
constant,32,U,4384,0.9351056930338553
constant,32,U,4416,0.9353418133967352
constant,32,U,4448,0.9355760827629301
constant,32,U,4480,0.9358085248173555
constant,32,U,4512,0.9360391628150103
constant,32,U,4544,0.936268019591079
constant,32,U,4576,0.9364951175707472
constant,32,U,4608,0.9367204787787325
constant,32,U,4640,0.9369441248485527
constant,32,U,4672,0.9371660770315247
constant,32,U,4704,0.9373863562055188
constant,32,U,4736,0.9376049828834621
constant,32,U,4768,0.9378219772216115
constant,32,U,4800,0.9380373590275922
constant,32,U,4832,0.938251147768221
constant,32,U,4864,0.9384633625771093
constant,32,U,4896,0.9386740222620658
constant,32,U,4928,0.9388831453122911
constant,32,U,4960,0.9390907499053852
constant,32,U,4992,0.9392968539141617
constant,32,U,5024,0.9395014749132821
constant,32,U,5056,0.9397046301857134
constant,32,U,5088,0.9399063367290146
constant,32,U,5120,0.940106611261457
constant,32,U,5152,0.9403054702279858
constant,32,U,5184,0.9405029298060225
constant,32,U,5216,0.9406990059111219
constant,32,U,5248,0.9408937142024758
constant,32,U,5280,0.9410870700882827
constant,32,U,5312,0.9412790887309734
constant,32,U,5344,0.9414697850523065
constant,32,U,5376,0.9416591737383356
constant,32,U,5408,0.9418472692442469
constant,32,U,5440,0.9420340857990791
constant,32,U,5472,0.9422196374103228
constant,32,U,5504,0.9424039378684065
constant,32,U,5536,0.9425870007510699
constant,32,U,5568,0.9427688394276301
constant,32,U,5600,0.9429494670631433
constant,32,U,5632,0.9431288966224635
constant,32,U,5664,0.9433071408742011
constant,32,U,5696,0.9434842123945906
constant,32,U,5728,0.9436601235712573
constant,32,U,5760,0.9438348866068994
constant,32,U,5792,0.9440085135228798
constant,32,U,5824,0.9441810161627316
constant,32,U,5856,0.9443524061955809
constant,32,U,5888,0.9445226951194892
constant,32,U,5920,0.9446918942647159
constant,32,U,5952,0.9448600147969065
constant,32,U,5984,0.9450270677202038
constant,32,U,6016,0.9451930638802883
constant,32,U,6048,0.9453580139673482
constant,32,U,6080,0.9455219285189798
constant,32,U,6112,0.9456848179230247
constant,32,U,6144,0.9458466924203365
constant,32,U,6176,0.9460075621074902
constant,32,U,6208,0.9461674369394268
constant,32,U,6240,0.9463263267320409
constant,32,U,6272,0.9464842411647053
constant,32,U,6304,0.9466411897827465
constant,32,U,6336,0.9467971819998576
constant,32,U,6368,0.9469522271004632
constant,32,U,6400,0.9471063342420288
constant,32,U,6432,0.947259512457321
constant,32,U,6464,0.9474117706566177
constant,32,U,6496,0.9475631176298694
constant,32,U,6528,0.947713562048815
constant,32,U,6560,0.9478631124690503
constant,32,U,6592,0.9480117773320537
constant,32,U,6624,0.9481595649671659
constant,32,U,6656,0.9483064835935288
constant,32,U,6688,0.9484525413219843
constant,32,U,6720,0.9485977461569307
constant,32,U,6752,0.9487421059981402
constant,32,U,6784,0.9488856286425396
constant,32,U,6816,0.9490283217859509
constant,32,U,6848,0.9491701930248002
constant,32,U,6880,0.9493112498577855
constant,32,U,6912,0.9494514996875151
constant,32,U,6944,0.9495909498221068
constant,32,U,6976,0.9497296074767605
constant,32,U,7008,0.9498674797752926
constant,32,U,7040,0.9500045737516434
constant,32,U,7072,0.9501408963513519
constant,32,U,7104,0.9502764544330008
constant,32,U,7136,0.9504112547696328
constant,32,U,7168,0.9505453040501394
constant,32,U,7200,0.9506786088806186
constant,32,U,7232,0.9508111757857103
constant,32,U,7264,0.9509430112099014
constant,32,U,7296,0.9510741215188064
constant,32,U,7328,0.9512045130004233
constant,32,U,7360,0.9513341918663638
constant,32,U,7392,0.95146316425306
constant,32,U,7424,0.9515914362229475
constant,32,U,7456,0.9517190137656266
constant,32,U,7488,0.951845902798998
constant,32,U,7520,0.9519721091703803
constant,32,U,7552,0.9520976386576036
constant,32,U,7584,0.9522224969700832
constant,32,U,7616,0.9523466897498721
constant,32,U,7648,0.9524702225726953
constant,32,U,7680,0.9525931009489611
constant,32,U,7712,0.952715330324757
constant,32,U,7744,0.9528369160828253
constant,32,U,7776,0.9529578635435195
constant,32,U,7808,0.9530781779657458
constant,32,U,7840,0.9531978645478817
constant,32,U,7872,0.9533169284286851
constant,32,U,7904,0.9534353746881795
constant,32,U,7936,0.9535532083485272
constant,32,U,7968,0.9536704343748855
constant,32,U,8000,0.9537870576762467
constant,32,U,8032,0.9539030831062627
constant,32,U,8064,0.9540185154640564
constant,32,U,8096,0.9541333594950158
constant,32,U,8128,0.9542476198915756
constant,32,U,8160,0.9543613012939844
constant,32,U,8192,0.9544744082910596
constant,32,L,0,0.8548300000000001
constant,32,L,32,0.8563887384311025
constant,32,L,64,0.8579075551017058
constant,32,L,96,0.8593879810881456
constant,32,L,128,0.8608314753152811
constant,32,L,160,0.86223942831068
constant,32,L,192,0.863613165764714
constant,32,L,224,0.8649539519043367
constant,32,L,256,0.8662629926884531
constant,32,L,288,0.8675414388328541
constant,32,L,320,0.8687903886726467
constant,32,L,352,0.8700108908700072
constant,32,L,384,0.8712039469749161
constant,32,L,416,0.8723705138463552
constant,32,L,448,0.8735115059411837
constant,32,L,480,0.8746277974776863
constant,32,L,512,0.8757202244805011
constant,32,L,544,0.8767895867133578
constant,32,L,576,0.8778366495057841
constant,32,L,608,0.8788621454796354
constant,32,L,640,0.8798667761810445
constant,32,L,672,0.88085121362309
constant,32,L,704,0.8818161017442215
constant,32,L,736,0.8827620577872128
constant,32,L,768,0.8836896736031616
constant,32,L,800,0.8845995168848048
constant,32,L,832,0.8854921323331854
constant,32,L,864,0.8863680427614815
constant,32,L,896,0.8872277501395902
constant,32,L,928,0.8880717365828565
constant,32,L,960,0.8889004652881427
constant,32,L,992,0.8897143814202452
constant,32,L,1024,0.8905139129514947
constant,32,L,1056,0.8912994714572111
constant,32,L,1088,0.8920714528695148
constant,32,L,1120,0.8928302381918755
constant,32,L,1152,0.8935761941766042
constant,32,L,1184,0.8943096739673955
constant,32,L,1216,0.8950310177088849
constant,32,L,1248,0.8957405531250696
constant,32,L,1280,0.8964385960683424
constant,32,L,1312,0.8971254510407746
constant,32,L,1344,0.8978014116891911
constant,32,L,1376,0.8984667612754912
constant,32,L,1408,0.8991217731235778
constant,32,L,1440,0.8997667110441818
constant,32,L,1472,0.900401829738795
constant,32,L,1504,0.9010273751838426
constant,32,L,1536,0.9016435849961743
constant,32,L,1568,0.9022506887808813
constant,32,L,1600,0.9028489084623886
constant,32,L,1632,0.9034384585997177
constant,32,L,1664,0.9040195466867669
constant,32,L,1696,0.9045923734383988
constant,32,L,1728,0.9051571330630894
constant,32,L,1760,0.9057140135228402
constant,32,L,1792,0.9062631967810222
constant,32,L,1824,0.906804859038779
constant,32,L,1856,0.9073391709605797
constant,32,L,1888,0.9078662978894826
constant,32,L,1920,0.9083864000526362
constant,32,L,1952,0.9088996327575148
constant,32,L,1984,0.9094061465793595
constant,32,L,2016,0.9099060875402666
constant,32,L,2048,0.9103995972803468
constant,32,L,2080,0.9108868132213465
constant,32,L,2112,0.9113678687231085
constant,32,L,2144,0.9118428932332271
constant,32,L,2176,0.9123120124302275
constant,32,L,2208,0.9127753483605924
constant,32,L,2240,0.9132330195699315
constant,32,L,2272,0.9136851412285759
constant,32,L,2304,0.9141318252518721
constant,32,L,2336,0.9145731804154215
constant,32,L,2368,0.9150093124655122
constant,32,L,2400,0.9154403242249692
constant,32,L,2432,0.9158663156946357
constant,32,L,2464,0.9162873841506979
constant,32,L,2496,0.9167036242380368
constant,32,L,2528,0.9171151280598023
constant,32,L,2560,0.9175219852633755
constant,32,L,2592,0.9179242831228874
constant,32,L,2624,0.9183221066184554
constant,32,L,2656,0.9187155385122795
constant,32,L,2688,0.9191046594217446
constant,32,L,2720,0.9194895478896643
constant,32,L,2752,0.9198702804517902
constant,32,L,2784,0.9202469317017101
constant,32,L,2816,0.9206195743532527
constant,32,L,2848,0.9209882793005036
constant,32,L,2880,0.9213531156755431
constant,32,L,2912,0.9217141509039987
constant,32,L,2944,0.9220714507585122
constant,32,L,2976,0.9224250794102092
constant,32,L,3008,0.922775099478255
constant,32,L,3040,0.9231215720775804
constant,32,L,3072,0.9234645568648553
constant,32,L,3104,0.9238041120827836
constant,32,L,3136,0.9241402946027854
constant,32,L,3168,0.9244731599661445
constant,32,L,3200,0.9248027624236727
constant,32,L,3232,0.9251291549739603
constant,32,L,3264,0.9254523894002675
constant,32,L,3296,0.9257725163061137
constant,32,L,3328,0.9260895851496161
constant,32,L,3360,0.9264036442766302
constant,32,L,3392,0.9267147409527382
constant,32,L,3424,0.9270229213941342
constant,32,L,3456,0.9273282307974459
constant,32,L,3488,0.9276307133685417
constant,32,L,3520,0.9279304123503542
constant,32,L,3552,0.9282273700497666
constant,32,L,3584,0.9285216278635969
constant,32,L,3616,0.9288132263037089
constant,32,L,3648,0.929102205021293
constant,32,L,3680,0.9293886028303424
constant,32,L,3712,0.9296724577303564
constant,32,L,3744,0.9299538069283031
constant,32,L,3776,0.9302326868598652
constant,32,L,3808,0.9305091332100006
constant,32,L,3840,0.9307831809328396
constant,32,L,3872,0.9310548642709445
constant,32,L,3904,0.9313242167739583
constant,32,L,3936,0.9315912713166595
constant,32,L,3968,0.9318560601164497
constant,32,L,4000,0.932118614750292
constant,32,L,4032,0.9323789661711235
constant,32,L,4064,0.9326371447237533
constant,32,L,4096,0.9328931801602763
constant,32,L,4128,0.9331471016550082
constant,32,L,4160,0.9333989378189682
constant,32,L,4192,0.9336487167139188
constant,32,L,4224,0.9338964658659831
constant,32,L,4256,0.9341422122788501
constant,32,L,4288,0.9343859824465888
constant,32,L,4320,0.9346278023660749
constant,32,L,4352,0.9348676975490559
constant,32,L,4384,0.9351056930338549
constant,32,L,4416,0.9353418133967352
constant,32,L,4448,0.9355760827629301
constant,32,L,4480,0.9358085248173555
constant,32,L,4512,0.9360391628150103
constant,32,L,4544,0.936268019591079
constant,32,L,4576,0.9364951175707472
constant,32,L,4608,0.9367204787787325
constant,32,L,4640,0.9369441248485525
constant,32,L,4672,0.9371660770315247
constant,32,L,4704,0.9373863562055185
constant,32,L,4736,0.9376049828834621
constant,32,L,4768,0.9378219772216115
constant,32,L,4800,0.9380373590275922
constant,32,L,4832,0.9382511477682209
constant,32,L,4864,0.9384633625771094
constant,32,L,4896,0.9386740222620658
constant,32,L,4928,0.9388831453122911
constant,32,L,4960,0.9390907499053854
constant,32,L,4992,0.9392968539141617
constant,32,L,5024,0.9395014749132821
constant,32,L,5056,0.9397046301857134
constant,32,L,5088,0.9399063367290146
constant,32,L,5120,0.940106611261457
constant,32,L,5152,0.9403054702279855
constant,32,L,5184,0.9405029298060225
constant,32,L,5216,0.9406990059111218
constant,32,L,5248,0.9408937142024758
constant,32,L,5280,0.9410870700882827
constant,32,L,5312,0.9412790887309734
constant,32,L,5344,0.9414697850523067
constant,32,L,5376,0.9416591737383357
constant,32,L,5408,0.9418472692442469
constant,32,L,5440,0.9420340857990791
constant,32,L,5472,0.9422196374103229
constant,32,L,5504,0.9424039378684065
constant,32,L,5536,0.9425870007510698
constant,32,L,5568,0.94276883942763
constant,32,L,5600,0.9429494670631434
constant,32,L,5632,0.9431288966224631
constant,32,L,5664,0.9433071408742011
constant,32,L,5696,0.9434842123945906
constant,32,L,5728,0.9436601235712573
constant,32,L,5760,0.9438348866068994
constant,32,L,5792,0.9440085135228798
constant,32,L,5824,0.9441810161627316
constant,32,L,5856,0.944352406195581
constant,32,L,5888,0.9445226951194892
constant,32,L,5920,0.9446918942647161
constant,32,L,5952,0.9448600147969065
constant,32,L,5984,0.9450270677202038
constant,32,L,6016,0.9451930638802883
constant,32,L,6048,0.9453580139673482
constant,32,L,6080,0.9455219285189799
constant,32,L,6112,0.9456848179230247
constant,32,L,6144,0.9458466924203366
constant,32,L,6176,0.9460075621074902
constant,32,L,6208,0.9461674369394268
constant,32,L,6240,0.9463263267320409
constant,32,L,6272,0.9464842411647053
constant,32,L,6304,0.9466411897827465
constant,32,L,6336,0.9467971819998576
constant,32,L,6368,0.9469522271004633
constant,32,L,6400,0.9471063342420288
constant,32,L,6432,0.9472595124573212
constant,32,L,6464,0.9474117706566177
constant,32,L,6496,0.9475631176298692
constant,32,L,6528,0.9477135620488152
constant,32,L,6560,0.9478631124690504
constant,32,L,6592,0.9480117773320539
constant,32,L,6624,0.9481595649671659
constant,32,L,6656,0.9483064835935289
constant,32,L,6688,0.9484525413219843
constant,32,L,6720,0.9485977461569307
constant,32,L,6752,0.9487421059981402
constant,32,L,6784,0.9488856286425396
constant,32,L,6816,0.9490283217859509
constant,32,L,6848,0.9491701930248002
constant,32,L,6880,0.9493112498577857
constant,32,L,6912,0.9494514996875149
constant,32,L,6944,0.9495909498221068
constant,32,L,6976,0.9497296074767605
constant,32,L,7008,0.9498674797752926
constant,32,L,7040,0.9500045737516434
constant,32,L,7072,0.950140896351352
constant,32,L,7104,0.9502764544330008
constant,32,L,7136,0.9504112547696328
constant,32,L,7168,0.9505453040501394
constant,32,L,7200,0.9506786088806186
constant,32,L,7232,0.9508111757857103
constant,32,L,7264,0.9509430112099014
constant,32,L,7296,0.9510741215188064
constant,32,L,7328,0.9512045130004233
constant,32,L,7360,0.9513341918663638
constant,32,L,7392,0.9514631642530599
constant,32,L,7424,0.9515914362229476
constant,32,L,7456,0.9517190137656266
constant,32,L,7488,0.951845902798998
constant,32,L,7520,0.9519721091703804
constant,32,L,7552,0.9520976386576036
constant,32,L,7584,0.9522224969700832
constant,32,L,7616,0.9523466897498721
constant,32,L,7648,0.9524702225726953
constant,32,L,7680,0.9525931009489609
constant,32,L,7712,0.952715330324757
constant,32,L,7744,0.9528369160828253
constant,32,L,7776,0.9529578635435195
constant,32,L,7808,0.9530781779657458
constant,32,L,7840,0.9531978645478819
constant,32,L,7872,0.9533169284286851
constant,32,L,7904,0.9534353746881795
constant,32,L,7936,0.9535532083485272
constant,32,L,7968,0.9536704343748855
constant,32,L,8000,0.9537870576762467
constant,32,L,8032,0.9539030831062627
constant,32,L,8064,0.9540185154640564
constant,32,L,8096,0.9541333594950158
constant,32,L,8128,0.9542476198915755
constant,32,L,8160,0.9543613012939844
constant,32,L,8192,0.9544744082910596
constant,32,P,0,0.8548300000000001
constant,32,P,32,0.8563887384311025
constant,32,P,64,0.8579075551017058
constant,32,P,96,0.8593879810881456
constant,32,P,128,0.8608314753152811
constant,32,P,160,0.86223942831068
constant,32,P,192,0.863613165764714
constant,32,P,224,0.8649539519043367
constant,32,P,256,0.8662629926884531
constant,32,P,288,0.8675414388328541
constant,32,P,320,0.8687903886726467
constant,32,P,352,0.8700108908700072
constant,32,P,384,0.8712039469749161
constant,32,P,416,0.8723705138463552
constant,32,P,448,0.8735115059411837
constant,32,P,480,0.8746277974776863
constant,32,P,512,0.8757202244805011
constant,32,P,544,0.8767895867133578
constant,32,P,576,0.8778366495057841
constant,32,P,608,0.8788621454796354
constant,32,P,640,0.8798667761810445
constant,32,P,672,0.88085121362309
constant,32,P,704,0.8818161017442215
constant,32,P,736,0.8827620577872128
constant,32,P,768,0.8836896736031616
constant,32,P,800,0.8845995168848048
constant,32,P,832,0.8854921323331854
constant,32,P,864,0.8863680427614815
constant,32,P,896,0.8872277501395901
constant,32,P,928,0.8880717365828565
constant,32,P,960,0.8889004652881427
constant,32,P,992,0.8897143814202452
constant,32,P,1024,0.8905139129514947
constant,32,P,1056,0.8912994714572111
constant,32,P,1088,0.8920714528695148
constant,32,P,1120,0.8928302381918755
constant,32,P,1152,0.8935761941766039
constant,32,P,1184,0.8943096739673955
constant,32,P,1216,0.8950310177088849
constant,32,P,1248,0.8957405531250696
constant,32,P,1280,0.8964385960683424
constant,32,P,1312,0.8971254510407746
constant,32,P,1344,0.8978014116891911
constant,32,P,1376,0.8984667612754912
constant,32,P,1408,0.8991217731235778
constant,32,P,1440,0.8997667110441818
constant,32,P,1472,0.900401829738795
constant,32,P,1504,0.9010273751838426
constant,32,P,1536,0.901643584996174
constant,32,P,1568,0.9022506887808813
constant,32,P,1600,0.9028489084623886
constant,32,P,1632,0.9034384585997177
constant,32,P,1664,0.9040195466867669
constant,32,P,1696,0.9045923734383988
constant,32,P,1728,0.9051571330630894
constant,32,P,1760,0.9057140135228402
constant,32,P,1792,0.9062631967810223
constant,32,P,1824,0.906804859038779
constant,32,P,1856,0.9073391709605797
constant,32,P,1888,0.9078662978894826
constant,32,P,1920,0.9083864000526364
constant,32,P,1952,0.9088996327575151
constant,32,P,1984,0.9094061465793595
constant,32,P,2016,0.9099060875402666
constant,32,P,2048,0.910399597280347
constant,32,P,2080,0.9108868132213465
constant,32,P,2112,0.9113678687231085
constant,32,P,2144,0.911842893233227
constant,32,P,2176,0.9123120124302274
constant,32,P,2208,0.9127753483605924
constant,32,P,2240,0.9132330195699315
constant,32,P,2272,0.9136851412285757
constant,32,P,2304,0.914131825251872
constant,32,P,2336,0.9145731804154215
constant,32,P,2368,0.9150093124655122
constant,32,P,2400,0.9154403242249692
constant,32,P,2432,0.9158663156946357
constant,32,P,2464,0.9162873841506979
constant,32,P,2496,0.9167036242380368
constant,32,P,2528,0.9171151280598026
constant,32,P,2560,0.9175219852633755
constant,32,P,2592,0.9179242831228874
constant,32,P,2624,0.9183221066184557
constant,32,P,2656,0.9187155385122794
constant,32,P,2688,0.9191046594217446
constant,32,P,2720,0.9194895478896643
constant,32,P,2752,0.9198702804517902
constant,32,P,2784,0.9202469317017101
constant,32,P,2816,0.9206195743532527
constant,32,P,2848,0.920988279300504
constant,32,P,2880,0.9213531156755433
constant,32,P,2912,0.9217141509039988
constant,32,P,2944,0.9220714507585122
constant,32,P,2976,0.9224250794102092
constant,32,P,3008,0.922775099478255
constant,32,P,3040,0.9231215720775804
constant,32,P,3072,0.9234645568648553
constant,32,P,3104,0.9238041120827836
constant,32,P,3136,0.9241402946027854
constant,32,P,3168,0.9244731599661445
constant,32,P,3200,0.9248027624236727
constant,32,P,3232,0.9251291549739603
constant,32,P,3264,0.9254523894002675
constant,32,P,3296,0.9257725163061137
constant,32,P,3328,0.9260895851496161
constant,32,P,3360,0.9264036442766302
constant,32,P,3392,0.9267147409527382
constant,32,P,3424,0.927022921394134
constant,32,P,3456,0.9273282307974459
constant,32,P,3488,0.9276307133685417
constant,32,P,3520,0.9279304123503542
constant,32,P,3552,0.9282273700497666
constant,32,P,3584,0.9285216278635972
constant,32,P,3616,0.928813226303709
constant,32,P,3648,0.929102205021293
constant,32,P,3680,0.9293886028303424
constant,32,P,3712,0.9296724577303564
constant,32,P,3744,0.9299538069283031
constant,32,P,3776,0.9302326868598652
constant,32,P,3808,0.9305091332100007
constant,32,P,3840,0.9307831809328396
constant,32,P,3872,0.9310548642709445
constant,32,P,3904,0.9313242167739584
constant,32,P,3936,0.9315912713166593
constant,32,P,3968,0.9318560601164497
constant,32,P,4000,0.9321186147502923
constant,32,P,4032,0.9323789661711235
constant,32,P,4064,0.9326371447237533
constant,32,P,4096,0.9328931801602763
constant,32,P,4128,0.9331471016550082
constant,32,P,4160,0.9333989378189682
constant,32,P,4192,0.9336487167139188
constant,32,P,4224,0.9338964658659831
constant,32,P,4256,0.9341422122788501
constant,32,P,4288,0.9343859824465887
constant,32,P,4320,0.9346278023660749
constant,32,P,4352,0.9348676975490559
constant,32,P,4384,0.9351056930338553
constant,32,P,4416,0.9353418133967352
constant,32,P,4448,0.9355760827629301
constant,32,P,4480,0.9358085248173555
constant,32,P,4512,0.9360391628150103
constant,32,P,4544,0.936268019591079
constant,32,P,4576,0.9364951175707472
constant,32,P,4608,0.9367204787787325
constant,32,P,4640,0.9369441248485527
constant,32,P,4672,0.9371660770315247
constant,32,P,4704,0.9373863562055186
constant,32,P,4736,0.9376049828834621
constant,32,P,4768,0.9378219772216113
constant,32,P,4800,0.9380373590275922
constant,32,P,4832,0.938251147768221
constant,32,P,4864,0.9384633625771093
constant,32,P,4896,0.9386740222620658
constant,32,P,4928,0.9388831453122911
constant,32,P,4960,0.9390907499053852
constant,32,P,4992,0.9392968539141617
constant,32,P,5024,0.9395014749132821
constant,32,P,5056,0.9397046301857134
constant,32,P,5088,0.9399063367290146
constant,32,P,5120,0.940106611261457
constant,32,P,5152,0.9403054702279858
constant,32,P,5184,0.9405029298060225
constant,32,P,5216,0.9406990059111219
constant,32,P,5248,0.9408937142024758
constant,32,P,5280,0.9410870700882827
constant,32,P,5312,0.9412790887309734
constant,32,P,5344,0.9414697850523065
constant,32,P,5376,0.9416591737383356
constant,32,P,5408,0.9418472692442469
constant,32,P,5440,0.9420340857990791
constant,32,P,5472,0.9422196374103228
constant,32,P,5504,0.9424039378684065
constant,32,P,5536,0.9425870007510699
constant,32,P,5568,0.9427688394276301
constant,32,P,5600,0.9429494670631434
constant,32,P,5632,0.9431288966224635
constant,32,P,5664,0.9433071408742011
constant,32,P,5696,0.9434842123945906
constant,32,P,5728,0.9436601235712573
constant,32,P,5760,0.9438348866068994
constant,32,P,5792,0.9440085135228798
constant,32,P,5824,0.9441810161627316
constant,32,P,5856,0.9443524061955809
constant,32,P,5888,0.9445226951194892
constant,32,P,5920,0.9446918942647159
constant,32,P,5952,0.9448600147969065
constant,32,P,5984,0.9450270677202038
constant,32,P,6016,0.9451930638802883
constant,32,P,6048,0.9453580139673482
constant,32,P,6080,0.9455219285189798
constant,32,P,6112,0.9456848179230247
constant,32,P,6144,0.9458466924203365
constant,32,P,6176,0.9460075621074902
constant,32,P,6208,0.9461674369394268
constant,32,P,6240,0.9463263267320409
constant,32,P,6272,0.9464842411647053
constant,32,P,6304,0.9466411897827465
constant,32,P,6336,0.9467971819998576
constant,32,P,6368,0.9469522271004632
constant,32,P,6400,0.9471063342420288
constant,32,P,6432,0.947259512457321
constant,32,P,6464,0.9474117706566177
constant,32,P,6496,0.9475631176298694
constant,32,P,6528,0.947713562048815
constant,32,P,6560,0.9478631124690503
constant,32,P,6592,0.9480117773320537
constant,32,P,6624,0.9481595649671659
constant,32,P,6656,0.9483064835935288
constant,32,P,6688,0.9484525413219843
constant,32,P,6720,0.9485977461569307
constant,32,P,6752,0.9487421059981402
constant,32,P,6784,0.9488856286425396
constant,32,P,6816,0.9490283217859509
constant,32,P,6848,0.9491701930248002
constant,32,P,6880,0.9493112498577855
constant,32,P,6912,0.9494514996875151
constant,32,P,6944,0.9495909498221068
constant,32,P,6976,0.9497296074767605
constant,32,P,7008,0.9498674797752926
constant,32,P,7040,0.9500045737516434
constant,32,P,7072,0.9501408963513519
constant,32,P,7104,0.9502764544330008
constant,32,P,7136,0.9504112547696328
constant,32,P,7168,0.9505453040501394
constant,32,P,7200,0.9506786088806186
constant,32,P,7232,0.9508111757857103
constant,32,P,7264,0.9509430112099014
constant,32,P,7296,0.9510741215188064
constant,32,P,7328,0.9512045130004233
constant,32,P,7360,0.9513341918663638
constant,32,P,7392,0.95146316425306
constant,32,P,7424,0.9515914362229475
constant,32,P,7456,0.9517190137656266
constant,32,P,7488,0.951845902798998
constant,32,P,7520,0.9519721091703803
constant,32,P,7552,0.9520976386576036
constant,32,P,7584,0.9522224969700832
constant,32,P,7616,0.9523466897498721
constant,32,P,7648,0.9524702225726953
constant,32,P,7680,0.9525931009489611
constant,32,P,7712,0.952715330324757
constant,32,P,7744,0.9528369160828253
constant,32,P,7776,0.9529578635435195
constant,32,P,7808,0.9530781779657458
constant,32,P,7840,0.9531978645478817
constant,32,P,7872,0.9533169284286851
constant,32,P,7904,0.9534353746881795
constant,32,P,7936,0.9535532083485272
constant,32,P,7968,0.9536704343748855
constant,32,P,8000,0.9537870576762467
constant,32,P,8032,0.9539030831062627
constant,32,P,8064,0.9540185154640564
constant,32,P,8096,0.9541333594950158
constant,32,P,8128,0.9542476198915756
constant,32,P,8160,0.9543613012939844
constant,32,P,8192,0.9544744082910596
constant,32,M,0,0.8548300000000001
constant,32,M,32,0.8563887384311025
constant,32,M,64,0.8579075551017058
constant,32,M,96,0.8593879810881456
constant,32,M,128,0.8608314753152811
constant,32,M,160,0.86223942831068
constant,32,M,192,0.863613165764714
constant,32,M,224,0.8649539519043367
constant,32,M,256,0.8662629926884531
constant,32,M,288,0.8675414388328541
constant,32,M,320,0.8687903886726467
constant,32,M,352,0.8700108908700072
constant,32,M,384,0.8712039469749161
constant,32,M,416,0.8723705138463552
constant,32,M,448,0.8735115059411837
constant,32,M,480,0.8746277974776863
constant,32,M,512,0.8757202244805011
constant,32,M,544,0.876789586713358
constant,32,M,576,0.8778366495057841
constant,32,M,608,0.8788621454796354
constant,32,M,640,0.8798667761810445
constant,32,M,672,0.88085121362309
constant,32,M,704,0.8818161017442215
constant,32,M,736,0.8827620577872128
constant,32,M,768,0.8836896736031616
constant,32,M,800,0.8845995168848048
constant,32,M,832,0.8854921323331854
constant,32,M,864,0.8863680427614815
constant,32,M,896,0.8872277501395902
constant,32,M,928,0.8880717365828565
constant,32,M,960,0.8889004652881427
constant,32,M,992,0.889714381420245
constant,32,M,1024,0.8905139129514948
constant,32,M,1056,0.8912994714572111
constant,32,M,1088,0.8920714528695148
constant,32,M,1120,0.8928302381918755
constant,32,M,1152,0.8935761941766042
constant,32,M,1184,0.8943096739673955
constant,32,M,1216,0.8950310177088849
constant,32,M,1248,0.8957405531250696
constant,32,M,1280,0.8964385960683424
constant,32,M,1312,0.8971254510407746
constant,32,M,1344,0.8978014116891911
constant,32,M,1376,0.8984667612754912
constant,32,M,1408,0.8991217731235778
constant,32,M,1440,0.8997667110441818
constant,32,M,1472,0.9004018297387949
constant,32,M,1504,0.9010273751838426
constant,32,M,1536,0.9016435849961743
constant,32,M,1568,0.9022506887808813
constant,32,M,1600,0.9028489084623886
constant,32,M,1632,0.9034384585997177
constant,32,M,1664,0.9040195466867669
constant,32,M,1696,0.9045923734383988
constant,32,M,1728,0.9051571330630894
constant,32,M,1760,0.9057140135228402
constant,32,M,1792,0.9062631967810222
constant,32,M,1824,0.9068048590387793
constant,32,M,1856,0.9073391709605797
constant,32,M,1888,0.9078662978894826
constant,32,M,1920,0.9083864000526364
constant,32,M,1952,0.9088996327575151
constant,32,M,1984,0.9094061465793595
constant,32,M,2016,0.9099060875402666
constant,32,M,2048,0.910399597280347
constant,32,M,2080,0.9108868132213465
constant,32,M,2112,0.9113678687231087
constant,32,M,2144,0.911842893233227
constant,32,M,2176,0.9123120124302274
constant,32,M,2208,0.9127753483605927
constant,32,M,2240,0.9132330195699315
constant,32,M,2272,0.9136851412285757
constant,32,M,2304,0.914131825251872
constant,32,M,2336,0.9145731804154215
constant,32,M,2368,0.9150093124655122
constant,32,M,2400,0.9154403242249692
constant,32,M,2432,0.9158663156946357
constant,32,M,2464,0.9162873841506977
constant,32,M,2496,0.9167036242380368
constant,32,M,2528,0.9171151280598026
constant,32,M,2560,0.9175219852633755
constant,32,M,2592,0.9179242831228872
constant,32,M,2624,0.9183221066184556
constant,32,M,2656,0.9187155385122793
constant,32,M,2688,0.9191046594217446
constant,32,M,2720,0.9194895478896644
constant,32,M,2752,0.9198702804517901
constant,32,M,2784,0.9202469317017101
constant,32,M,2816,0.9206195743532527
constant,32,M,2848,0.920988279300504
constant,32,M,2880,0.9213531156755433
constant,32,M,2912,0.9217141509039987
constant,32,M,2944,0.9220714507585122
constant,32,M,2976,0.9224250794102092
constant,32,M,3008,0.922775099478255
constant,32,M,3040,0.9231215720775804
constant,32,M,3072,0.9234645568648555
constant,32,M,3104,0.9238041120827836
constant,32,M,3136,0.9241402946027854
constant,32,M,3168,0.9244731599661445
constant,32,M,3200,0.9248027624236727
constant,32,M,3232,0.9251291549739603
constant,32,M,3264,0.9254523894002676
constant,32,M,3296,0.9257725163061137
constant,32,M,3328,0.926089585149616
constant,32,M,3360,0.9264036442766302
constant,32,M,3392,0.9267147409527382
constant,32,M,3424,0.927022921394134
constant,32,M,3456,0.9273282307974459
constant,32,M,3488,0.9276307133685417
constant,32,M,3520,0.9279304123503542
constant,32,M,3552,0.9282273700497666
constant,32,M,3584,0.9285216278635972
constant,32,M,3616,0.928813226303709
constant,32,M,3648,0.929102205021293
constant,32,M,3680,0.9293886028303424
constant,32,M,3712,0.9296724577303563
constant,32,M,3744,0.9299538069283032
constant,32,M,3776,0.9302326868598652
constant,32,M,3808,0.9305091332100006
constant,32,M,3840,0.9307831809328396
constant,32,M,3872,0.9310548642709447
constant,32,M,3904,0.9313242167739584
constant,32,M,3936,0.9315912713166594
constant,32,M,3968,0.9318560601164497
constant,32,M,4000,0.9321186147502921
constant,32,M,4032,0.9323789661711235
constant,32,M,4064,0.9326371447237533
constant,32,M,4096,0.9328931801602763
constant,32,M,4128,0.9331471016550082
constant,32,M,4160,0.9333989378189682
constant,32,M,4192,0.9336487167139188
constant,32,M,4224,0.9338964658659831
constant,32,M,4256,0.9341422122788501
constant,32,M,4288,0.9343859824465887
constant,32,M,4320,0.9346278023660749
constant,32,M,4352,0.9348676975490559
constant,32,M,4384,0.9351056930338553
constant,32,M,4416,0.9353418133967352
constant,32,M,4448,0.9355760827629305
constant,32,M,4480,0.9358085248173555
constant,32,M,4512,0.9360391628150103
constant,32,M,4544,0.9362680195910791
constant,32,M,4576,0.9364951175707472
constant,32,M,4608,0.9367204787787325
constant,32,M,4640,0.9369441248485525
constant,32,M,4672,0.9371660770315247
constant,32,M,4704,0.9373863562055188
constant,32,M,4736,0.9376049828834621
constant,32,M,4768,0.9378219772216116
constant,32,M,4800,0.9380373590275924
constant,32,M,4832,0.938251147768221
constant,32,M,4864,0.9384633625771093
constant,32,M,4896,0.9386740222620658
constant,32,M,4928,0.9388831453122911
constant,32,M,4960,0.9390907499053854
constant,32,M,4992,0.9392968539141617
constant,32,M,5024,0.9395014749132823
constant,32,M,5056,0.9397046301857134
constant,32,M,5088,0.9399063367290146
constant,32,M,5120,0.9401066112614571
constant,32,M,5152,0.9403054702279858
constant,32,M,5184,0.9405029298060225
constant,32,M,5216,0.9406990059111219
constant,32,M,5248,0.9408937142024758
constant,32,M,5280,0.9410870700882827
constant,32,M,5312,0.9412790887309734
constant,32,M,5344,0.9414697850523065
constant,32,M,5376,0.9416591737383356
constant,32,M,5408,0.9418472692442469
constant,32,M,5440,0.9420340857990791
constant,32,M,5472,0.942219637410323
constant,32,M,5504,0.9424039378684065
constant,32,M,5536,0.9425870007510699
constant,32,M,5568,0.9427688394276301
constant,32,M,5600,0.9429494670631433
constant,32,M,5632,0.9431288966224635
constant,32,M,5664,0.9433071408742011
constant,32,M,5696,0.9434842123945907
constant,32,M,5728,0.9436601235712573
constant,32,M,5760,0.9438348866068993
constant,32,M,5792,0.9440085135228798
constant,32,M,5824,0.9441810161627316
constant,32,M,5856,0.9443524061955809
constant,32,M,5888,0.9445226951194892
constant,32,M,5920,0.9446918942647159
constant,32,M,5952,0.9448600147969065
constant,32,M,5984,0.9450270677202038
constant,32,M,6016,0.9451930638802883
constant,32,M,6048,0.9453580139673482
constant,32,M,6080,0.9455219285189798
constant,32,M,6112,0.9456848179230247
constant,32,M,6144,0.9458466924203365
constant,32,M,6176,0.9460075621074902
constant,32,M,6208,0.9461674369394268
constant,32,M,6240,0.9463263267320406
constant,32,M,6272,0.9464842411647053
constant,32,M,6304,0.9466411897827465
constant,32,M,6336,0.9467971819998576
constant,32,M,6368,0.9469522271004632
constant,32,M,6400,0.9471063342420288
constant,32,M,6432,0.947259512457321
constant,32,M,6464,0.9474117706566175
constant,32,M,6496,0.9475631176298694
constant,32,M,6528,0.947713562048815
constant,32,M,6560,0.9478631124690504
constant,32,M,6592,0.9480117773320537
constant,32,M,6624,0.9481595649671656
constant,32,M,6656,0.9483064835935288
constant,32,M,6688,0.9484525413219843
constant,32,M,6720,0.9485977461569307
constant,32,M,6752,0.9487421059981402
constant,32,M,6784,0.9488856286425396
constant,32,M,6816,0.949028321785951
constant,32,M,6848,0.9491701930248002
constant,32,M,6880,0.9493112498577855
constant,32,M,6912,0.9494514996875149
constant,32,M,6944,0.9495909498221068
constant,32,M,6976,0.9497296074767605
constant,32,M,7008,0.9498674797752925
constant,32,M,7040,0.9500045737516434
constant,32,M,7072,0.9501408963513519
constant,32,M,7104,0.9502764544330008
constant,32,M,7136,0.9504112547696328
constant,32,M,7168,0.9505453040501393
constant,32,M,7200,0.9506786088806184
constant,32,M,7232,0.9508111757857103
constant,32,M,7264,0.9509430112099015
constant,32,M,7296,0.9510741215188064
constant,32,M,7328,0.9512045130004233
constant,32,M,7360,0.9513341918663641
constant,32,M,7392,0.95146316425306
constant,32,M,7424,0.9515914362229476
constant,32,M,7456,0.9517190137656266
constant,32,M,7488,0.951845902798998
constant,32,M,7520,0.9519721091703803
constant,32,M,7552,0.9520976386576036
constant,32,M,7584,0.9522224969700831
constant,32,M,7616,0.9523466897498721
constant,32,M,7648,0.9524702225726954
constant,32,M,7680,0.9525931009489611
constant,32,M,7712,0.952715330324757
constant,32,M,7744,0.9528369160828253
constant,32,M,7776,0.9529578635435199
constant,32,M,7808,0.9530781779657458
constant,32,M,7840,0.9531978645478817
constant,32,M,7872,0.953316928428685
constant,32,M,7904,0.9534353746881794
constant,32,M,7936,0.9535532083485272
constant,32,M,7968,0.9536704343748855
constant,32,M,8000,0.9537870576762467
constant,32,M,8032,0.9539030831062627
constant,32,M,8064,0.9540185154640564
constant,32,M,8096,0.9541333594950158
constant,32,M,8128,0.9542476198915756
constant,32,M,8160,0.9543613012939846
constant,32,M,8192,0.9544744082910596
constant,64,U,0,0.8548300000000001
constant,64,U,64,0.8579272684298412
constant,64,U,128,0.8608683115824367
constant,64,U,192,0.8636648624444052
constant,64,U,256,0.8663275723485224
constant,64,U,320,0.8688661218704313
constant,64,U,384,0.8712893200921585
constant,64,U,448,0.8736051933126691
constant,64,U,512,0.8758210642455143
constant,64,U,576,0.8779436226816464
constant,64,U,640,0.8799789885219651
constant,64,U,704,0.8819327680061323
constant,64,U,768,0.8838101038860958
constant,64,U,832,0.8856157202174929
constant,64,U,896,0.887353962371307
constant,64,U,960,0.8890288328027296
constant,64,U,1024,0.890644023054477
constant,64,U,1088,0.892202942417844
constant,64,U,1152,0.8937087436263362
constant,64,U,1216,0.895164345913476
constant,64,U,1280,0.8965724557279318
constant,64,U,1344,0.8979355853650376
constant,64,U,1408,0.899256069743637
constant,64,U,1472,0.9005360815305846
constant,64,U,1536,0.9017776447917765
constant,64,U,1600,0.9029826473279292
constant,64,U,1664,0.9041528518351196
constant,64,U,1728,0.9052899060140888
constant,64,U,1792,0.9063953517382083
constant,64,U,1856,0.9074706333775908
constant,64,U,1920,0.9085171053658893
constant,64,U,1984,0.9095360390866928
constant,64,U,2048,0.9105286291479269
constant,64,U,2112,0.9114959991051709
constant,64,U,2176,0.9124392066881771
constant,64,U,2240,0.9133592485790372
constant,64,U,2304,0.9142570647852519
constant,64,U,2368,0.9151335426463953
constant,64,U,2432,0.9159895205089915
constant,64,U,2496,0.9168257911006301
constant,64,U,2560,0.9176431046311532
constant,64,U,2624,0.9184421716458965
constant,64,U,2688,0.9192236656534504
constant,64,U,2752,0.9199882255481585
constant,64,U,2816,0.9207364578455527
constant,64,U,2880,0.9214689387471573
constant,64,U,2944,0.9221862160494689
constant,64,U,3008,0.9228888109105222
constant,64,U,3072,0.9235772194861411
constant,64,U,3136,0.9242519144468556
constant,64,U,3200,0.9249133463854217
constant,64,U,3264,0.9255619451239635
constant,64,U,3328,0.9261981209289339
constant,64,U,3392,0.9268222656413333
constant,64,U,3456,0.9274347537289668
constant,64,U,3520,0.9280359432669053
constant,64,U,3584,0.9286261768517784
constant,64,U,3648,0.9292057824550305
constant,64,U,3712,0.9297750742198212
constant,64,U,3776,0.9303343532058616
constant,64,U,3840,0.9308839080860972
constant,64,U,3904,0.9314240157988333
constant,64,U,3968,0.9319549421585799
constant,64,U,4032,0.9324769424286442
constant,64,U,4096,0.932990261858229
constant,64,U,4160,0.9334951361865854
constant,64,U,4224,0.9339917921165553
constant,64,U,4288,0.9344804477596548
constant,64,U,4352,0.9349613130546844
constant,64,U,4416,0.9354345901616817
constant,64,U,4480,0.9359004738329132
constant,64,U,4544,0.9363591517624467
constant,64,U,4608,0.9368108049157507
constant,64,U,4672,0.9372556078406378
constant,64,U,4736,0.9376937289607886
constant,64,U,4800,0.9381253308529837
constant,64,U,4864,0.9385505705091015
constant,64,U,4928,0.9389695995838557
constant,64,U,4992,0.9393825646291761
constant,64,U,5056,0.9397896073160731
constant,64,U,5120,0.9401908646447658
constant,64,U,5184,0.9405864691437987
constant,64,U,5248,0.9409765490588201
constant,64,U,5312,0.9413612285316496
constant,64,U,5376,0.941740627770221
constant,64,U,5440,0.9421148632099386
constant,64,U,5504,0.9424840476669631
constant,64,U,5568,0.9428482904838923
constant,64,U,5632,0.9432076976682815
constant,64,U,5696,0.9435623720244165
constant,64,U,5760,0.9439124132787243
constant,64,U,5824,0.9442579181991814
constant,64,U,5888,0.944598980709055
constant,64,U,5952,0.9449356919952981
constant,64,U,6016,0.9452681406118865
constant,64,U,6080,0.9455964125783805
constant,64,U,6144,0.9459205914739695
constant,64,U,6208,0.9462407585272419
constant,64,U,6272,0.9465569927019065
constant,64,U,6336,0.9468693707786863
constant,64,U,6400,0.9471779674335808
constant,64,U,6464,0.9474828553126889
constant,64,U,6528,0.9477841051037665
constant,64,U,6592,0.9480817856046956
constant,64,U,6656,0.9483759637890086
constant,64,U,6720,0.948666704868632
constant,64,U,6784,0.9489540723539762
constant,64,U,6848,0.9492381281115102
constant,64,U,6912,0.9495189324189451
constant,64,U,6976,0.9497965440181421
constant,64,U,7040,0.9500710201658548
constant,64,U,7104,0.9503424166824149
constant,64,U,7168,0.9506107879984537
constant,64,U,7232,0.9508761871997584
constant,64,U,7296,0.9511386660703476
constant,64,U,7360,0.9513982751338519
constant,64,U,7424,0.9516550636932765
constant,64,U,7488,0.9519090798692215
constant,64,U,7552,0.9521603706366326
constant,64,U,7616,0.9524089818601444
constant,64,U,7680,0.9526549583280848
constant,64,U,7744,0.952898343785197
constant,64,U,7808,0.9531391809641404
constant,64,U,7872,0.9533775116158189
constant,64,U,7936,0.953613376538593
constant,64,U,8000,0.9538468156064228
constant,64,U,8064,0.9540778677959856
constant,64,U,8128,0.9543065712128199
constant,64,U,8192,0.9545329631165242
constant,64,L,0,0.8548300000000001
constant,64,L,64,0.8579272684298412
constant,64,L,128,0.8608683115824367
constant,64,L,192,0.8636648624444052
constant,64,L,256,0.8663275723485224
constant,64,L,320,0.8688661218704313
constant,64,L,384,0.8712893200921585
constant,64,L,448,0.8736051933126691
constant,64,L,512,0.8758210642455143
constant,64,L,576,0.8779436226816464
constant,64,L,640,0.8799789885219651
constant,64,L,704,0.8819327680061323
constant,64,L,768,0.8838101038860958
constant,64,L,832,0.8856157202174929
constant,64,L,896,0.887353962371307
constant,64,L,960,0.8890288328027296
constant,64,L,1024,0.890644023054477
constant,64,L,1088,0.892202942417844
constant,64,L,1152,0.8937087436263362
constant,64,L,1216,0.895164345913476
constant,64,L,1280,0.8965724557279318
constant,64,L,1344,0.8979355853650376
constant,64,L,1408,0.899256069743637
constant,64,L,1472,0.9005360815305846
constant,64,L,1536,0.9017776447917765
constant,64,L,1600,0.9029826473279292
constant,64,L,1664,0.9041528518351197
constant,64,L,1728,0.9052899060140888
constant,64,L,1792,0.9063953517382086
constant,64,L,1856,0.9074706333775908
constant,64,L,1920,0.9085171053658893
constant,64,L,1984,0.9095360390866927
constant,64,L,2048,0.9105286291479269
constant,64,L,2112,0.9114959991051709
constant,64,L,2176,0.9124392066881772
constant,64,L,2240,0.9133592485790372
constant,64,L,2304,0.9142570647852519
constant,64,L,2368,0.9151335426463953
constant,64,L,2432,0.9159895205089913
constant,64,L,2496,0.9168257911006301
constant,64,L,2560,0.9176431046311532
constant,64,L,2624,0.9184421716458964
constant,64,L,2688,0.9192236656534504
constant,64,L,2752,0.9199882255481584
constant,64,L,2816,0.9207364578455527
constant,64,L,2880,0.9214689387471573
constant,64,L,2944,0.9221862160494689
constant,64,L,3008,0.9228888109105222
constant,64,L,3072,0.9235772194861411
constant,64,L,3136,0.9242519144468556
constant,64,L,3200,0.9249133463854217
constant,64,L,3264,0.9255619451239635
constant,64,L,3328,0.9261981209289339
constant,64,L,3392,0.9268222656413333
constant,64,L,3456,0.9274347537289668
constant,64,L,3520,0.9280359432669053
constant,64,L,3584,0.9286261768517785
constant,64,L,3648,0.9292057824550305
constant,64,L,3712,0.9297750742198212
constant,64,L,3776,0.9303343532058616
constant,64,L,3840,0.9308839080860972
constant,64,L,3904,0.9314240157988332
constant,64,L,3968,0.9319549421585799
constant,64,L,4032,0.932476942428644
constant,64,L,4096,0.932990261858229
constant,64,L,4160,0.9334951361865853
constant,64,L,4224,0.9339917921165553
constant,64,L,4288,0.9344804477596548
constant,64,L,4352,0.9349613130546843
constant,64,L,4416,0.9354345901616817
constant,64,L,4480,0.9359004738329132
constant,64,L,4544,0.9363591517624467
constant,64,L,4608,0.9368108049157507
constant,64,L,4672,0.9372556078406379
constant,64,L,4736,0.9376937289607886
constant,64,L,4800,0.9381253308529837
constant,64,L,4864,0.9385505705091015
constant,64,L,4928,0.9389695995838556
constant,64,L,4992,0.939382564629176
constant,64,L,5056,0.9397896073160731
constant,64,L,5120,0.9401908646447658
constant,64,L,5184,0.9405864691437987
constant,64,L,5248,0.9409765490588201
constant,64,L,5312,0.9413612285316496
constant,64,L,5376,0.9417406277702209
constant,64,L,5440,0.9421148632099386
constant,64,L,5504,0.9424840476669633
constant,64,L,5568,0.9428482904838923
constant,64,L,5632,0.9432076976682815
constant,64,L,5696,0.9435623720244165
constant,64,L,5760,0.9439124132787243
constant,64,L,5824,0.9442579181991811
constant,64,L,5888,0.944598980709055
constant,64,L,5952,0.9449356919952981
constant,64,L,6016,0.9452681406118865
constant,64,L,6080,0.9455964125783803
constant,64,L,6144,0.9459205914739695
constant,64,L,6208,0.9462407585272419
constant,64,L,6272,0.9465569927019063
constant,64,L,6336,0.9468693707786863
constant,64,L,6400,0.9471779674335808
constant,64,L,6464,0.9474828553126889
constant,64,L,6528,0.9477841051037665
constant,64,L,6592,0.9480817856046956
constant,64,L,6656,0.9483759637890085
constant,64,L,6720,0.948666704868632
constant,64,L,6784,0.9489540723539762
constant,64,L,6848,0.9492381281115102
constant,64,L,6912,0.9495189324189451
constant,64,L,6976,0.9497965440181421
constant,64,L,7040,0.9500710201658548
constant,64,L,7104,0.9503424166824149
constant,64,L,7168,0.9506107879984537
constant,64,L,7232,0.9508761871997584
constant,64,L,7296,0.9511386660703475
constant,64,L,7360,0.9513982751338519
constant,64,L,7424,0.9516550636932765
constant,64,L,7488,0.9519090798692217
constant,64,L,7552,0.9521603706366326
constant,64,L,7616,0.9524089818601444
constant,64,L,7680,0.9526549583280848
constant,64,L,7744,0.9528983437851971
constant,64,L,7808,0.9531391809641404
constant,64,L,7872,0.9533775116158189
constant,64,L,7936,0.953613376538593
constant,64,L,8000,0.9538468156064227
constant,64,L,8064,0.9540778677959859
constant,64,L,8128,0.9543065712128199
constant,64,L,8192,0.9545329631165242
constant,64,P,0,0.8548300000000001
constant,64,P,64,0.8579272684298412
constant,64,P,128,0.8608683115824367
constant,64,P,192,0.8636648624444052
constant,64,P,256,0.8663275723485224
constant,64,P,320,0.8688661218704313
constant,64,P,384,0.8712893200921585
constant,64,P,448,0.8736051933126691
constant,64,P,512,0.8758210642455143
constant,64,P,576,0.8779436226816464
constant,64,P,640,0.8799789885219651
constant,64,P,704,0.8819327680061323
constant,64,P,768,0.8838101038860958
constant,64,P,832,0.8856157202174929
constant,64,P,896,0.887353962371307
constant,64,P,960,0.8890288328027296
constant,64,P,1024,0.890644023054477
constant,64,P,1088,0.892202942417844
constant,64,P,1152,0.8937087436263362
constant,64,P,1216,0.895164345913476
constant,64,P,1280,0.8965724557279318
constant,64,P,1344,0.8979355853650376
constant,64,P,1408,0.899256069743637
constant,64,P,1472,0.9005360815305846
constant,64,P,1536,0.9017776447917765
constant,64,P,1600,0.9029826473279292
constant,64,P,1664,0.9041528518351197
constant,64,P,1728,0.9052899060140888
constant,64,P,1792,0.9063953517382083
constant,64,P,1856,0.9074706333775909
constant,64,P,1920,0.9085171053658893
constant,64,P,1984,0.9095360390866928
constant,64,P,2048,0.9105286291479269
constant,64,P,2112,0.9114959991051709
constant,64,P,2176,0.9124392066881771
constant,64,P,2240,0.9133592485790372
constant,64,P,2304,0.9142570647852519
constant,64,P,2368,0.9151335426463953
constant,64,P,2432,0.9159895205089915
constant,64,P,2496,0.9168257911006301
constant,64,P,2560,0.9176431046311532
constant,64,P,2624,0.9184421716458965
constant,64,P,2688,0.9192236656534504
constant,64,P,2752,0.9199882255481585
constant,64,P,2816,0.9207364578455527
constant,64,P,2880,0.9214689387471573
constant,64,P,2944,0.9221862160494689
constant,64,P,3008,0.9228888109105222
constant,64,P,3072,0.9235772194861411
constant,64,P,3136,0.9242519144468556
constant,64,P,3200,0.9249133463854217
constant,64,P,3264,0.9255619451239635
constant,64,P,3328,0.9261981209289339
constant,64,P,3392,0.9268222656413333
constant,64,P,3456,0.9274347537289668
constant,64,P,3520,0.9280359432669051
constant,64,P,3584,0.9286261768517784
constant,64,P,3648,0.9292057824550305
constant,64,P,3712,0.9297750742198213
constant,64,P,3776,0.9303343532058616
constant,64,P,3840,0.9308839080860972
constant,64,P,3904,0.9314240157988333
constant,64,P,3968,0.9319549421585799
constant,64,P,4032,0.9324769424286442
constant,64,P,4096,0.932990261858229
constant,64,P,4160,0.9334951361865854
constant,64,P,4224,0.9339917921165553
constant,64,P,4288,0.9344804477596549
constant,64,P,4352,0.9349613130546844
constant,64,P,4416,0.9354345901616817
constant,64,P,4480,0.9359004738329132
constant,64,P,4544,0.9363591517624469
constant,64,P,4608,0.9368108049157507
constant,64,P,4672,0.9372556078406378
constant,64,P,4736,0.9376937289607886
constant,64,P,4800,0.9381253308529836
constant,64,P,4864,0.9385505705091015
constant,64,P,4928,0.9389695995838557
constant,64,P,4992,0.9393825646291761
constant,64,P,5056,0.9397896073160731
constant,64,P,5120,0.9401908646447658
constant,64,P,5184,0.9405864691437987
constant,64,P,5248,0.9409765490588201
constant,64,P,5312,0.9413612285316496
constant,64,P,5376,0.941740627770221
constant,64,P,5440,0.9421148632099386
constant,64,P,5504,0.9424840476669631
constant,64,P,5568,0.9428482904838923
constant,64,P,5632,0.9432076976682814
constant,64,P,5696,0.9435623720244163
constant,64,P,5760,0.9439124132787243
constant,64,P,5824,0.9442579181991814
constant,64,P,5888,0.9445989807090552
constant,64,P,5952,0.9449356919952981
constant,64,P,6016,0.9452681406118865
constant,64,P,6080,0.9455964125783805
constant,64,P,6144,0.9459205914739695
constant,64,P,6208,0.9462407585272419
constant,64,P,6272,0.9465569927019065
constant,64,P,6336,0.9468693707786863
constant,64,P,6400,0.9471779674335808
constant,64,P,6464,0.9474828553126889
constant,64,P,6528,0.9477841051037665
constant,64,P,6592,0.9480817856046956
constant,64,P,6656,0.9483759637890086
constant,64,P,6720,0.948666704868632
constant,64,P,6784,0.9489540723539761
constant,64,P,6848,0.9492381281115102
constant,64,P,6912,0.9495189324189454
constant,64,P,6976,0.9497965440181421
constant,64,P,7040,0.9500710201658548
constant,64,P,7104,0.9503424166824149
constant,64,P,7168,0.9506107879984537
constant,64,P,7232,0.9508761871997583
constant,64,P,7296,0.9511386660703476
constant,64,P,7360,0.9513982751338519
constant,64,P,7424,0.9516550636932765
constant,64,P,7488,0.9519090798692215
constant,64,P,7552,0.9521603706366327
constant,64,P,7616,0.9524089818601444
constant,64,P,7680,0.9526549583280848
constant,64,P,7744,0.952898343785197
constant,64,P,7808,0.9531391809641404
constant,64,P,7872,0.9533775116158189
constant,64,P,7936,0.953613376538593
constant,64,P,8000,0.9538468156064228
constant,64,P,8064,0.9540778677959856
constant,64,P,8128,0.9543065712128197
constant,64,P,8192,0.9545329631165242
constant,64,M,0,0.8548300000000001
constant,64,M,64,0.8579272684298412
constant,64,M,128,0.8608683115824367
constant,64,M,192,0.8636648624444052
constant,64,M,256,0.8663275723485224
constant,64,M,320,0.8688661218704313
constant,64,M,384,0.8712893200921585
constant,64,M,448,0.8736051933126691
constant,64,M,512,0.8758210642455143
constant,64,M,576,0.8779436226816464
constant,64,M,640,0.8799789885219651
constant,64,M,704,0.8819327680061323
constant,64,M,768,0.8838101038860958
constant,64,M,832,0.8856157202174929
constant,64,M,896,0.887353962371307
constant,64,M,960,0.8890288328027296
constant,64,M,1024,0.890644023054477
constant,64,M,1088,0.892202942417844
constant,64,M,1152,0.8937087436263361
constant,64,M,1216,0.895164345913476
constant,64,M,1280,0.8965724557279318
constant,64,M,1344,0.8979355853650376
constant,64,M,1408,0.899256069743637
constant,64,M,1472,0.9005360815305846
constant,64,M,1536,0.9017776447917765
constant,64,M,1600,0.9029826473279292
constant,64,M,1664,0.9041528518351196
constant,64,M,1728,0.9052899060140888
constant,64,M,1792,0.9063953517382083
constant,64,M,1856,0.9074706333775908
constant,64,M,1920,0.9085171053658893
constant,64,M,1984,0.9095360390866928
constant,64,M,2048,0.9105286291479269
constant,64,M,2112,0.9114959991051709
constant,64,M,2176,0.9124392066881771
constant,64,M,2240,0.9133592485790372
constant,64,M,2304,0.9142570647852519
constant,64,M,2368,0.9151335426463953
constant,64,M,2432,0.9159895205089915
constant,64,M,2496,0.9168257911006301
constant,64,M,2560,0.9176431046311532
constant,64,M,2624,0.9184421716458965
constant,64,M,2688,0.9192236656534504
constant,64,M,2752,0.9199882255481585
constant,64,M,2816,0.9207364578455527
constant,64,M,2880,0.9214689387471573
constant,64,M,2944,0.9221862160494689
constant,64,M,3008,0.9228888109105222
constant,64,M,3072,0.9235772194861411
constant,64,M,3136,0.9242519144468556
constant,64,M,3200,0.9249133463854217
constant,64,M,3264,0.9255619451239635
constant,64,M,3328,0.9261981209289339
constant,64,M,3392,0.9268222656413333
constant,64,M,3456,0.9274347537289668
constant,64,M,3520,0.9280359432669053
constant,64,M,3584,0.9286261768517784
constant,64,M,3648,0.9292057824550305
constant,64,M,3712,0.9297750742198212
constant,64,M,3776,0.9303343532058616
constant,64,M,3840,0.9308839080860972
constant,64,M,3904,0.9314240157988333
constant,64,M,3968,0.9319549421585799
constant,64,M,4032,0.9324769424286442
constant,64,M,4096,0.932990261858229
constant,64,M,4160,0.9334951361865854
constant,64,M,4224,0.9339917921165553
constant,64,M,4288,0.9344804477596548
constant,64,M,4352,0.9349613130546844
constant,64,M,4416,0.9354345901616817
constant,64,M,4480,0.9359004738329132
constant,64,M,4544,0.9363591517624467
constant,64,M,4608,0.9368108049157507
constant,64,M,4672,0.9372556078406378
constant,64,M,4736,0.9376937289607886
constant,64,M,4800,0.9381253308529837
constant,64,M,4864,0.9385505705091015
constant,64,M,4928,0.9389695995838557
constant,64,M,4992,0.9393825646291761
constant,64,M,5056,0.9397896073160731
constant,64,M,5120,0.9401908646447658
constant,64,M,5184,0.9405864691437987
constant,64,M,5248,0.9409765490588201
constant,64,M,5312,0.9413612285316496
constant,64,M,5376,0.941740627770221
constant,64,M,5440,0.9421148632099386
constant,64,M,5504,0.9424840476669633
constant,64,M,5568,0.9428482904838923
constant,64,M,5632,0.9432076976682815
constant,64,M,5696,0.9435623720244165
constant,64,M,5760,0.9439124132787243
constant,64,M,5824,0.9442579181991811
constant,64,M,5888,0.944598980709055
constant,64,M,5952,0.9449356919952981
constant,64,M,6016,0.9452681406118865
constant,64,M,6080,0.9455964125783805
constant,64,M,6144,0.9459205914739695
constant,64,M,6208,0.9462407585272419
constant,64,M,6272,0.9465569927019063
constant,64,M,6336,0.9468693707786863
constant,64,M,6400,0.9471779674335808
constant,64,M,6464,0.9474828553126889
constant,64,M,6528,0.9477841051037665
constant,64,M,6592,0.9480817856046956
constant,64,M,6656,0.9483759637890086
constant,64,M,6720,0.948666704868632
constant,64,M,6784,0.9489540723539762
constant,64,M,6848,0.9492381281115102
constant,64,M,6912,0.9495189324189451
constant,64,M,6976,0.9497965440181421
constant,64,M,7040,0.9500710201658548
constant,64,M,7104,0.9503424166824149
constant,64,M,7168,0.9506107879984537
constant,64,M,7232,0.9508761871997584
constant,64,M,7296,0.9511386660703477
constant,64,M,7360,0.9513982751338519
constant,64,M,7424,0.9516550636932765
constant,64,M,7488,0.9519090798692215
constant,64,M,7552,0.9521603706366326
constant,64,M,7616,0.9524089818601444
constant,64,M,7680,0.9526549583280848
constant,64,M,7744,0.952898343785197
constant,64,M,7808,0.9531391809641404
constant,64,M,7872,0.9533775116158189
constant,64,M,7936,0.953613376538593
constant,64,M,8000,0.9538468156064228
constant,64,M,8064,0.9540778677959856
constant,64,M,8128,0.9543065712128199
constant,64,M,8192,0.9545329631165242


==> anc/reproducibility/Results/experiment_report.json <==
{
  "scope": "Finite synthetic on-policy Euclidean-logit study, not LLM training.",
  "initial_J": 0.85483,
  "conditions": 16,
  "total_replicate_runs": 512,
  "seeds_per_condition": 32,
  "samples_per_run": 8192,
  "methods": {
    "U": "Global batch-centered score; no length division",
    "L": "Global batch-centered score divided by realized episode length",
    "P": "Exact prompt-centered score divided by realized episode length (oracle)",
    "M": "U divided by exact current population mean length (oracle scalar control)"
  },
  "primary_interpretation": "The initial sign reversal persists with the oracle conditional baseline. L and P subsequently recover and attain higher final return than U in this constructed process.",
  "constant_control_error": 5.551115123125783e-16,
  "version": {
    "python": "3.12.13",
    "numpy": "2.5.3",
    "scipy": "1.18.1",
    "matplotlib": "3.11.2"
  }
}

==> anc/reproducibility/Results/grid_all.csv <==
ratio,n_x,n_y,n_z,denominator,dot_numerator,dot_denominator,sign
1,1,1,48,50,2353,3125000,1
1,1,2,47,50,2307,3125000,1
1,1,3,46,50,2263,3125000,1
1,1,4,45,50,2221,3125000,1
1,1,5,44,50,2181,3125000,1
1,1,6,43,50,2143,3125000,1
1,1,7,42,50,2107,3125000,1
1,1,8,41,50,2073,3125000,1
1,1,9,40,50,2041,3125000,1
1,1,10,39,50,2011,3125000,1
1,1,11,38,50,1983,3125000,1
1,1,12,37,50,1957,3125000,1
1,1,13,36,50,1933,3125000,1
1,1,14,35,50,1911,3125000,1
1,1,15,34,50,1891,3125000,1
1,1,16,33,50,1873,3125000,1
1,1,17,32,50,1857,3125000,1
1,1,18,31,50,1843,3125000,1
1,1,19,30,50,1831,3125000,1
1,1,20,29,50,1821,3125000,1
1,1,21,28,50,1813,3125000,1
1,1,22,27,50,1807,3125000,1
1,1,23,26,50,1803,3125000,1
1,1,24,25,50,1801,3125000,1
1,1,25,24,50,1801,3125000,1
1,1,26,23,50,1803,3125000,1
1,1,27,22,50,1807,3125000,1
1,1,28,21,50,1813,3125000,1
1,1,29,20,50,1821,3125000,1
1,1,30,19,50,1831,3125000,1
1,1,31,18,50,1843,3125000,1
1,1,32,17,50,1857,3125000,1
1,1,33,16,50,1873,3125000,1
1,1,34,15,50,1891,3125000,1
1,1,35,14,50,1911,3125000,1
1,1,36,13,50,1933,3125000,1
1,1,37,12,50,1957,3125000,1
1,1,38,11,50,1983,3125000,1
1,1,39,10,50,2011,3125000,1
1,1,40,9,50,2041,3125000,1
1,1,41,8,50,2073,3125000,1
1,1,42,7,50,2107,3125000,1
1,1,43,6,50,2143,3125000,1
1,1,44,5,50,2181,3125000,1
1,1,45,4,50,2221,3125000,1
1,1,46,3,50,2263,3125000,1
1,1,47,2,50,2307,3125000,1
1,1,48,1,50,2353,3125000,1
1,2,1,47,50,2257,781250,1
1,2,2,46,50,1106,390625,1
1,2,3,45,50,2169,781250,1
1,2,4,44,50,1064,390625,1
1,2,5,43,50,2089,781250,1
1,2,6,42,50,1026,390625,1
1,2,7,41,50,2017,781250,1
1,2,8,40,50,992,390625,1
1,2,9,39,50,1953,781250,1
1,2,10,38,50,962,390625,1
1,2,11,37,50,1897,781250,1
1,2,12,36,50,936,390625,1
1,2,13,35,50,1849,781250,1
1,2,14,34,50,914,390625,1
1,2,15,33,50,1809,781250,1
1,2,16,32,50,896,390625,1
1,2,17,31,50,1777,781250,1
1,2,18,30,50,882,390625,1
1,2,19,29,50,1753,781250,1
1,2,20,28,50,872,390625,1
1,2,21,27,50,1737,781250,1
1,2,22,26,50,866,390625,1
1,2,23,25,50,1729,781250,1
1,2,24,24,50,864,390625,1
1,2,25,23,50,1729,781250,1
1,2,26,22,50,866,390625,1
1,2,27,21,50,1737,781250,1
1,2,28,20,50,872,390625,1
1,2,29,19,50,1753,781250,1
1,2,30,18,50,882,390625,1
1,2,31,17,50,1777,781250,1
1,2,32,16,50,896,390625,1
1,2,33,15,50,1809,781250,1
1,2,34,14,50,914,390625,1
1,2,35,13,50,1849,781250,1
1,2,36,12,50,936,390625,1
1,2,37,11,50,1897,781250,1
1,2,38,10,50,962,390625,1
1,2,39,9,50,1953,781250,1
1,2,40,8,50,992,390625,1
1,2,41,7,50,2017,781250,1
1,2,42,6,50,1026,390625,1
1,2,43,5,50,2089,781250,1
1,2,44,4,50,1064,390625,1
1,2,45,3,50,2169,781250,1
1,2,46,2,50,1106,390625,1
1,2,47,1,50,2257,781250,1
1,3,1,46,50,19467,3125000,1
1,3,2,45,50,19071,3125000,1
1,3,3,44,50,18693,3125000,1
1,3,4,43,50,18333,3125000,1
1,3,5,42,50,17991,3125000,1
1,3,6,41,50,17667,3125000,1
1,3,7,40,50,17361,3125000,1
1,3,8,39,50,17073,3125000,1
1,3,9,38,50,16803,3125000,1
1,3,10,37,50,16551,3125000,1
1,3,11,36,50,16317,3125000,1
1,3,12,35,50,16101,3125000,1
1,3,13,34,50,15903,3125000,1
1,3,14,33,50,15723,3125000,1
1,3,15,32,50,15561,3125000,1
1,3,16,31,50,15417,3125000,1
1,3,17,30,50,15291,3125000,1
1,3,18,29,50,15183,3125000,1
1,3,19,28,50,15093,3125000,1
1,3,20,27,50,15021,3125000,1
1,3,21,26,50,14967,3125000,1
1,3,22,25,50,14931,3125000,1
1,3,23,24,50,14913,3125000,1
1,3,24,23,50,14913,3125000,1
1,3,25,22,50,14931,3125000,1
1,3,26,21,50,14967,3125000,1
1,3,27,20,50,15021,3125000,1
1,3,28,19,50,15093,3125000,1
1,3,29,18,50,15183,3125000,1
1,3,30,17,50,15291,3125000,1
1,3,31,16,50,15417,3125000,1
1,3,32,15,50,15561,3125000,1
1,3,33,14,50,15723,3125000,1
1,3,34,13,50,15903,3125000,1
1,3,35,12,50,16101,3125000,1
1,3,36,11,50,16317,3125000,1
1,3,37,10,50,16551,3125000,1
1,3,38,9,50,16803,3125000,1
1,3,39,8,50,17073,3125000,1
1,3,40,7,50,17361,3125000,1
1,3,41,6,50,17667,3125000,1
1,3,42,5,50,17991,3125000,1
1,3,43,4,50,18333,3125000,1
1,3,44,3,50,18693,3125000,1
1,3,45,2,50,19071,3125000,1
1,3,46,1,50,19467,3125000,1
1,4,1,45,50,4142,390625,1
1,4,2,44,50,4056,390625,1
1,4,3,43,50,3974,390625,1
1,4,4,42,50,3896,390625,1
1,4,5,41,50,3822,390625,1
1,4,6,40,50,3752,390625,1
1,4,7,39,50,3686,390625,1
1,4,8,38,50,3624,390625,1
1,4,9,37,50,3566,390625,1
1,4,10,36,50,3512,390625,1
1,4,11,35,50,3462,390625,1
1,4,12,34,50,3416,390625,1
1,4,13,33,50,3374,390625,1
1,4,14,32,50,3336,390625,1
1,4,15,31,50,3302,390625,1
1,4,16,30,50,3272,390625,1
1,4,17,29,50,3246,390625,1
1,4,18,28,50,3224,390625,1
1,4,19,27,50,3206,390625,1
1,4,20,26,50,3192,390625,1
1,4,21,25,50,3182,390625,1
1,4,22,24,50,3176,390625,1
1,4,23,23,50,3174,390625,1
1,4,24,22,50,3176,390625,1
1,4,25,21,50,3182,390625,1
1,4,26,20,50,3192,390625,1
1,4,27,19,50,3206,390625,1
1,4,28,18,50,3224,390625,1
1,4,29,17,50,3246,390625,1
1,4,30,16,50,3272,390625,1
1,4,31,15,50,3302,390625,1
1,4,32,14,50,3336,390625,1
1,4,33,13,50,3374,390625,1
1,4,34,12,50,3416,390625,1
1,4,35,11,50,3462,390625,1
1,4,36,10,50,3512,390625,1
1,4,37,9,50,3566,390625,1
1,4,38,8,50,3624,390625,1
1,4,39,7,50,3686,390625,1
1,4,40,6,50,3752,390625,1
1,4,41,5,50,3822,390625,1
1,4,42,4,50,3896,390625,1
1,4,43,3,50,3974,390625,1
1,4,44,2,50,4056,390625,1
1,4,45,1,50,4142,390625,1
1,5,1,44,50,1981,125000,1
1,5,2,43,50,1939,125000,1
1,5,3,42,50,1899,125000,1
1,5,4,41,50,1861,125000,1
1,5,5,40,50,73,5000,1
1,5,6,39,50,1791,125000,1
1,5,7,38,50,1759,125000,1
1,5,8,37,50,1729,125000,1
1,5,9,36,50,1701,125000,1
1,5,10,35,50,67,5000,1
1,5,11,34,50,1651,125000,1
1,5,12,33,50,1629,125000,1
1,5,13,32,50,1609,125000,1
1,5,14,31,50,1591,125000,1
1,5,15,30,50,63,5000,1
1,5,16,29,50,1561,125000,1
1,5,17,28,50,1549,125000,1
1,5,18,27,50,1539,125000,1
1,5,19,26,50,1531,125000,1
1,5,20,25,50,61,5000,1
1,5,21,24,50,1521,125000,1
1,5,22,23,50,1519,125000,1
1,5,23,22,50,1519,125000,1
1,5,24,21,50,1521,125000,1
1,5,25,20,50,61,5000,1
1,5,26,19,50,1531,125000,1
1,5,27,18,50,1539,125000,1
1,5,28,17,50,1549,125000,1
1,5,29,16,50,1561,125000,1
1,5,30,15,50,63,5000,1
1,5,31,14,50,1591,125000,1
1,5,32,13,50,1609,125000,1
1,5,33,12,50,1629,125000,1
1,5,34,11,50,1651,125000,1
1,5,35,10,50,67,5000,1
1,5,36,9,50,1701,125000,1
1,5,37,8,50,1729,125000,1
1,5,38,7,50,1759,125000,1
1,5,39,6,50,1791,125000,1
1,5,40,5,50,73,5000,1
1,5,41,4,50,1861,125000,1
1,5,42,3,50,1899,125000,1
1,5,43,2,50,1939,125000,1
1,5,44,1,50,1981,125000,1
1,6,1,43,50,17037,781250,1
1,6,2,42,50,8334,390625,1
1,6,3,41,50,16317,781250,1
1,6,4,40,50,7992,390625,1
1,6,5,39,50,15669,781250,1
1,6,6,38,50,7686,390625,1
1,6,7,37,50,15093,781250,1
1,6,8,36,50,7416,390625,1
1,6,9,35,50,14589,781250,1
1,6,10,34,50,7182,390625,1
1,6,11,33,50,14157,781250,1
1,6,12,32,50,6984,390625,1
1,6,13,31,50,13797,781250,1
1,6,14,30,50,6822,390625,1
1,6,15,29,50,13509,781250,1
1,6,16,28,50,6696,390625,1
1,6,17,27,50,13293,781250,1
1,6,18,26,50,6606,390625,1
1,6,19,25,50,13149,781250,1
1,6,20,24,50,6552,390625,1
1,6,21,23,50,13077,781250,1
1,6,22,22,50,6534,390625,1
1,6,23,21,50,13077,781250,1
1,6,24,20,50,6552,390625,1
1,6,25,19,50,13149,781250,1
1,6,26,18,50,6606,390625,1
1,6,27,17,50,13293,781250,1
1,6,28,16,50,6696,390625,1
1,6,29,15,50,13509,781250,1
1,6,30,14,50,6822,390625,1
1,6,31,13,50,13797,781250,1
1,6,32,12,50,6984,390625,1
1,6,33,11,50,14157,781250,1
1,6,34,10,50,7182,390625,1
1,6,35,9,50,14589,781250,1
1,6,36,8,50,7416,390625,1
1,6,37,7,50,15093,781250,1
1,6,38,6,50,7686,390625,1
1,6,39,5,50,15669,781250,1
1,6,40,4,50,7992,390625,1
1,6,41,3,50,16317,781250,1
1,6,42,2,50,8334,390625,1
1,6,43,1,50,17037,781250,1
1,7,1,42,50,88543,3125000,1
1,7,2,41,50,86583,3125000,1
1,7,3,40,50,84721,3125000,1
1,7,4,39,50,82957,3125000,1
1,7,5,38,50,81291,3125000,1
1,7,6,37,50,79723,3125000,1
1,7,7,36,50,78253,3125000,1
1,7,8,35,50,76881,3125000,1
1,7,9,34,50,75607,3125000,1
1,7,10,33,50,74431,3125000,1
1,7,11,32,50,73353,3125000,1
1,7,12,31,50,72373,3125000,1
1,7,13,30,50,71491,3125000,1
1,7,14,29,50,70707,3125000,1
1,7,15,28,50,70021,3125000,1
1,7,16,27,50,69433,3125000,1
1,7,17,26,50,68943,3125000,1
1,7,18,25,50,68551,3125000,1
1,7,19,24,50,68257,3125000,1
1,7,20,23,50,68061,3125000,1
1,7,21,22,50,67963,3125000,1
1,7,22,21,50,67963,3125000,1
1,7,23,20,50,68061,3125000,1
1,7,24,19,50,68257,3125000,1
1,7,25,18,50,68551,3125000,1
1,7,26,17,50,68943,3125000,1
1,7,27,16,50,69433,3125000,1
1,7,28,15,50,70021,3125000,1
1,7,29,14,50,70707,3125000,1
1,7,30,13,50,71491,3125000,1
1,7,31,12,50,72373,3125000,1
1,7,32,11,50,73353,3125000,1
1,7,33,10,50,74431,3125000,1
1,7,34,9,50,75607,3125000,1
1,7,35,8,50,76881,3125000,1
1,7,36,7,50,78253,3125000,1
1,7,37,6,50,79723,3125000,1
1,7,38,5,50,81291,3125000,1
1,7,39,4,50,82957,3125000,1
1,7,40,3,50,84721,3125000,1
1,7,41,2,50,86583,3125000,1
1,7,42,1,50,88543,3125000,1
1,8,1,41,50,13784,390625,1
1,8,2,40,50,13472,390625,1
1,8,3,39,50,13176,390625,1
1,8,4,38,50,12896,390625,1
1,8,5,37,50,12632,390625,1
1,8,6,36,50,12384,390625,1
1,8,7,35,50,12152,390625,1
1,8,8,34,50,11936,390625,1
1,8,9,33,50,11736,390625,1
1,8,10,32,50,11552,390625,1
1,8,11,31,50,11384,390625,1
1,8,12,30,50,11232,390625,1
1,8,13,29,50,11096,390625,1
1,8,14,28,50,10976,390625,1
1,8,15,27,50,10872,390625,1
1,8,16,26,50,10784,390625,1
1,8,17,25,50,10712,390625,1
1,8,18,24,50,10656,390625,1
1,8,19,23,50,10616,390625,1
1,8,20,22,50,10592,390625,1
1,8,21,21,50,10584,390625,1
1,8,22,20,50,10592,390625,1
1,8,23,19,50,10616,390625,1
1,8,24,18,50,10656,390625,1
1,8,25,17,50,10712,390625,1
1,8,26,16,50,10784,390625,1
1,8,27,15,50,10872,390625,1
1,8,28,14,50,10976,390625,1
1,8,29,13,50,11096,390625,1
1,8,30,12,50,11232,390625,1
1,8,31,11,50,11384,390625,1
1,8,32,10,50,11552,390625,1
1,8,33,9,50,11736,390625,1
1,8,34,8,50,11936,390625,1
1,8,35,7,50,12152,390625,1
1,8,36,6,50,12384,390625,1
1,8,37,5,50,12632,390625,1
1,8,38,4,50,12896,390625,1
1,8,39,3,50,13176,390625,1
1,8,40,2,50,13472,390625,1
1,8,41,1,50,13784,390625,1
1,9,1,40,50,132921,3125000,1
1,9,2,39,50,129843,3125000,1
1,9,3,38,50,126927,3125000,1
1,9,4,37,50,124173,3125000,1
1,9,5,36,50,121581,3125000,1
1,9,6,35,50,119151,3125000,1
1,9,7,34,50,116883,3125000,1
1,9,8,33,50,114777,3125000,1
1,9,9,32,50,112833,3125000,1
1,9,10,31,50,111051,3125000,1
1,9,11,30,50,109431,3125000,1
1,9,12,29,50,107973,3125000,1
1,9,13,28,50,106677,3125000,1
1,9,14,27,50,105543,3125000,1
1,9,15,26,50,104571,3125000,1
1,9,16,25,50,103761,3125000,1
1,9,17,24,50,103113,3125000,1
1,9,18,23,50,102627,3125000,1
1,9,19,22,50,102303,3125000,1
1,9,20,21,50,102141,3125000,1
1,9,21,20,50,102141,3125000,1
1,9,22,19,50,102303,3125000,1
1,9,23,18,50,102627,3125000,1
1,9,24,17,50,103113,3125000,1
1,9,25,16,50,103761,3125000,1
1,9,26,15,50,104571,3125000,1
1,9,27,14,50,105543,3125000,1
1,9,28,13,50,106677,3125000,1
1,9,29,12,50,107973,3125000,1
1,9,30,11,50,109431,3125000,1
1,9,31,10,50,111051,3125000,1
1,9,32,9,50,112833,3125000,1
1,9,33,8,50,114777,3125000,1
1,9,34,7,50,116883,3125000,1
1,9,35,6,50,119151,3125000,1
1,9,36,5,50,121581,3125000,1
1,9,37,4,50,124173,3125000,1
1,9,38,3,50,126927,3125000,1
1,9,39,2,50,129843,3125000,1
1,9,40,1,50,132921,3125000,1
1,10,1,39,50,1561,31250,1
1,10,2,38,50,762,15625,1
1,10,3,37,50,1489,31250,1
1,10,4,36,50,728,15625,1
1,10,5,35,50,57,1250,1
1,10,6,34,50,698,15625,1
1,10,7,33,50,1369,31250,1
1,10,8,32,50,672,15625,1
1,10,9,31,50,1321,31250,1
1,10,10,30,50,26,625,1
1,10,11,29,50,1281,31250,1
1,10,12,28,50,632,15625,1
1,10,13,27,50,1249,31250,1
1,10,14,26,50,618,15625,1
1,10,15,25,50,49,1250,1
1,10,16,24,50,608,15625,1
1,10,17,23,50,1209,31250,1
1,10,18,22,50,602,15625,1
1,10,19,21,50,1201,31250,1
1,10,20,20,50,24,625,1
1,10,21,19,50,1201,31250,1
1,10,22,18,50,602,15625,1
1,10,23,17,50,1209,31250,1
1,10,24,16,50,608,15625,1
1,10,25,15,50,49,1250,1
1,10,26,14,50,618,15625,1
1,10,27,13,50,1249,31250,1
1,10,28,12,50,632,15625,1
1,10,29,11,50,1281,31250,1
1,10,30,10,50,26,625,1
1,10,31,9,50,1321,31250,1
1,10,32,8,50,672,15625,1
1,10,33,7,50,1369,31250,1
1,10,34,6,50,698,15625,1
1,10,35,5,50,57,1250,1
1,10,36,4,50,728,15625,1
1,10,37,3,50,1489,31250,1
1,10,38,2,50,762,15625,1
1,10,39,1,50,1561,31250,1
1,11,1,38,50,179443,3125000,1
1,11,2,37,50,175087,3125000,1
1,11,3,36,50,170973,3125000,1
1,11,4,35,50,167101,3125000,1
1,11,5,34,50,163471,3125000,1
1,11,6,33,50,160083,3125000,1
1,11,7,32,50,156937,3125000,1
1,11,8,31,50,154033,3125000,1
1,11,9,30,50,151371,3125000,1
1,11,10,29,50,148951,3125000,1
1,11,11,28,50,146773,3125000,1
1,11,12,27,50,144837,3125000,1
1,11,13,26,50,143143,3125000,1
1,11,14,25,50,141691,3125000,1
1,11,15,24,50,140481,3125000,1
1,11,16,23,50,139513,3125000,1
1,11,17,22,50,138787,3125000,1
1,11,18,21,50,138303,3125000,1
1,11,19,20,50,138061,3125000,1
1,11,20,19,50,138061,3125000,1
1,11,21,18,50,138303,3125000,1
1,11,22,17,50,138787,3125000,1
1,11,23,16,50,139513,3125000,1
1,11,24,15,50,140481,3125000,1
1,11,25,14,50,141691,3125000,1
1,11,26,13,50,143143,3125000,1
1,11,27,12,50,144837,3125000,1
1,11,28,11,50,146773,3125000,1
1,11,29,10,50,148951,3125000,1
1,11,30,9,50,151371,3125000,1
1,11,31,8,50,154033,3125000,1
1,11,32,7,50,156937,3125000,1
1,11,33,6,50,160083,3125000,1
1,11,34,5,50,163471,3125000,1
1,11,35,4,50,167101,3125000,1
1,11,36,3,50,170973,3125000,1
1,11,37,2,50,175087,3125000,1
1,11,38,1,50,179443,3125000,1
1,12,1,37,50,25326,390625,1
1,12,2,36,50,24696,390625,1
1,12,3,35,50,24102,390625,1
1,12,4,34,50,23544,390625,1
1,12,5,33,50,23022,390625,1
1,12,6,32,50,22536,390625,1
1,12,7,31,50,22086,390625,1
1,12,8,30,50,21672,390625,1
1,12,9,29,50,21294,390625,1
1,12,10,28,50,20952,390625,1
1,12,11,27,50,20646,390625,1
1,12,12,26,50,20376,390625,1
1,12,13,25,50,20142,390625,1
1,12,14,24,50,19944,390625,1
1,12,15,23,50,19782,390625,1
1,12,16,22,50,19656,390625,1
1,12,17,21,50,19566,390625,1
1,12,18,20,50,19512,390625,1
1,12,19,19,50,19494,390625,1
1,12,20,18,50,19512,390625,1
1,12,21,17,50,19566,390625,1
1,12,22,16,50,19656,390625,1
1,12,23,15,50,19782,390625,1
1,12,24,14,50,19944,390625,1
1,12,25,13,50,20142,390625,1
1,12,26,12,50,20376,390625,1
1,12,27,11,50,20646,390625,1
1,12,28,10,50,20952,390625,1
1,12,29,9,50,21294,390625,1
1,12,30,8,50,21672,390625,1
1,12,31,7,50,22086,390625,1
1,12,32,6,50,22536,390625,1
1,12,33,5,50,23022,390625,1
1,12,34,4,50,23544,390625,1
1,12,35,3,50,24102,390625,1
1,12,36,2,50,24696,390625,1
1,12,37,1,50,25326,390625,1
1,13,1,36,50,225277,3125000,1
1,13,2,35,50,219531,3125000,1
1,13,3,34,50,214123,3125000,1
1,13,4,33,50,209053,3125000,1
1,13,5,32,50,204321,3125000,1
1,13,6,31,50,199927,3125000,1
1,13,7,30,50,195871,3125000,1
1,13,8,29,50,192153,3125000,1
1,13,9,28,50,188773,3125000,1
1,13,10,27,50,185731,3125000,1
1,13,11,26,50,183027,3125000,1
1,13,12,25,50,180661,3125000,1
1,13,13,24,50,178633,3125000,1
1,13,14,23,50,176943,3125000,1
1,13,15,22,50,175591,3125000,1
1,13,16,21,50,174577,3125000,1
1,13,17,20,50,173901,3125000,1
1,13,18,19,50,173563,3125000,1
1,13,19,18,50,173563,3125000,1
1,13,20,17,50,173901,3125000,1
1,13,21,16,50,174577,3125000,1
1,13,22,15,50,175591,3125000,1
1,13,23,14,50,176943,3125000,1
1,13,24,13,50,178633,3125000,1
1,13,25,12,50,180661,3125000,1
1,13,26,11,50,183027,3125000,1
1,13,27,10,50,185731,3125000,1
1,13,28,9,50,188773,3125000,1
1,13,29,8,50,192153,3125000,1
1,13,30,7,50,195871,3125000,1
1,13,31,6,50,199927,3125000,1
1,13,32,5,50,204321,3125000,1
1,13,33,4,50,209053,3125000,1
1,13,34,3,50,214123,3125000,1
1,13,35,2,50,219531,3125000,1
1,13,36,1,50,225277,3125000,1
1,14,1,35,50,61789,781250,1
1,14,2,34,50,30086,390625,1
1,14,3,33,50,58653,781250,1
1,14,4,32,50,28616,390625,1
1,14,5,31,50,55909,781250,1
1,14,6,30,50,27342,390625,1
1,14,7,29,50,53557,781250,1
1,14,8,28,50,26264,390625,1
1,14,9,27,50,51597,781250,1
1,14,10,26,50,25382,390625,1
1,14,11,25,50,50029,781250,1
1,14,12,24,50,24696,390625,1
1,14,13,23,50,48853,781250,1
1,14,14,22,50,24206,390625,1
1,14,15,21,50,48069,781250,1
1,14,16,20,50,23912,390625,1
1,14,17,19,50,47677,781250,1
1,14,18,18,50,23814,390625,1
1,14,19,17,50,47677,781250,1
1,14,20,16,50,23912,390625,1
1,14,21,15,50,48069,781250,1
1,14,22,14,50,24206,390625,1
1,14,23,13,50,48853,781250,1
1,14,24,12,50,24696,390625,1
1,14,25,11,50,50029,781250,1
1,14,26,10,50,25382,390625,1
1,14,27,9,50,51597,781250,1
1,14,28,8,50,26264,390625,1
1,14,29,7,50,53557,781250,1
1,14,30,6,50,27342,390625,1
1,14,31,5,50,55909,781250,1
1,14,32,4,50,28616,390625,1
1,14,33,3,50,58653,781250,1
1,14,34,2,50,30086,390625,1
1,14,35,1,50,61789,781250,1
1,15,1,34,50,10719,125000,1
1,15,2,33,50,10431,125000,1
1,15,3,32,50,10161,125000,1
1,15,4,31,50,9909,125000,1
1,15,5,30,50,387,5000,1
1,15,6,29,50,9459,125000,1
1,15,7,28,50,9261,125000,1
1,15,8,27,50,9081,125000,1
1,15,9,26,50,8919,125000,1
1,15,10,25,50,351,5000,1
1,15,11,24,50,8649,125000,1
1,15,12,23,50,8541,125000,1
1,15,13,22,50,8451,125000,1
1,15,14,21,50,8379,125000,1
1,15,15,20,50,333,5000,1
1,15,16,19,50,8289,125000,1
1,15,17,18,50,8271,125000,1
1,15,18,17,50,8271,125000,1
1,15,19,16,50,8289,125000,1
1,15,20,15,50,333,5000,1
1,15,21,14,50,8379,125000,1
1,15,22,13,50,8451,125000,1
1,15,23,12,50,8541,125000,1
1,15,24,11,50,8649,125000,1
1,15,25,10,50,351,5000,1
1,15,26,9,50,8919,125000,1
1,15,27,8,50,9081,125000,1
1,15,28,7,50,9261,125000,1
1,15,29,6,50,9459,125000,1
1,15,30,5,50,387,5000,1
1,15,31,4,50,9909,125000,1
1,15,32,3,50,10161,125000,1
1,15,33,2,50,10431,125000,1
1,15,34,1,50,10719,125000,1
1,16,1,33,50,35936,390625,1
1,16,2,32,50,34944,390625,1
1,16,3,31,50,34016,390625,1
1,16,4,30,50,33152,390625,1
1,16,5,29,50,32352,390625,1
1,16,6,28,50,31616,390625,1
1,16,7,27,50,30944,390625,1
1,16,8,26,50,30336,390625,1
1,16,9,25,50,29792,390625,1
1,16,10,24,50,29312,390625,1
1,16,11,23,50,28896,390625,1
1,16,12,22,50,28544,390625,1
1,16,13,21,50,28256,390625,1
1,16,14,20,50,28032,390625,1
1,16,15,19,50,27872,390625,1
1,16,16,18,50,27776,390625,1
1,16,17,17,50,27744,390625,1
1,16,18,16,50,27776,390625,1
1,16,19,15,50,27872,390625,1
1,16,20,14,50,28032,390625,1
1,16,21,13,50,28256,390625,1
1,16,22,12,50,28544,390625,1
1,16,23,11,50,28896,390625,1
1,16,24,10,50,29312,390625,1
1,16,25,9,50,29792,390625,1
1,16,26,8,50,30336,390625,1
1,16,27,7,50,30944,390625,1
1,16,28,6,50,31616,390625,1
1,16,29,5,50,32352,390625,1
1,16,30,4,50,33152,390625,1
1,16,31,3,50,34016,390625,1
1,16,32,2,50,34944,390625,1
1,16,33,1,50,35936,390625,1
1,17,1,32,50,305473,3125000,1
1,17,2,31,50,296803,3125000,1
1,17,3,30,50,288711,3125000,1
1,17,4,29,50,281197,3125000,1
1,17,5,28,50,274261,3125000,1
1,17,6,27,50,267903,3125000,1
1,17,7,26,50,262123,3125000,1
1,17,8,25,50,256921,3125000,1
1,17,9,24,50,252297,3125000,1
1,17,10,23,50,248251,3125000,1
1,17,11,22,50,244783,3125000,1
1,17,12,21,50,241893,3125000,1
1,17,13,20,50,239581,3125000,1
1,17,14,19,50,237847,3125000,1
1,17,15,18,50,236691,3125000,1
1,17,16,17,50,236113,3125000,1
1,17,17,16,50,236113,3125000,1
1,17,18,15,50,236691,3125000,1
1,17,19,14,50,237847,3125000,1
1,17,20,13,50,239581,3125000,1
1,17,21,12,50,241893,3125000,1
1,17,22,11,50,244783,3125000,1
1,17,23,10,50,248251,3125000,1
1,17,24,9,50,252297,3125000,1
1,17,25,8,50,256921,3125000,1
1,17,26,7,50,262123,3125000,1
1,17,27,6,50,267903,3125000,1
1,17,28,5,50,274261,3125000,1
1,17,29,4,50,281197,3125000,1
1,17,30,3,50,288711,3125000,1
1,17,31,2,50,296803,3125000,1
1,17,32,1,50,305473,3125000,1
1,18,1,31,50,80433,781250,1
1,18,2,30,50,39042,390625,1
1,18,3,29,50,75897,781250,1
1,18,4,28,50,36936,390625,1
1,18,5,27,50,72009,781250,1
1,18,6,26,50,35154,390625,1
1,18,7,25,50,68769,781250,1
1,18,8,24,50,33696,390625,1
1,18,9,23,50,66177,781250,1
1,18,10,22,50,32562,390625,1
1,18,11,21,50,64233,781250,1
1,18,12,20,50,31752,390625,1
1,18,13,19,50,62937,781250,1
1,18,14,18,50,31266,390625,1
1,18,15,17,50,62289,781250,1
1,18,16,16,50,31104,390625,1
1,18,17,15,50,62289,781250,1
1,18,18,14,50,31266,390625,1
1,18,19,13,50,62937,781250,1
1,18,20,12,50,31752,390625,1
1,18,21,11,50,64233,781250,1
1,18,22,10,50,32562,390625,1
1,18,23,9,50,66177,781250,1
1,18,24,8,50,33696,390625,1
1,18,25,7,50,68769,781250,1
1,18,26,6,50,35154,390625,1
1,18,27,5,50,72009,781250,1
1,18,28,4,50,36936,390625,1
1,18,29,3,50,75897,781250,1
1,18,30,2,50,39042,390625,1
1,18,31,1,50,80433,781250,1
1,19,1,30,50,336091,3125000,1
1,19,2,29,50,325983,3125000,1
1,19,3,28,50,316597,3125000,1
1,19,4,27,50,307933,3125000,1
1,19,5,26,50,299991,3125000,1
1,19,6,25,50,292771,3125000,1
1,19,7,24,50,286273,3125000,1
1,19,8,23,50,280497,3125000,1
1,19,9,22,50,275443,3125000,1
1,19,10,21,50,271111,3125000,1
1,19,11,20,50,267501,3125000,1
1,19,12,19,50,264613,3125000,1
1,19,13,18,50,262447,3125000,1
1,19,14,17,50,261003,3125000,1
1,19,15,16,50,260281,3125000,1
1,19,16,15,50,260281,3125000,1
1,19,17,14,50,261003,3125000,1
1,19,18,13,50,262447,3125000,1
1,19,19,12,50,264613,3125000,1
1,19,20,11,50,267501,3125000,1
1,19,21,10,50,271111,3125000,1
1,19,22,9,50,275443,3125000,1
1,19,23,8,50,280497,3125000,1
1,19,24,7,50,286273,3125000,1
1,19,25,6,50,292771,3125000,1
1,19,26,5,50,299991,3125000,1
1,19,27,4,50,307933,3125000,1
1,19,28,3,50,316597,3125000,1
1,19,29,2,50,325983,3125000,1
1,19,30,1,50,336091,3125000,1
1,20,1,29,50,1742,15625,1
1,20,2,28,50,1688,15625,1
1,20,3,27,50,1638,15625,1
1,20,4,26,50,1592,15625,1
1,20,5,25,50,62,625,1
1,20,6,24,50,1512,15625,1
1,20,7,23,50,1478,15625,1
1,20,8,22,50,1448,15625,1
1,20,9,21,50,1422,15625,1
1,20,10,20,50,56,625,1
1,20,11,19,50,1382,15625,1
1,20,12,18,50,1368,15625,1
1,20,13,17,50,1358,15625,1
1,20,14,16,50,1352,15625,1
1,20,15,15,50,54,625,1
1,20,16,14,50,1352,15625,1
1,20,17,13,50,1358,15625,1
1,20,18,12,50,1368,15625,1
1,20,19,11,50,1382,15625,1
1,20,20,10,50,56,625,1
1,20,21,9,50,1422,15625,1
1,20,22,8,50,1448,15625,1
1,20,23,7,50,1478,15625,1
1,20,24,6,50,1512,15625,1
1,20,25,5,50,62,625,1
1,20,26,4,50,1592,15625,1
1,20,27,3,50,1638,15625,1
1,20,28,2,50,1688,15625,1
1,20,29,1,50,1742,15625,1
1,21,1,28,50,358533,3125000,1
1,21,2,27,50,347067,3125000,1
1,21,3,26,50,336483,3125000,1
1,21,4,25,50,326781,3125000,1
1,21,5,24,50,317961,3125000,1
1,21,6,23,50,310023,3125000,1
1,21,7,22,50,302967,3125000,1
1,21,8,21,50,296793,3125000,1
1,21,9,20,50,291501,3125000,1
1,21,10,19,50,287091,3125000,1
1,21,11,18,50,283563,3125000,1
1,21,12,17,50,280917,3125000,1
1,21,13,16,50,279153,3125000,1
1,21,14,15,50,278271,3125000,1
1,21,15,14,50,278271,3125000,1
1,21,16,13,50,279153,3125000,1
1,21,17,12,50,280917,3125000,1
1,21,18,11,50,283563,3125000,1
1,21,19,10,50,287091,3125000,1
1,21,20,9,50,291501,3125000,1
1,21,21,8,50,296793,3125000,1
1,21,22,7,50,302967,3125000,1
1,21,23,6,50,310023,3125000,1
1,21,24,5,50,317961,3125000,1
1,21,25,4,50,326781,3125000,1
1,21,26,3,50,336483,3125000,1
1,21,27,2,50,347067,3125000,1
1,21,28,1,50,358533,3125000,1
1,22,1,27,50,91597,781250,1
1,22,2,26,50,44286,390625,1
1,22,3,25,50,85789,781250,1
1,22,4,24,50,41624,390625,1
1,22,5,23,50,80949,781250,1
1,22,6,22,50,39446,390625,1
1,22,7,21,50,77077,781250,1
1,22,8,20,50,37752,390625,1
1,22,9,19,50,74173,781250,1
1,22,10,18,50,36542,390625,1
1,22,11,17,50,72237,781250,1
1,22,12,16,50,35816,390625,1
1,22,13,15,50,71269,781250,1
1,22,14,14,50,35574,390625,1
1,22,15,13,50,71269,781250,1
1,22,16,12,50,35816,390625,1
1,22,17,11,50,72237,781250,1
1,22,18,10,50,36542,390625,1
1,22,19,9,50,74173,781250,1
1,22,20,8,50,37752,390625,1
1,22,21,7,50,77077,781250,1
1,22,22,6,50,39446,390625,1
1,22,23,5,50,80949,781250,1
1,22,24,4,50,41624,390625,1
1,22,25,3,50,85789,781250,1
1,22,26,2,50,44286,390625,1
1,22,27,1,50,91597,781250,1
1,23,1,26,50,371887,3125000,1
1,23,2,25,50,359191,3125000,1
1,23,3,24,50,347553,3125000,1
1,23,4,23,50,336973,3125000,1
1,23,5,22,50,327451,3125000,1
1,23,6,21,50,318987,3125000,1
1,23,7,20,50,311581,3125000,1
1,23,8,19,50,305233,3125000,1
1,23,9,18,50,299943,3125000,1
1,23,10,17,50,295711,3125000,1
1,23,11,16,50,292537,3125000,1
1,23,12,15,50,290421,3125000,1
1,23,13,14,50,289363,3125000,1
1,23,14,13,50,289363,3125000,1
1,23,15,12,50,290421,3125000,1
1,23,16,11,50,292537,3125000,1
1,23,17,10,50,295711,3125000,1
1,23,18,9,50,299943,3125000,1
1,23,19,8,50,305233,3125000,1
1,23,20,7,50,311581,3125000,1
1,23,21,6,50,318987,3125000,1
1,23,22,5,50,327451,3125000,1
1,23,23,4,50,336973,3125000,1
1,23,24,3,50,347553,3125000,1
1,23,25,2,50,359191,3125000,1
1,23,26,1,50,371887,3125000,1
1,24,1,25,50,46872,390625,1
1,24,2,24,50,45216,390625,1
1,24,3,23,50,43704,390625,1
1,24,4,22,50,42336,390625,1
1,24,5,21,50,41112,390625,1
1,24,6,20,50,40032,390625,1
1,24,7,19,50,39096,390625,1
1,24,8,18,50,38304,390625,1
1,24,9,17,50,37656,390625,1
1,24,10,16,50,37152,390625,1
1,24,11,15,50,36792,390625,1
1,24,12,14,50,36576,390625,1
1,24,13,13,50,36504,390625,1
1,24,14,12,50,36576,390625,1
1,24,15,11,50,36792,390625,1
1,24,16,10,50,37152,390625,1
1,24,17,9,50,37656,390625,1
1,24,18,8,50,38304,390625,1
1,24,19,7,50,39096,390625,1
1,24,20,6,50,40032,390625,1
1,24,21,5,50,41112,390625,1
1,24,22,4,50,42336,390625,1
1,24,23,3,50,43704,390625,1
1,24,24,2,50,45216,390625,1
1,24,25,1,50,46872,390625,1
1,25,1,24,50,601,5000,1
1,25,2,23,50,579,5000,1
1,25,3,22,50,559,5000,1
1,25,4,21,50,541,5000,1
1,25,5,20,50,21,200,1
1,25,6,19,50,511,5000,1
1,25,7,18,50,499,5000,1
1,25,8,17,50,489,5000,1
1,25,9,16,50,481,5000,1
1,25,10,15,50,19,200,1
1,25,11,14,50,471,5000,1
1,25,12,13,50,469,5000,1
1,25,13,12,50,469,5000,1
1,25,14,11,50,471,5000,1
1,25,15,10,50,19,200,1
1,25,16,9,50,481,5000,1
1,25,17,8,50,489,5000,1
1,25,18,7,50,499,5000,1
1,25,19,6,50,511,5000,1
1,25,20,5,50,21,200,1
1,25,21,4,50,541,5000,1
1,25,22,3,50,559,5000,1
1,25,23,2,50,579,5000,1
1,25,24,1,50,601,5000,1
1,26,1,23,50,93457,781250,1
1,26,2,22,50,44954,390625,1
1,26,3,21,50,86697,781250,1
1,26,4,20,50,41912,390625,1
1,26,5,19,50,81289,781250,1
1,26,6,18,50,39546,390625,1
1,26,7,17,50,77233,781250,1
1,26,8,16,50,37856,390625,1
1,26,9,15,50,74529,781250,1
1,26,10,14,50,36842,390625,1
1,26,11,13,50,73177,781250,1
1,26,12,12,50,36504,390625,1
1,26,13,11,50,73177,781250,1
1,26,14,10,50,36842,390625,1
1,26,15,9,50,74529,781250,1
1,26,16,8,50,37856,390625,1
1,26,17,7,50,77233,781250,1
1,26,18,6,50,39546,390625,1
1,26,19,5,50,81289,781250,1
1,26,20,4,50,41912,390625,1
1,26,21,3,50,86697,781250,1
1,26,22,2,50,44954,390625,1
1,26,23,1,50,93457,781250,1
1,27,1,22,50,369603,3125000,1
1,27,2,21,50,355023,3125000,1
1,27,3,20,50,341901,3125000,1
1,27,4,19,50,330237,3125000,1
1,27,5,18,50,320031,3125000,1
1,27,6,17,50,311283,3125000,1
1,27,7,16,50,303993,3125000,1
1,27,8,15,50,298161,3125000,1
1,27,9,14,50,293787,3125000,1
1,27,10,13,50,290871,3125000,1
1,27,11,12,50,289413,3125000,1
1,27,12,11,50,289413,3125000,1
1,27,13,10,50,290871,3125000,1
1,27,14,9,50,293787,3125000,1
1,27,15,8,50,298161,3125000,1
1,27,16,7,50,303993,3125000,1
1,27,17,6,50,311283,3125000,1
1,27,18,5,50,320031,3125000,1
1,27,19,4,50,330237,3125000,1
1,27,20,3,50,341901,3125000,1
1,27,21,2,50,355023,3125000,1
1,27,22,1,50,369603,3125000,1
1,28,1,21,50,45374,390625,1
1,28,2,20,50,43512,390625,1
1,28,3,19,50,41846,390625,1
1,28,4,18,50,40376,390625,1
1,28,5,17,50,39102,390625,1
1,28,6,16,50,38024,390625,1
1,28,7,15,50,37142,390625,1
1,28,8,14,50,36456,390625,1
1,28,9,13,50,35966,390625,1
1,28,10,12,50,35672,390625,1
1,28,11,11,50,35574,390625,1
1,28,12,10,50,35672,390625,1
1,28,13,9,50,35966,390625,1
1,28,14,8,50,36456,390625,1
1,28,15,7,50,37142,390625,1
1,28,16,6,50,38024,390625,1
1,28,17,5,50,39102,390625,1
1,28,18,4,50,40376,390625,1
1,28,19,3,50,41846,390625,1
1,28,20,2,50,43512,390625,1
1,28,21,1,50,45374,390625,1
1,29,1,20,50,354061,3125000,1
1,29,2,19,50,338923,3125000,1
1,29,3,18,50,325467,3125000,1
1,29,4,17,50,313693,3125000,1
1,29,5,16,50,303601,3125000,1
1,29,6,15,50,295191,3125000,1
1,29,7,14,50,288463,3125000,1
1,29,8,13,50,283417,3125000,1
1,29,9,12,50,280053,3125000,1
1,29,10,11,50,278371,3125000,1
1,29,11,10,50,278371,3125000,1
1,29,12,9,50,280053,3125000,1
1,29,13,8,50,283417,3125000,1
1,29,14,7,50,288463,3125000,1
1,29,15,6,50,295191,3125000,1
1,29,16,5,50,303601,3125000,1
1,29,17,4,50,313693,3125000,1
1,29,18,3,50,325467,3125000,1
1,29,19,2,50,338923,3125000,1
1,29,20,1,50,354061,3125000,1
1,30,1,19,50,3429,31250,1
1,30,2,18,50,1638,15625,1
1,30,3,17,50,3141,31250,1
1,30,4,16,50,1512,15625,1
1,30,5,15,50,117,1250,1
1,30,6,14,50,1422,15625,1
1,30,7,13,50,2781,31250,1
1,30,8,12,50,1368,15625,1
1,30,9,11,50,2709,31250,1
1,30,10,10,50,54,625,1
1,30,11,9,50,2709,31250,1
1,30,12,8,50,1368,15625,1
1,30,13,7,50,2781,31250,1
1,30,14,6,50,1422,15625,1
1,30,15,5,50,117,1250,1
1,30,16,4,50,1512,15625,1
1,30,17,3,50,3141,31250,1
1,30,18,2,50,1638,15625,1
1,30,19,1,50,3429,31250,1
1,31,1,18,50,329623,3125000,1
1,31,2,17,50,314247,3125000,1
1,31,3,16,50,300793,3125000,1
1,31,4,15,50,289261,3125000,1
1,31,5,14,50,279651,3125000,1
1,31,6,13,50,271963,3125000,1
1,31,7,12,50,266197,3125000,1
1,31,8,11,50,262353,3125000,1
1,31,9,10,50,260431,3125000,1
1,31,10,9,50,260431,3125000,1
1,31,11,8,50,262353,3125000,1
1,31,12,7,50,266197,3125000,1
1,31,13,6,50,271963,3125000,1
1,31,14,5,50,279651,3125000,1
1,31,15,4,50,289261,3125000,1
1,31,16,3,50,300793,3125000,1
1,31,17,2,50,314247,3125000,1
1,31,18,1,50,329623,3125000,1
1,32,1,17,50,39296,390625,1
1,32,2,16,50,37376,390625,1
1,32,3,15,50,35712,390625,1
1,32,4,14,50,34304,390625,1
1,32,5,13,50,33152,390625,1
1,32,6,12,50,32256,390625,1
1,32,7,11,50,31616,390625,1
1,32,8,10,50,31232,390625,1
1,32,9,9,50,31104,390625,1
1,32,10,8,50,31232,390625,1
1,32,11,7,50,31616,390625,1
1,32,12,6,50,32256,390625,1
1,32,13,5,50,33152,390625,1
1,32,14,4,50,34304,390625,1
1,32,15,3,50,35712,390625,1
1,32,16,2,50,37376,390625,1
1,32,17,1,50,39296,390625,1
1,33,1,16,50,297297,3125000,1
1,33,2,15,50,282051,3125000,1
1,33,3,14,50,268983,3125000,1
1,33,4,13,50,258093,3125000,1
1,33,5,12,50,249381,3125000,1
1,33,6,11,50,242847,3125000,1
1,33,7,10,50,238491,3125000,1
1,33,8,9,50,236313,3125000,1
1,33,9,8,50,236313,3125000,1
1,33,10,7,50,238491,3125000,1
1,33,11,6,50,242847,3125000,1
1,33,12,5,50,249381,3125000,1
1,33,13,4,50,258093,3125000,1
1,33,14,3,50,268983,3125000,1
1,33,15,2,50,282051,3125000,1
1,33,16,1,50,297297,3125000,1
1,34,1,15,50,69649,781250,1
1,34,2,14,50,32946,390625,1
1,34,3,13,50,62713,781250,1
1,34,4,12,50,30056,390625,1
1,34,5,11,50,58089,781250,1
1,34,6,10,50,28322,390625,1
1,34,7,9,50,55777,781250,1
1,34,8,8,50,27744,390625,1
1,34,9,7,50,55777,781250,1
1,34,10,6,50,28322,390625,1
1,34,11,5,50,58089,781250,1
1,34,12,4,50,30056,390625,1
1,34,13,3,50,62713,781250,1
1,34,14,2,50,32946,390625,1
1,34,15,1,50,69649,781250,1
1,35,1,14,50,10339,125000,1
1,35,2,13,50,9751,125000,1
1,35,3,12,50,9261,125000,1
1,35,4,11,50,8869,125000,1
1,35,5,10,50,343,5000,1
1,35,6,9,50,8379,125000,1
1,35,7,8,50,8281,125000,1
1,35,8,7,50,8281,125000,1
1,35,9,6,50,8379,125000,1
1,35,10,5,50,343,5000,1
1,35,11,4,50,8869,125000,1
1,35,12,3,50,9261,125000,1
1,35,13,2,50,9751,125000,1
1,35,14,1,50,10339,125000,1
1,36,1,13,50,29646,390625,1
1,36,2,12,50,27864,390625,1
1,36,3,11,50,26406,390625,1
1,36,4,10,50,25272,390625,1
1,36,5,9,50,24462,390625,1
1,36,6,8,50,23976,390625,1
1,36,7,7,50,23814,390625,1
1,36,8,6,50,23976,390625,1
1,36,9,5,50,24462,390625,1
1,36,10,4,50,25272,390625,1
1,36,11,3,50,26406,390625,1
1,36,12,2,50,27864,390625,1
1,36,13,1,50,29646,390625,1
1,37,1,12,50,214933,3125000,1
1,37,2,11,50,201243,3125000,1
1,37,3,10,50,190291,3125000,1
1,37,4,9,50,182077,3125000,1
1,37,5,8,50,176601,3125000,1
1,37,6,7,50,173863,3125000,1
1,37,7,6,50,173863,3125000,1
1,37,8,5,50,176601,3125000,1
1,37,9,4,50,182077,3125000,1
1,37,10,3,50,190291,3125000,1
1,37,11,2,50,201243,3125000,1
1,37,12,1,50,214933,3125000,1
1,38,1,11,50,48013,781250,1
1,38,2,10,50,22382,390625,1
1,38,3,9,50,42237,781250,1
1,38,4,8,50,20216,390625,1
1,38,5,7,50,39349,781250,1
1,38,6,6,50,19494,390625,1
1,38,7,5,50,39349,781250,1
1,38,8,4,50,20216,390625,1
1,38,9,3,50,42237,781250,1
1,38,10,2,50,22382,390625,1
1,38,11,1,50,48013,781250,1
1,39,1,10,50,168831,3125000,1
1,39,2,9,50,156663,3125000,1
1,39,3,8,50,147537,3125000,1
1,39,4,7,50,141453,3125000,1
1,39,5,6,50,138411,3125000,1
1,39,6,5,50,138411,3125000,1
1,39,7,4,50,141453,3125000,1
1,39,8,3,50,147537,3125000,1
1,39,9,2,50,156663,3125000,1
1,39,10,1,50,168831,3125000,1
1,40,1,9,50,728,15625,1
1,40,2,8,50,672,15625,1
1,40,3,7,50,632,15625,1
1,40,4,6,50,608,15625,1
1,40,5,5,50,24,625,1
1,40,6,4,50,608,15625,1
1,40,7,3,50,632,15625,1
1,40,8,2,50,672,15625,1
1,40,9,1,50,728,15625,1
1,41,1,8,50,122713,3125000,1
1,41,2,7,50,112627,3125000,1
1,41,3,6,50,105903,3125000,1
1,41,4,5,50,102541,3125000,1
1,41,5,4,50,102541,3125000,1
1,41,6,3,50,105903,3125000,1
1,41,7,2,50,112627,3125000,1
1,41,8,1,50,122713,3125000,1
1,42,1,7,50,25137,781250,1
1,42,2,6,50,11466,390625,1
1,42,3,5,50,21609,781250,1
1,42,4,4,50,10584,390625,1
1,42,5,3,50,21609,781250,1
1,42,6,2,50,11466,390625,1
1,42,7,1,50,25137,781250,1
1,43,1,6,50,79507,3125000,1
1,43,2,5,50,72111,3125000,1
1,43,3,4,50,68413,3125000,1
1,43,4,3,50,68413,3125000,1
1,43,5,2,50,72111,3125000,1
1,43,6,1,50,79507,3125000,1
1,44,1,5,50,7502,390625,1
1,44,2,4,50,6776,390625,1
1,44,3,3,50,6534,390625,1
1,44,4,2,50,6776,390625,1
1,44,5,1,50,7502,390625,1
1,45,1,4,50,1701,125000,1
1,45,2,3,50,1539,125000,1
1,45,3,2,50,1539,125000,1
1,45,4,1,50,1701,125000,1
1,46,1,3,50,6877,781250,1
1,46,2,2,50,3174,390625,1
1,46,3,1,50,6877,781250,1
1,47,1,2,50,15463,3125000,1
1,47,2,1,50,15463,3125000,1
1,48,1,1,50,864,390625,1
2,1,1,48,50,116547,312500000,1
2,1,2,47,50,56643,156250000,1
2,1,3,46,50,110261,312500000,1
2,1,4,45,50,53733,156250000,1
2,1,5,44,50,20979,62500000,1
2,1,6,43,50,51271,156250000,1
2,1,7,42,50,100401,312500000,1
2,1,8,41,50,49233,156250000,1
2,1,9,40,50,96731,312500000,1
2,1,10,39,50,9519,31250000,1
2,1,11,38,50,93837,312500000,1
2,1,12,37,50,46333,156250000,1
2,1,13,36,50,91671,312500000,1
2,1,14,35,50,45423,156250000,1
2,1,15,34,50,18037,62500000,1
2,1,16,33,50,44841,156250000,1
2,1,17,32,50,89331,312500000,1
2,1,18,31,50,44563,156250000,1
2,1,19,30,50,89061,312500000,1
2,1,20,29,50,8913,31250000,1
2,1,21,28,50,89327,312500000,1
2,1,22,27,50,44823,156250000,1
2,1,23,26,50,90081,312500000,1
2,1,24,25,50,45313,156250000,1
2,1,25,24,50,3651,12500000,1
2,1,26,23,50,46011,156250000,1
2,1,27,22,50,92861,312500000,1
2,1,28,21,50,46893,156250000,1
2,1,29,20,50,94791,312500000,1
2,1,30,19,50,9587,31250000,1
2,1,31,18,50,97017,312500000,1
2,1,32,17,50,49113,156250000,1
2,1,33,16,50,99491,312500000,1
2,1,34,15,50,50403,156250000,1
2,1,35,14,50,20433,62500000,1
2,1,36,13,50,51781,156250000,1
2,1,37,12,50,104991,312500000,1
2,1,38,11,50,53223,156250000,1
2,1,39,10,50,107921,312500000,1
2,1,40,9,50,10941,31250000,1
2,1,41,8,50,110907,312500000,1
2,1,42,7,50,56203,156250000,1
2,1,43,6,50,113901,312500000,1
2,1,44,5,50,57693,156250000,1
2,1,45,4,50,23371,62500000,1
2,1,46,3,50,59151,156250000,1
2,1,47,2,50,119721,312500000,1
2,1,48,1,50,60553,156250000,1
2,2,1,47,50,55909,39062500,1
2,2,2,46,50,27169,19531250,1
2,2,3,45,50,13221,9765625,1
2,2,4,44,50,12886,9765625,1
2,2,5,43,50,10063,7812500,1
2,2,6,42,50,24597,19531250,1
2,2,7,41,50,24089,19531250,1
2,2,8,40,50,11816,9765625,1
2,2,9,39,50,46449,39062500,1
2,2,10,38,50,4573,3906250,1
2,2,11,37,50,11276,9765625,1
2,2,12,36,50,11142,9765625,1
2,2,13,35,50,44119,39062500,1
2,2,14,34,50,21877,19531250,1
2,2,15,33,50,4347,3906250,1
2,2,16,32,50,10816,9765625,1
2,2,17,31,50,43133,39062500,1
2,2,18,30,50,21537,19531250,1
2,2,19,29,50,10771,9765625,1
2,2,20,28,50,2158,1953125,1
2,2,21,27,50,43299,39062500,1
2,2,22,26,50,21749,19531250,1
2,2,23,25,50,21877,19531250,1
2,2,24,24,50,11016,9765625,1
2,2,25,23,50,1777,1562500,1
2,2,26,22,50,22417,19531250,1
2,2,27,21,50,11322,9765625,1
2,2,28,20,50,11446,9765625,1
2,2,29,19,50,46319,39062500,1
2,2,30,18,50,4689,3906250,1
2,2,31,17,50,23747,19531250,1
2,2,32,16,50,12032,9765625,1
2,2,33,15,50,48789,39062500,1
2,2,34,14,50,24737,19531250,1
2,2,35,13,50,2509,1953125,1
2,2,36,12,50,12726,9765625,1
2,2,37,11,50,51643,39062500,1
2,2,38,10,50,26197,19531250,1
2,2,39,9,50,26577,19531250,1
2,2,40,8,50,2696,1953125,1
2,2,41,7,50,54689,39062500,1
2,2,42,6,50,27729,19531250,1
2,2,43,5,50,14056,9765625,1
2,2,44,4,50,14246,9765625,1
2,2,45,3,50,11547,7812500,1
2,2,46,2,50,29237,19531250,1
2,2,47,1,50,29599,19531250,1
2,3,1,46,50,964683,312500000,1
2,3,2,45,50,468729,156250000,1
2,3,3,44,50,912321,312500000,1
2,3,4,43,50,444609,156250000,1
2,3,5,42,50,173619,62500000,1
2,3,6,41,50,424449,156250000,1
2,3,7,40,50,831573,312500000,1
2,3,8,39,50,408033,156250000,1
2,3,9,38,50,802323,312500000,1
2,3,10,37,50,79029,31250000,1
2,3,11,36,50,779913,312500000,1
2,3,12,35,50,385569,156250000,1
2,3,13,34,50,763911,312500000,1
2,3,14,33,50,379089,156250000,1
2,3,15,32,50,150777,62500000,1
2,3,16,31,50,375489,156250000,1
2,3,17,30,50,749403,312500000,1
2,3,18,29,50,374553,156250000,1
2,3,19,28,50,750033,312500000,1
2,3,20,27,50,75213,31250000,1
2,3,21,26,50,755343,312500000,1
2,3,22,25,50,379809,156250000,1
2,3,23,24,50,764901,312500000,1
2,3,24,23,50,385569,156250000,1
2,3,25,22,50,31131,12500000,1
2,3,26,21,50,393129,156250000,1
2,3,27,20,50,795033,312500000,1
2,3,28,19,50,402273,156250000,1
2,3,29,18,50,814743,312500000,1
2,3,30,17,50,82557,31250000,1
2,3,31,16,50,836973,312500000,1
2,3,32,15,50,424449,156250000,1
2,3,33,14,50,861291,312500000,1
2,3,34,13,50,437049,156250000,1
2,3,35,12,50,177453,62500000,1
2,3,36,11,50,450369,156250000,1
2,3,37,10,50,914463,312500000,1
2,3,38,9,50,464193,156250000,1
2,3,39,8,50,942453,312500000,1
2,3,40,7,50,95661,31250000,1
2,3,41,6,50,970803,312500000,1
2,3,42,5,50,492489,156250000,1
2,3,43,4,50,999081,312500000,1
2,3,44,3,50,506529,156250000,1
2,3,45,2,50,205371,62500000,1
2,3,46,1,50,520209,156250000,1
2,4,1,45,50,51327,9765625,1
2,4,2,44,50,49872,9765625,1
2,4,3,43,50,48532,9765625,1
2,4,4,42,50,47304,9765625,1
2,4,5,41,50,9237,1953125,1
2,4,6,40,50,45172,9765625,1
2,4,7,39,50,44262,9765625,1
2,4,8,38,50,43452,9765625,1
2,4,9,37,50,42739,9765625,1
2,4,10,36,50,8424,1953125,1
2,4,11,35,50,41592,9765625,1
2,4,12,34,50,41152,9765625,1
2,4,13,33,50,40797,9765625,1
2,4,14,32,50,40524,9765625,1
2,4,15,31,50,8066,1953125,1
2,4,16,30,50,40212,9765625,1
2,4,17,29,50,40167,9765625,1
2,4,18,28,50,40192,9765625,1
2,4,19,27,50,40284,9765625,1
2,4,20,26,50,8088,1953125,1
2,4,21,25,50,40657,9765625,1
2,4,22,24,50,40932,9765625,1
2,4,23,23,50,41262,9765625,1
2,4,24,22,50,41644,9765625,1
2,4,25,21,50,1683,390625,1
2,4,26,20,50,42552,9765625,1
2,4,27,19,50,43072,9765625,1
2,4,28,18,50,43632,9765625,1
2,4,29,17,50,44229,9765625,1
2,4,30,16,50,8972,1953125,1
2,4,31,15,50,45522,9765625,1
2,4,32,14,50,46212,9765625,1
2,4,33,13,50,46927,9765625,1
2,4,34,12,50,47664,9765625,1
2,4,35,11,50,9684,1953125,1
2,4,36,10,50,49192,9765625,1
2,4,37,9,50,49977,9765625,1
2,4,38,8,50,50772,9765625,1
2,4,39,7,50,51574,9765625,1
2,4,40,6,50,10476,1953125,1
2,4,41,5,50,53187,9765625,1
2,4,42,4,50,53992,9765625,1
2,4,43,3,50,54792,9765625,1
2,4,44,2,50,55584,9765625,1
2,4,45,1,50,11273,1953125,1
2,5,1,44,50,98219,12500000,1
2,5,2,43,50,47711,6250000,1
2,5,3,42,50,92853,12500000,1
2,5,4,41,50,45253,6250000,1
2,5,5,40,50,707,100000,1
2,5,6,39,50,43227,6250000,1
2,5,7,38,50,84737,12500000,1
2,5,8,37,50,41609,6250000,1
2,5,9,36,50,81891,12500000,1
2,5,10,35,50,323,50000,1
2,5,11,34,50,79789,12500000,1
2,5,12,33,50,39501,6250000,1
2,5,13,32,50,78383,12500000,1
2,5,14,31,50,38963,6250000,1
2,5,15,30,50,621,100000,1
2,5,16,29,50,38737,6250000,1
2,5,17,28,50,77467,12500000,1
2,5,18,27,50,38799,6250000,1
2,5,19,26,50,77861,12500000,1
2,5,20,25,50,313,50000,1
2,5,21,24,50,78759,12500000,1
2,5,22,23,50,39691,6250000,1
2,5,23,22,50,80113,12500000,1
2,5,24,21,50,40473,6250000,1
2,5,25,20,50,131,20000,1
2,5,26,19,50,41447,6250000,1
2,5,27,18,50,83997,12500000,1
2,5,28,17,50,42589,6250000,1
2,5,29,16,50,86431,12500000,1
2,5,30,15,50,351,50000,1
2,5,31,14,50,89129,12500000,1
2,5,32,13,50,45281,6250000,1
2,5,33,12,50,92043,12500000,1
2,5,34,11,50,46783,6250000,1
2,5,35,10,50,761,100000,1
2,5,36,9,50,48357,6250000,1
2,5,37,8,50,98327,12500000,1
2,5,38,7,50,49979,6250000,1
2,5,39,6,50,101601,12500000,1
2,5,40,5,50,413,50000,1
2,5,41,4,50,104899,12500000,1
2,5,42,3,50,53271,6250000,1
2,5,43,2,50,108173,12500000,1
2,5,44,1,50,54893,6250000,1
2,6,1,43,50,422469,39062500,1
2,6,2,42,50,205191,19531250,1
2,6,3,41,50,99828,9765625,1
2,6,4,40,50,97308,9765625,1
2,6,5,39,50,76023,7812500,1
2,6,6,38,50,185967,19531250,1
2,6,7,37,50,182331,19531250,1
2,6,8,36,50,89568,9765625,1
2,6,9,35,50,352737,39062500,1
2,6,10,34,50,34803,3906250,1
2,6,11,33,50,86031,9765625,1
2,6,12,32,50,85248,9765625,1
2,6,13,31,50,338607,39062500,1
2,6,14,30,50,168471,19531250,1
2,6,15,29,50,33597,3906250,1
2,6,16,28,50,83916,9765625,1
2,6,17,27,50,335997,39062500,1
2,6,18,26,50,168471,19531250,1
2,6,19,25,50,84618,9765625,1
2,6,20,24,50,17028,1953125,1
2,6,21,23,50,343179,39062500,1
2,6,22,22,50,173151,19531250,1
2,6,23,21,50,174951,19531250,1
2,6,24,20,50,88488,9765625,1
2,6,25,19,50,14337,1562500,1
2,6,26,18,50,181647,19531250,1
2,6,27,17,50,92133,9765625,1
2,6,28,16,50,93528,9765625,1
2,6,29,15,50,380007,39062500,1
2,6,30,14,50,38619,3906250,1
2,6,31,13,50,196317,19531250,1
2,6,32,12,50,99828,9765625,1
2,6,33,11,50,406197,39062500,1
2,6,34,10,50,206631,19531250,1
2,6,35,9,50,21024,1953125,1
2,6,36,8,50,106956,9765625,1
2,6,37,7,50,435267,39062500,1
2,6,38,6,50,221391,19531250,1
2,6,39,5,50,225171,19531250,1
2,6,40,4,50,22896,1953125,1
2,6,41,3,50,465489,39062500,1
2,6,42,2,50,236511,19531250,1
2,6,43,1,50,120123,9765625,1
2,7,1,42,50,4392507,312500000,1
2,7,2,41,50,2133117,156250000,1
2,7,3,40,50,4150937,312500000,1
2,7,4,39,50,2023161,156250000,1
2,7,5,38,50,790419,62500000,1
2,7,6,37,50,1933981,156250000,1
2,7,7,36,50,3793629,312500000,1
2,7,8,35,50,1864401,156250000,1
2,7,9,34,50,3673187,312500000,1
2,7,10,33,50,362649,31250000,1
2,7,11,32,50,3588417,312500000,1
2,7,12,31,50,1779337,156250000,1
2,7,13,30,50,3536967,312500000,1
2,7,14,29,50,1761501,156250000,1
2,7,15,28,50,703297,62500000,1
2,7,16,27,50,1758561,156250000,1
2,7,17,26,50,3524619,312500000,1
2,7,18,25,50,1769341,156250000,1
2,7,19,24,50,3559017,312500000,1
2,7,20,23,50,358533,31250000,1
2,7,21,22,50,3617327,312500000,1
2,7,22,21,50,1827357,156250000,1
2,7,23,20,50,3697197,312500000,1
2,7,24,19,50,1872241,156250000,1
2,7,25,18,50,151851,12500000,1
2,7,26,17,50,1926141,156250000,1
2,7,27,16,50,3912209,312500000,1
2,7,28,15,50,1987881,156250000,1
2,7,29,14,50,4042647,312500000,1
2,7,30,13,50,411257,31250000,1
2,7,31,12,50,4185237,312500000,1
2,7,32,11,50,2130177,156250000,1
2,7,33,10,50,4337627,312500000,1
2,7,34,9,50,2208381,156250000,1
2,7,35,8,50,899493,62500000,1
2,7,36,7,50,2289721,156250000,1
2,7,37,6,50,4662399,312500000,1
2,7,38,5,50,2373021,156250000,1
2,7,39,4,50,4830077,312500000,1
2,7,40,3,50,491421,31250000,1
2,7,41,2,50,4998147,312500000,1
2,7,42,1,50,2540797,156250000,1
2,8,1,41,50,171004,9765625,1
2,8,2,40,50,166064,9765625,1
2,8,3,39,50,161568,9765625,1
2,8,4,38,50,157504,9765625,1
2,8,5,37,50,30772,1953125,1
2,8,6,36,50,150624,9765625,1
2,8,7,35,50,147784,9765625,1
2,8,8,34,50,145328,9765625,1
2,8,9,33,50,143244,9765625,1
2,8,10,32,50,28304,1953125,1
2,8,11,31,50,140144,9765625,1
2,8,12,30,50,139104,9765625,1
2,8,13,29,50,138388,9765625,1
2,8,14,28,50,137984,9765625,1
2,8,15,27,50,27576,1953125,1
2,8,16,26,50,138064,9765625,1
2,8,17,25,50,138524,9765625,1
2,8,18,24,50,139248,9765625,1
2,8,19,23,50,140224,9765625,1
2,8,20,22,50,28288,1953125,1
2,8,21,21,50,142884,9765625,1
2,8,22,20,50,144544,9765625,1
2,8,23,19,50,146408,9765625,1
2,8,24,18,50,148464,9765625,1
2,8,25,17,50,6028,390625,1
2,8,26,16,50,153104,9765625,1
2,8,27,15,50,155664,9765625,1
2,8,28,14,50,158368,9765625,1
2,8,29,13,50,161204,9765625,1
2,8,30,12,50,32832,1953125,1
2,8,31,11,50,167224,9765625,1
2,8,32,10,50,170384,9765625,1
2,8,33,9,50,173628,9765625,1
2,8,34,8,50,176944,9765625,1
2,8,35,7,50,36064,1953125,1
2,8,36,6,50,183744,9765625,1
2,8,37,5,50,187204,9765625,1
2,8,38,4,50,190688,9765625,1
2,8,39,3,50,194184,9765625,1
2,8,40,2,50,39536,1953125,1
2,8,41,1,50,201164,9765625,1
2,9,1,40,50,6598179,312500000,1
2,9,2,39,50,3203307,156250000,1
2,9,3,38,50,6232869,312500000,1
2,9,4,37,50,3038229,156250000,1
2,9,5,36,50,1187379,62500000,1
2,9,6,35,50,2906847,156250000,1
2,9,7,34,50,5706369,312500000,1
2,9,8,33,50,2807217,156250000,1
2,9,9,32,50,5537403,312500000,1
2,9,10,31,50,547479,31250000,1
2,9,11,30,50,5426109,312500000,1
2,9,12,29,50,2695437,156250000,1
2,9,13,28,50,5368599,312500000,1
2,9,14,27,50,2679399,156250000,1
2,9,15,26,50,1072197,62500000,1
2,9,16,25,50,2687337,156250000,1
2,9,17,24,50,5399379,312500000,1
2,9,18,23,50,2717307,156250000,1
2,9,19,22,50,5479893,312500000,1
2,9,20,21,50,553473,31250000,1
2,9,21,20,50,5598639,312500000,1
2,9,22,19,50,2835567,156250000,1
2,9,23,18,50,5751729,312500000,1
2,9,24,17,50,2919969,156250000,1
2,9,25,16,50,237411,12500000,1
2,9,26,15,50,3018627,156250000,1
2,9,27,14,50,6145389,312500000,1
2,9,28,13,50,3129597,156250000,1
2,9,29,12,50,6378183,312500000,1
2,9,30,11,50,650187,31250000,1
2,9,31,10,50,6629769,312500000,1
2,9,32,9,50,3380697,156250000,1
2,9,33,8,50,6896259,312500000,1
2,9,34,7,50,3516939,156250000,1
2,9,35,6,50,1434753,62500000,1
2,9,36,5,50,3657717,156250000,1
2,9,37,4,50,7458399,312500000,1
2,9,38,3,50,3801087,156250000,1
2,9,39,2,50,7746273,312500000,1
2,9,40,1,50,789021,31250000,1
2,10,1,39,50,38757,1562500,1
2,10,2,38,50,18813,781250,1
2,10,3,37,50,9151,390625,1
2,10,4,36,50,8922,390625,1
2,10,5,35,50,279,12500,1
2,10,6,34,50,17081,781250,1
2,10,7,33,50,16773,781250,1
2,10,8,32,50,8256,390625,1
2,10,9,31,50,32593,1562500,1
2,10,10,30,50,129,6250,1
2,10,11,29,50,7998,390625,1
2,10,12,28,50,7954,390625,1
2,10,13,27,50,31719,1562500,1
2,10,14,26,50,15849,781250,1
2,10,15,25,50,127,6250,1
2,10,16,24,50,7968,390625,1
2,10,17,23,50,32061,1562500,1
2,10,18,22,50,16157,781250,1
2,10,19,21,50,8157,390625,1
2,10,20,20,50,66,3125,1
2,10,21,19,50,33427,1562500,1
2,10,22,18,50,16953,781250,1
2,10,23,17,50,17217,781250,1
2,10,24,16,50,8752,390625,1
2,10,25,15,50,57,2500,1
2,10,26,14,50,18141,781250,1
2,10,27,13,50,9244,390625,1
2,10,28,12,50,9426,390625,1
2,10,29,11,50,38463,1562500,1
2,10,30,10,50,157,6250,1
2,10,31,9,50,20031,781250,1
2,10,32,8,50,10224,390625,1
2,10,33,7,50,41749,1562500,1
2,10,34,6,50,21309,781250,1
2,10,35,5,50,87,3125,1
2,10,36,4,50,11098,390625,1
2,10,37,3,50,45291,1562500,1
2,10,38,2,50,23097,781250,1
2,10,39,1,50,23549,781250,1
2,11,1,38,50,8913707,312500000,1
2,11,2,37,50,4326113,156250000,1
2,11,3,36,50,8416881,312500000,1
2,11,4,35,50,4103473,156250000,1
2,11,5,34,50,1604339,62500000,1
2,11,6,33,50,3930201,156250000,1
2,11,7,32,50,7722341,312500000,1
2,11,8,31,50,3803393,156250000,1
2,11,9,30,50,7513011,312500000,1
2,11,10,29,50,744029,31250000,1
2,11,11,28,50,7387897,312500000,1
2,11,12,27,50,3677553,156250000,1
2,11,13,26,50,7341191,312500000,1
2,11,14,25,50,3672713,156250000,1
2,11,15,24,50,1473417,62500000,1
2,11,16,23,50,3702721,156250000,1
2,11,17,22,50,7459771,312500000,1
2,11,18,21,50,3764673,156250000,1
2,11,19,20,50,7613441,312500000,1
2,11,20,19,50,771133,31250000,1
2,11,21,18,50,7822287,312500000,1
2,11,22,17,50,3972793,156250000,1
2,11,23,16,50,8080501,312500000,1
2,11,24,15,50,4113153,156250000,1
2,11,25,14,50,335291,12500000,1
2,11,26,13,50,4273841,156250000,1
2,11,27,12,50,8721801,312500000,1
2,11,28,11,50,4451953,156250000,1
2,11,29,10,50,9093271,312500000,1
2,11,30,9,50,928917,31250000,1
2,11,31,8,50,9490877,312500000,1
2,11,32,7,50,4848833,156250000,1
2,11,33,6,50,9908811,312500000,1
2,11,34,5,50,5061793,156250000,1
2,11,35,4,50,2068253,62500000,1
2,11,36,3,50,5280561,156250000,1
2,11,37,2,50,10782431,312500000,1
2,11,38,1,50,5502233,156250000,1
2,12,1,37,50,314631,9765625,1
2,12,2,36,50,305352,9765625,1
2,12,3,35,50,297036,9765625,1
2,12,4,34,50,289656,9765625,1
2,12,5,33,50,56637,1953125,1
2,12,6,32,50,277596,9765625,1
2,12,7,31,50,272862,9765625,1
2,12,8,30,50,268956,9765625,1
2,12,9,29,50,265851,9765625,1
2,12,10,28,50,52704,1953125,1
2,12,11,27,50,261936,9765625,1
2,12,12,26,50,261072,9765625,1
2,12,13,25,50,260901,9765625,1
2,12,14,24,50,261396,9765625,1
2,12,15,23,50,52506,1953125,1
2,12,16,22,50,264276,9765625,1
2,12,17,21,50,266607,9765625,1
2,12,18,20,50,269496,9765625,1
2,12,19,19,50,272916,9765625,1
2,12,20,18,50,55368,1953125,1
2,12,21,17,50,281241,9765625,1
2,12,22,16,50,286092,9765625,1
2,12,23,15,50,291366,9765625,1
2,12,24,14,50,297036,9765625,1
2,12,25,13,50,12123,390625,1
2,12,26,12,50,309456,9765625,1
2,12,27,11,50,316152,9765625,1
2,12,28,10,50,323136,9765625,1
2,12,29,9,50,330381,9765625,1
2,12,30,8,50,67572,1953125,1
2,12,31,7,50,345546,9765625,1
2,12,32,6,50,353412,9765625,1
2,12,33,5,50,361431,9765625,1
2,12,34,4,50,369576,9765625,1
2,12,35,3,50,75564,1953125,1
2,12,36,2,50,386136,9765625,1
2,12,37,1,50,394497,9765625,1
2,13,1,36,50,11199123,312500000,1
2,13,2,35,50,5433519,156250000,1
2,13,3,34,50,10570781,312500000,1
2,13,4,33,50,5154669,156250000,1
2,13,5,32,50,2016339,62500000,1
2,13,6,31,50,4943419,156250000,1
2,13,7,30,50,9723753,312500000,1
2,13,8,29,50,4795713,156250000,1
2,13,9,28,50,9488843,312500000,1
2,13,10,27,50,941499,31250000,1
2,13,11,26,50,9368853,312500000,1
2,13,12,25,50,4674709,156250000,1
2,13,13,24,50,9355671,312500000,1
2,13,14,23,50,4693299,156250000,1
2,13,15,22,50,1888237,62500000,1
2,13,16,21,50,4759209,156250000,1
2,13,17,20,50,9617283,312500000,1
2,13,18,19,50,4868383,156250000,1
2,13,19,18,50,9875853,312500000,1
2,13,20,17,50,1003353,31250000,1
2,13,21,16,50,10208783,312500000,1
2,13,22,15,50,5200299,156250000,1
2,13,23,14,50,10607961,312500000,1
2,13,24,13,50,5414929,156250000,1
2,13,25,12,50,442611,12500000,1
2,13,26,11,50,5656599,156250000,1
2,13,27,10,50,11572613,312500000,1
2,13,28,9,50,5921253,156250000,1
2,13,29,8,50,12121863,312500000,1
2,13,30,7,50,1240967,31250000,1
2,13,31,6,50,12704913,312500000,1
2,13,32,5,50,6503289,156250000,1
2,13,33,4,50,13313651,312500000,1
2,13,34,3,50,6812559,156250000,1
2,13,35,2,50,2787993,62500000,1
2,13,36,1,50,7128589,156250000,1
2,14,1,35,50,1536493,39062500,1
2,14,2,34,50,745339,19531250,1
2,14,3,33,50,362502,9765625,1
2,14,4,32,50,353584,9765625,1
2,14,5,31,50,276703,7812500,1
2,14,6,30,50,678699,19531250,1
2,14,7,29,50,667919,19531250,1
2,14,8,28,50,329672,9765625,1
2,14,9,27,50,1305801,39062500,1
2,14,10,26,50,129703,3906250,1
2,14,11,25,50,323057,9765625,1
2,14,12,24,50,322812,9765625,1
2,14,13,23,50,1293943,39062500,1
2,14,14,22,50,650083,19531250,1
2,14,15,21,50,130977,3906250,1
2,14,16,20,50,330652,9765625,1
2,14,17,19,50,1338533,39062500,1
2,14,18,18,50,678699,19531250,1
2,14,19,17,50,344764,9765625,1
2,14,20,16,50,70168,1953125,1
2,14,21,15,50,1430163,39062500,1
2,14,22,14,50,729659,19531250,1
2,14,23,13,50,745339,19531250,1
2,14,24,12,50,381024,9765625,1
2,14,25,11,50,62377,1562500,1
2,14,26,10,50,798259,19531250,1
2,14,27,9,50,408807,9765625,1
2,14,28,8,50,418852,9765625,1
2,14,29,7,50,1716911,39062500,1
2,14,30,6,50,175959,3906250,1
2,14,31,5,50,901649,19531250,1
2,14,32,4,50,461972,9765625,1
2,14,33,3,50,1893213,39062500,1
2,14,34,2,50,969563,19531250,1
2,14,35,1,50,99274,1953125,1
2,15,1,34,50,533331,12500000,1
2,15,2,33,50,258669,6250000,1
2,15,3,32,50,503217,12500000,1
2,15,4,31,50,245457,6250000,1
2,15,5,30,50,3843,100000,1
2,15,6,29,50,235773,6250000,1
2,15,7,28,50,464373,12500000,1
2,15,8,27,50,229401,6250000,1
2,15,9,26,50,454779,12500000,1
2,15,10,25,50,1809,50000,1
2,15,11,24,50,451161,12500000,1
2,15,12,23,50,225729,6250000,1
2,15,13,22,50,453087,12500000,1
2,15,14,21,50,227997,6250000,1
2,15,15,20,50,3681,100000,1
2,15,16,19,50,232713,6250000,1
2,15,17,18,50,471843,12500000,1
2,15,18,17,50,239661,6250000,1
2,15,19,16,50,487809,12500000,1
2,15,20,15,50,1989,50000,1
2,15,21,14,50,507591,12500000,1
2,15,22,13,50,259389,6250000,1
2,15,23,12,50,530757,12500000,1
2,15,24,11,50,271737,6250000,1
2,15,25,10,50,891,20000,1
2,15,26,9,50,285453,6250000,1
2,15,27,8,50,585513,12500000,1
2,15,28,7,50,300321,6250000,1
2,15,29,6,50,616239,12500000,1
2,15,30,5,50,2529,50000,1
2,15,31,4,50,648621,12500000,1
2,15,32,3,50,332649,6250000,1
2,15,33,2,50,682227,12500000,1
2,15,34,1,50,349677,6250000,1
2,16,1,33,50,447216,9765625,1
2,16,2,32,50,433728,9765625,1
2,16,3,31,50,421888,9765625,1
2,16,4,30,50,411648,9765625,1
2,16,5,29,50,80592,1953125,1
2,16,6,28,50,395776,9765625,1
2,16,7,27,50,390048,9765625,1
2,16,8,26,50,385728,9765625,1
2,16,9,25,50,382768,9765625,1
2,16,10,24,50,76224,1953125,1
2,16,11,23,50,380736,9765625,1
2,16,12,22,50,381568,9765625,1
2,16,13,21,50,383568,9765625,1
2,16,14,20,50,386688,9765625,1
2,16,15,19,50,78176,1953125,1
2,16,16,18,50,396096,9765625,1
2,16,17,17,50,402288,9765625,1
2,16,18,16,50,409408,9765625,1
2,16,19,15,50,417408,9765625,1
2,16,20,14,50,85248,1953125,1
2,16,21,13,50,435856,9765625,1
2,16,22,12,50,446208,9765625,1
2,16,23,11,50,457248,9765625,1
2,16,24,10,50,468928,9765625,1
2,16,25,9,50,19248,390625,1
2,16,26,8,50,494016,9765625,1
2,16,27,7,50,507328,9765625,1
2,16,28,6,50,521088,9765625,1
2,16,29,5,50,535248,9765625,1
2,16,30,4,50,109952,1953125,1
2,16,31,3,50,564576,9765625,1
2,16,32,2,50,579648,9765625,1
2,16,33,1,50,594928,9765625,1
2,17,1,32,50,15213827,312500000,1
2,17,2,31,50,7376147,156250000,1
2,17,3,30,50,14349717,312500000,1
2,17,4,29,50,7002181,156250000,1
2,17,5,28,50,2742899,62500000,1
2,17,6,27,50,6739191,156250000,1
2,17,7,26,50,13294289,312500000,1
2,17,8,25,50,6580241,156250000,1
2,17,9,24,50,13075227,312500000,1
2,17,10,23,50,1303679,31250000,1
2,17,11,22,50,13043437,312500000,1
2,17,12,21,50,6546717,156250000,1
2,17,13,20,50,13185047,312500000,1
2,17,14,19,50,6658271,156250000,1
2,17,15,18,50,2697237,62500000,1
2,17,16,17,50,6846121,156250000,1
2,17,17,16,50,13932979,312500000,1
2,17,18,15,50,7103331,156250000,1
2,17,19,14,50,14511557,312500000,1
2,17,20,13,50,1484593,31250000,1
2,17,21,12,50,15208047,312500000,1
2,17,22,11,50,7798087,156250000,1
2,17,23,10,50,16008577,312500000,1
2,17,24,9,50,8221761,156250000,1
2,17,25,8,50,675971,12500000,1
2,17,26,7,50,8687051,156250000,1
2,17,27,6,50,17866269,312500000,1
2,17,28,5,50,9187021,156250000,1
2,17,29,4,50,18895687,312500000,1
2,17,30,3,50,1942947,31250000,1
2,17,31,2,50,19973657,312500000,1
2,17,32,1,50,10263257,156250000,1
2,18,1,31,50,2004021,39062500,1
2,18,2,30,50,971433,19531250,1
2,18,3,29,50,472473,9765625,1
2,18,4,28,50,461214,9765625,1
2,18,5,27,50,361503,7812500,1
2,18,6,26,50,888813,19531250,1
2,18,7,25,50,877473,19531250,1
2,18,8,24,50,434808,9765625,1
2,18,9,23,50,1730241,39062500,1
2,18,10,22,50,172773,3906250,1
2,18,11,21,50,432864,9765625,1
2,18,12,20,50,435294,9765625,1
2,18,13,19,50,1756647,39062500,1
2,18,14,18,50,888813,19531250,1
2,18,15,17,50,180387,3906250,1
2,18,16,16,50,458784,9765625,1
2,18,17,15,50,1871181,39062500,1
2,18,18,14,50,955881,19531250,1
2,18,19,13,50,489159,9765625,1
2,18,20,12,50,100278,1953125,1
2,18,21,11,50,2058291,39062500,1
2,18,22,10,50,1057293,19531250,1
2,18,23,9,50,1087101,19531250,1
2,18,24,8,50,559224,9765625,1
2,18,25,7,50,92097,1562500,1
2,18,26,6,50,1185273,19531250,1
2,18,27,5,50,610254,9765625,1
2,18,28,4,50,628398,9765625,1
2,18,29,3,50,2588031,39062500,1
2,18,30,2,50,266409,3906250,1
2,18,31,1,50,1370763,19531250,1
2,19,1,30,50,16757259,312500000,1
2,19,2,29,50,8121417,156250000,1
2,19,3,28,50,15800609,312500000,1
2,19,4,27,50,7714209,156250000,1
2,19,5,26,50,3024819,62500000,1
2,19,6,25,50,7442737,156250000,1
2,19,7,24,50,14710389,312500000,1
2,19,8,23,50,7298337,156250000,1
2,19,9,22,50,14542163,312500000,1
2,19,10,21,50,1454469,31250000,1
2,19,11,20,50,14602089,312500000,1
2,19,12,19,50,7356097,156250000,1
2,19,13,18,50,14872839,312500000,1
2,19,14,17,50,7540929,156250000,1
2,19,15,16,50,3067417,62500000,1
2,19,16,15,50,7818177,156250000,1
2,19,17,14,50,15977499,312500000,1
2,19,18,13,50,8179177,156250000,1
2,19,19,12,50,16776753,312500000,1
2,19,20,11,50,1723053,31250000,1
2,19,21,10,50,17717519,312500000,1
2,19,22,9,50,9117777,156250000,1
2,19,23,8,50,18782469,312500000,1
2,19,24,7,50,9678049,156250000,1
2,19,25,6,50,798171,12500000,1
2,19,26,5,50,10287417,156250000,1
2,19,27,4,50,21215609,312500000,1
2,19,28,3,50,10937217,156250000,1
2,19,29,2,50,22549143,312500000,1
2,19,30,1,50,2323757,31250000,1
2,20,1,29,50,21727,390625,1
2,20,2,28,50,21056,390625,1
2,20,3,27,50,20484,390625,1
2,20,4,26,50,20008,390625,1
2,20,5,25,50,157,3125,1
2,20,6,24,50,19332,390625,1
2,20,7,23,50,19126,390625,1
2,20,8,22,50,19004,390625,1
2,20,9,21,50,18963,390625,1
2,20,10,20,50,152,3125,1
2,20,11,19,50,19112,390625,1
2,20,12,18,50,19296,390625,1
2,20,13,17,50,19549,390625,1
2,20,14,16,50,19868,390625,1
2,20,15,15,50,162,3125,1
2,20,16,14,50,20692,390625,1
2,20,17,13,50,21191,390625,1
2,20,18,12,50,21744,390625,1
2,20,19,11,50,22348,390625,1
2,20,20,10,50,184,3125,1
2,20,21,9,50,23697,390625,1
2,20,22,8,50,24436,390625,1
2,20,23,7,50,25214,390625,1
2,20,24,6,50,26028,390625,1
2,20,25,5,50,43,625,1
2,20,26,4,50,27752,390625,1
2,20,27,3,50,28656,390625,1
2,20,28,2,50,29584,390625,1
2,20,29,1,50,30533,390625,1
2,21,1,28,50,17898867,312500000,1
2,21,2,27,50,8671383,156250000,1
2,21,3,26,50,16873101,312500000,1
2,21,4,25,50,8243613,156250000,1
2,21,5,24,50,3236499,62500000,1
2,21,6,23,50,7978131,156250000,1
2,21,7,22,50,15805881,312500000,1
2,21,8,21,50,7864353,156250000,1
2,21,9,20,50,15722091,312500000,1
2,21,10,19,50,1578339,31250000,1
2,21,11,18,50,15909957,312500000,1
2,21,12,17,50,8049573,156250000,1
2,21,13,16,50,16348311,312500000,1
2,21,14,15,50,8327403,156250000,1
2,21,15,14,50,3403197,62500000,1
2,21,16,13,50,8714601,156250000,1
2,21,17,12,50,17891811,312500000,1
2,21,18,11,50,9200583,156250000,1
2,21,19,10,50,18954621,312500000,1
2,21,20,9,50,1954953,31250000,1
2,21,21,8,50,20183247,312500000,1
2,21,22,7,50,10426563,156250000,1
2,21,23,6,50,21556521,312500000,1
2,21,24,5,50,11145393,156250000,1
2,21,25,4,50,922131,12500000,1
2,21,26,3,50,11920671,156250000,1
2,21,27,2,50,24652341,312500000,1
2,21,28,1,50,12741813,156250000,1
2,22,1,27,50,2287989,39062500,1
2,22,2,26,50,1108239,19531250,1
2,22,3,25,50,539176,9765625,1
2,22,4,24,50,527076,9765625,1
2,22,5,23,50,414183,7812500,1
2,22,6,22,50,1022087,19531250,1
2,22,7,21,50,1013859,19531250,1
2,22,8,20,50,505296,9765625,1
2,22,9,19,50,2024209,39062500,1
2,22,10,18,50,203643,3906250,1
2,22,11,17,50,514371,9765625,1
2,22,12,16,50,521752,9765625,1
2,22,13,15,50,2124639,39062500,1
2,22,14,14,50,1085007,19531250,1
2,22,15,13,50,222277,3906250,1
2,22,16,12,50,570636,9765625,1
2,22,17,11,50,2348973,39062500,1
2,22,18,10,50,1210847,19531250,1
2,22,19,9,50,625086,9765625,1
2,22,20,8,50,129228,1953125,1
2,22,21,7,50,2673979,39062500,1
2,22,22,6,50,1384119,19531250,1
2,22,23,5,50,1433487,19531250,1
2,22,24,4,50,742456,9765625,1
2,22,25,3,50,123057,1562500,1
2,22,26,2,50,1593207,19531250,1
2,22,27,1,50,824857,9765625,1
2,23,1,26,50,18592763,312500000,1
2,23,2,25,50,9004109,156250000,1
2,23,3,24,50,17525241,312500000,1
2,23,4,23,50,8570329,156250000,1
2,23,5,22,50,3370259,62500000,1
2,23,6,21,50,8326989,156250000,1
2,23,7,20,50,16545533,312500000,1
2,23,8,19,50,8261393,156250000,1
2,23,9,18,50,16582563,312500000,1
2,23,10,17,50,1672169,31250000,1
2,23,11,16,50,16936993,312500000,1
2,23,12,15,50,8612649,156250000,1
2,23,13,14,50,17583431,312500000,1
2,23,14,13,50,9004109,156250000,1
2,23,15,12,50,3699297,62500000,1
2,23,16,11,50,9522529,156250000,1
2,23,17,10,50,19650763,312500000,1
2,23,18,9,50,10155213,156250000,1
2,23,19,8,50,21020873,312500000,1
2,23,20,7,50,2177893,31250000,1
2,23,21,6,50,22581423,312500000,1
2,23,22,5,50,11712589,156250000,1
2,23,23,4,50,24307021,312500000,1
2,23,24,3,50,12611889,156250000,1
2,23,25,2,50,1046891,12500000,1
2,23,26,1,50,13574669,156250000,1
2,24,1,25,50,586332,9765625,1
2,24,2,24,50,567792,9765625,1
2,24,3,23,50,552672,9765625,1
2,24,4,22,50,540864,9765625,1
2,24,5,21,50,106452,1953125,1
2,24,6,20,50,526752,9765625,1
2,24,7,19,50,524232,9765625,1
2,24,8,18,50,524592,9765625,1
2,24,9,17,50,527724,9765625,1
2,24,10,16,50,106704,1953125,1
2,24,11,15,50,541872,9765625,1
2,24,12,14,50,552672,9765625,1
2,24,13,13,50,565812,9765625,1
2,24,14,12,50,581184,9765625,1
2,24,15,11,50,119736,1953125,1
2,24,16,10,50,618192,9765625,1
2,24,17,9,50,639612,9765625,1
2,24,18,8,50,662832,9765625,1
2,24,19,7,50,687744,9765625,1
2,24,20,6,50,142848,1953125,1
2,24,21,5,50,742212,9765625,1
2,24,22,4,50,771552,9765625,1
2,24,23,3,50,802152,9765625,1
2,24,24,2,50,833904,9765625,1
2,24,25,1,50,34668,390625,1
2,25,1,24,50,30099,500000,1
2,25,2,23,50,14571,250000,1
2,25,3,22,50,28373,500000,1
2,25,4,21,50,13893,250000,1
2,25,5,20,50,219,4000,1
2,25,6,19,50,13567,250000,1
2,25,7,18,50,27057,500000,1
2,25,8,17,50,13569,250000,1
2,25,9,16,50,27371,500000,1
2,25,10,15,50,111,2000,1
2,25,11,14,50,28269,500000,1
2,25,12,13,50,14461,250000,1
2,25,13,12,50,29703,500000,1
2,25,14,11,50,15303,250000,1
2,25,15,10,50,253,4000,1
2,25,16,9,50,16377,250000,1
2,25,17,8,50,33987,500000,1
2,25,18,7,50,17659,250000,1
2,25,19,6,50,36741,500000,1
2,25,20,5,50,153,2000,1
2,25,21,4,50,39839,500000,1
2,25,22,3,50,20751,250000,1
2,25,23,2,50,43233,500000,1
2,25,24,1,50,22513,250000,1
2,26,1,23,50,2342509,39062500,1
2,26,2,22,50,1133821,19531250,1
2,26,3,21,50,552123,9765625,1
2,26,4,20,50,541138,9765625,1
2,26,5,19,50,427063,7812500,1
2,26,6,18,50,1060137,19531250,1
2,26,7,17,50,1059461,19531250,1
2,26,8,16,50,532688,9765625,1
2,26,9,15,50,2155257,39062500,1
2,26,10,14,50,219193,3906250,1
2,26,11,13,50,560066,9765625,1
2,26,12,12,50,574938,9765625,1
2,26,13,11,50,2369887,39062500,1
2,26,14,10,50,1225081,19531250,1
2,26,15,9,50,254007,3906250,1
2,26,16,8,50,659776,9765625,1
2,26,17,7,50,2746757,39062500,1
2,26,18,6,50,1431261,19531250,1
2,26,19,5,50,746473,9765625,1
2,26,20,4,50,155818,1953125,1
2,26,21,3,50,3253419,39062500,1
2,26,22,2,50,1698281,19531250,1
2,26,23,1,50,1772641,19531250,1
2,27,1,22,50,18547947,312500000,1
2,27,2,21,50,8976177,156250000,1
2,27,3,20,50,17490897,312500000,1
2,27,4,19,50,8579601,156250000,1
2,27,5,18,50,3390579,62500000,1
2,27,6,17,50,8433801,156250000,1
2,27,7,16,50,16898949,312500000,1
2,27,8,15,50,8521281,156250000,1
2,27,9,14,50,17294067,312500000,1
2,27,10,13,50,1764909,31250000,1
2,27,11,12,50,18103257,312500000,1
2,27,12,11,50,9326097,156250000,1
2,27,13,10,50,19291527,312500000,1
2,27,14,9,50,10008441,156250000,1
2,27,15,8,50,4164777,62500000,1
2,27,16,7,50,10854081,156250000,1
2,27,17,6,50,22665339,312500000,1
2,27,18,5,50,11845521,156250000,1
2,27,19,4,50,24780897,312500000,1
2,27,20,3,50,2593053,31250000,1
2,27,21,2,50,27135567,312500000,1
2,27,22,1,50,14195817,156250000,1
2,28,1,21,50,569919,9765625,1
2,28,2,20,50,551544,9765625,1
2,28,3,19,50,537628,9765625,1
2,28,4,18,50,528024,9765625,1
2,28,5,17,50,104517,1953125,1
2,28,6,16,50,521164,9765625,1
2,28,7,15,50,523614,9765625,1
2,28,8,14,50,529788,9765625,1
2,28,9,13,50,539539,9765625,1
2,28,10,12,50,110544,1953125,1
2,28,11,11,50,569184,9765625,1
2,28,12,10,50,588784,9765625,1
2,28,13,9,50,611373,9765625,1
2,28,14,8,50,636804,9765625,1
2,28,15,7,50,132986,1953125,1
2,28,16,6,50,695604,9765625,1
2,28,17,5,50,728679,9765625,1
2,28,18,4,50,764008,9765625,1
2,28,19,3,50,801444,9765625,1
2,28,20,2,50,168168,1953125,1
2,28,21,1,50,882049,9765625,1
2,29,1,20,50,17811539,312500000,1
2,29,2,19,50,8617727,156250000,1
2,29,3,18,50,16810749,312500000,1
2,29,4,17,50,8266189,156250000,1
2,29,5,16,50,3279059,62500000,1
2,29,6,15,50,8197227,156250000,1
2,29,7,14,50,16524809,312500000,1
2,29,8,13,50,8390657,156250000,1
2,29,9,12,50,17158923,312500000,1
2,29,10,11,50,1765259,31250000,1
2,29,11,10,50,18257269,312500000,1
2,29,12,9,50,9483957,156250000,1
2,29,13,8,50,19779479,312500000,1
2,29,14,7,50,10343459,156250000,1
2,29,15,6,50,4337037,62500000,1
2,29,16,5,50,11384617,156250000,1
2,29,17,4,50,23934019,312500000,1
2,29,18,3,50,12587247,156250000,1
2,29,19,2,50,26485613,312500000,1
2,29,20,1,50,2786233,31250000,1
2,30,1,19,50,86373,1562500,1
2,30,2,18,50,41787,781250,1
2,30,3,17,50,20394,390625,1
2,30,4,16,50,20088,390625,1
2,30,5,15,50,639,12500,1
2,30,6,14,50,40059,781250,1
2,30,7,13,50,40527,781250,1
2,30,8,12,50,20664,390625,1
2,30,9,11,50,84897,1562500,1
2,30,10,10,50,351,6250,1
2,30,11,9,50,22797,390625,1
2,30,12,8,50,23796,390625,1
2,30,13,7,50,99711,1562500,1
2,30,14,6,50,52371,781250,1
2,30,15,5,50,441,6250,1
2,30,16,4,50,29052,390625,1
2,30,17,3,50,122589,1562500,1
2,30,18,2,50,64683,781250,1
2,30,19,1,50,34128,390625,1
2,31,1,18,50,16632027,312500000,1
2,31,2,17,50,8046453,156250000,1
2,31,3,16,50,15722921,312500000,1
2,31,4,15,50,7758153,156250000,1
2,31,5,14,50,3093459,62500000,1
2,31,6,13,50,7785061,156250000,1
2,31,7,12,50,15819021,312500000,1
2,31,8,11,50,8104113,156250000,1
2,31,9,10,50,16731971,312500000,1
2,31,10,9,50,1738449,31250000,1
2,31,11,8,50,18160017,312500000,1
2,31,12,7,50,9526393,156250000,1
2,31,13,6,50,20057031,312500000,1
2,31,14,5,50,10583493,156250000,1
2,31,15,4,50,4475377,62500000,1
2,31,16,3,50,11840481,156250000,1
2,31,17,2,50,25073451,312500000,1
2,31,18,1,50,13274293,156250000,1
2,32,1,17,50,496576,9765625,1
2,32,2,16,50,480512,9765625,1
2,32,3,15,50,470016,9765625,1
2,32,4,14,50,464896,9765625,1
2,32,5,13,50,92992,1953125,1
2,32,6,12,50,470016,9765625,1
2,32,7,11,50,479872,9765625,1
2,32,8,10,50,494336,9765625,1
2,32,9,9,50,513216,9765625,1
2,32,10,8,50,107264,1953125,1
2,32,11,7,50,563456,9765625,1
2,32,12,6,50,594432,9765625,1
2,32,13,5,50,629056,9765625,1
2,32,14,4,50,667136,9765625,1
2,32,15,3,50,141696,1953125,1
2,32,16,2,50,752896,9765625,1
2,32,17,1,50,800192,9765625,1
2,33,1,16,50,15057603,312500000,1
2,33,2,15,50,7286499,156250000,1
2,33,3,14,50,14275701,312500000,1
2,33,4,13,50,7079589,156250000,1
2,33,5,12,50,2843379,62500000,1
2,33,6,11,50,7221159,156250000,1
2,33,7,10,50,14828913,312500000,1
2,33,8,9,50,7685073,156250000,1
2,33,9,8,50,16059483,312500000,1
2,33,10,7,50,1689039,31250000,1
2,33,11,6,50,17856333,312500000,1
2,33,12,5,50,9475389,156250000,1
2,33,13,4,50,20167191,312500000,1
2,33,14,3,50,10749519,156250000,1
2,33,15,2,50,4587957,62500000,1
2,33,16,1,50,12241449,156250000,1
2,34,1,15,50,1767813,39062500,1
2,34,2,14,50,855729,19531250,1
2,34,3,13,50,419917,9765625,1
2,34,4,12,50,417894,9765625,1
2,34,5,11,50,337263,7812500,1
2,34,6,10,50,861509,19531250,1
2,34,7,9,50,890409,19531250,1
2,34,8,8,50,464712,9765625,1
2,34,9,7,50,1956241,39062500,1
2,34,10,6,50,207213,3906250,1
2,34,11,5,50,551412,9765625,1
2,34,12,4,50,588982,9765625,1
2,34,13,3,50,2522103,39062500,1
2,34,14,2,50,1351653,19531250,1
2,34,15,1,50,289867,3906250,1
2,35,1,14,50,526211,12500000,1
2,35,2,13,50,254849,6250000,1
2,35,3,12,50,501417,12500000,1
2,35,4,11,50,250537,6250000,1
2,35,5,10,50,4067,100000,1
2,35,6,9,50,261513,6250000,1
2,35,7,8,50,544733,12500000,1
2,35,8,7,50,286601,6250000,1
2,35,9,6,50,608139,12500000,1
2,35,10,5,50,2597,50000,1
2,35,11,4,50,696241,12500000,1
2,35,12,3,50,374409,6250000,1
2,35,13,2,50,806687,12500000,1
2,35,14,1,50,434777,6250000,1
2,36,1,13,50,378351,9765625,1
2,36,2,12,50,366768,9765625,1
2,36,3,11,50,361908,9765625,1
2,36,4,10,50,363528,9765625,1
2,36,5,9,50,74277,1953125,1
2,36,6,8,50,385236,9765625,1
2,36,7,7,50,404838,9765625,1
2,36,8,6,50,429948,9765625,1
2,36,9,5,50,460323,9765625,1
2,36,10,4,50,99144,1953125,1
2,36,11,3,50,535896,9765625,1
2,36,12,2,50,580608,9765625,1
2,36,13,1,50,629613,9765625,1
2,37,1,12,50,11010867,312500000,1
2,37,2,11,50,5343207,156250000,1
2,37,3,10,50,10586477,312500000,1
2,37,4,9,50,5351421,156250000,1
2,37,5,8,50,2205459,62500000,1
2,37,6,7,50,5775811,156250000,1
2,37,7,6,50,12267609,312500000,1
2,37,8,5,50,6583521,156250000,1
2,37,9,4,50,14241707,312500000,1
2,37,10,3,50,1548339,31250000,1
2,37,11,2,50,16883877,312500000,1
2,37,12,1,50,9217477,156250000,1
2,38,1,11,50,1234981,39062500,1
2,38,2,10,50,600343,19531250,1
2,38,3,9,50,298908,9765625,1
2,38,4,8,50,304684,9765625,1
2,38,5,7,50,253783,7812500,1
2,38,6,6,50,672543,19531250,1
2,38,7,5,50,723083,19531250,1
2,38,8,4,50,392768,9765625,1
2,38,9,3,50,1718721,39062500,1
2,38,10,2,50,188803,3906250,1
2,38,11,1,50,519479,9765625,1
2,39,1,10,50,8729019,312500000,1
2,39,2,9,50,4254237,156250000,1
2,39,3,8,50,8531289,312500000,1
2,39,4,7,50,4394169,156250000,1
2,39,5,6,50,1854099,62500000,1
2,39,6,5,50,4984317,156250000,1
2,39,7,4,50,10873629,312500000,1
2,39,8,3,50,5988177,156250000,1
2,39,9,2,50,13267683,312500000,1
2,39,10,1,50,1473849,31250000,1
2,40,1,9,50,9468,390625,1
2,40,2,8,50,9264,390625,1
2,40,3,7,50,9376,390625,1
2,40,4,6,50,9792,390625,1
2,40,5,5,50,84,3125,1
2,40,6,4,50,11488,390625,1
2,40,7,3,50,12744,390625,1
2,40,8,2,50,14256,390625,1
2,40,9,1,50,16012,390625,1
2,41,1,8,50,6433187,312500000,1
2,41,2,7,50,3165323,156250000,1
2,41,3,6,50,6490341,312500000,1
2,41,4,5,50,3451093,156250000,1
2,41,5,4,50,1511219,62500000,1
2,41,6,3,50,4220991,156250000,1
2,41,7,2,50,9549761,312500000,1
2,41,8,1,50,5434673,156250000,1
2,42,1,7,50,665469,39062500,1
2,42,2,6,50,330309,19531250,1
2,42,3,5,50,172431,9765625,1
2,42,4,4,50,187866,9765625,1
2,42,5,3,50,168903,7812500,1
2,42,6,2,50,483777,19531250,1
2,42,7,1,50,559629,19531250,1
2,43,1,6,50,4265643,312500000,1
2,43,2,5,50,2146689,156250000,1
2,43,3,4,50,4602161,312500000,1
2,43,4,3,50,2590449,156250000,1
2,43,5,2,50,1203699,62500000,1
2,43,6,1,50,3551929,156250000,1
2,44,1,5,50,102487,9765625,1
2,44,2,4,50,105512,9765625,1
2,44,3,3,50,117612,9765625,1
2,44,4,2,50,138424,9765625,1
2,44,5,1,50,33517,1953125,1
2,45,1,4,50,95499,12500000,1
2,45,2,3,50,51111,6250000,1
2,45,3,2,50,120933,12500000,1
2,45,4,1,50,75573,6250000,1
2,46,1,3,50,201549,39062500,1
2,46,2,2,50,115851,19531250,1
2,46,3,1,50,75118,9765625,1
2,47,1,2,50,978587,312500000,1
2,47,2,1,50,647237,156250000,1
2,48,1,1,50,15984,9765625,1
5,1,1,48,50,56619,390625000,1
5,1,2,47,50,53547,390625000,1
5,1,3,46,50,50797,390625000,1
5,1,4,45,50,48357,390625000,1
5,1,5,44,50,9243,78125000,1
5,1,6,43,50,44359,390625000,1
5,1,7,42,50,42777,390625000,1
5,1,8,41,50,41457,390625000,1
5,1,9,40,50,40387,390625000,1
5,1,10,39,50,7911,78125000,1
5,1,11,38,50,38949,390625000,1
5,1,12,37,50,38557,390625000,1
5,1,13,36,50,38367,390625000,1
5,1,14,35,50,38367,390625000,1
5,1,15,34,50,7709,78125000,1
5,1,16,33,50,38889,390625000,1
5,1,17,32,50,39387,390625000,1
5,1,18,31,50,40027,390625000,1
5,1,19,30,50,40797,390625000,1
5,1,20,29,50,8337,78125000,1
5,1,21,28,50,42679,390625000,1
5,1,22,27,50,43767,390625000,1
5,1,23,26,50,44937,390625000,1
5,1,24,25,50,46177,390625000,1
5,1,25,24,50,1899,15625000,1
5,1,26,23,50,48819,390625000,1
5,1,27,22,50,50197,390625000,1
5,1,28,21,50,51597,390625000,1
5,1,29,20,50,53007,390625000,1
5,1,30,19,50,10883,78125000,1
5,1,31,18,50,55809,390625000,1
5,1,32,17,50,57177,390625000,1
5,1,33,16,50,58507,390625000,1
5,1,34,15,50,59787,390625000,1
5,1,35,14,50,12201,78125000,1
5,1,36,13,50,62149,390625000,1
5,1,37,12,50,63207,390625000,1
5,1,38,11,50,64167,390625000,1
5,1,39,10,50,65017,390625000,1
5,1,40,9,50,13149,78125000,1
5,1,41,8,50,66339,390625000,1
5,1,42,7,50,66787,390625000,1
5,1,43,6,50,67077,390625000,1
5,1,44,5,50,67197,390625000,1
5,1,45,4,50,13427,78125000,1
5,1,46,3,50,66879,390625000,1
5,1,47,2,50,66417,390625000,1
5,1,48,1,50,65737,390625000,1
5,2,1,47,50,54361,97656250,1
5,2,2,46,50,25726,48828125,1
5,2,3,45,50,48861,97656250,1
5,2,4,44,50,23288,48828125,1
5,2,5,43,50,8917,19531250,1
5,2,6,42,50,21438,48828125,1
5,2,7,41,50,41437,97656250,1
5,2,8,40,50,20128,48828125,1
5,2,9,39,50,39321,97656250,1
5,2,10,38,50,3862,9765625,1
5,2,11,37,50,38141,97656250,1
5,2,12,36,50,18936,48828125,1
5,2,13,35,50,37801,97656250,1
5,2,14,34,50,18958,48828125,1
5,2,15,33,50,7641,19531250,1
5,2,16,32,50,19328,48828125,1
5,2,17,31,50,39257,97656250,1
5,2,18,30,50,19998,48828125,1
5,2,19,29,50,40861,97656250,1
5,2,20,28,50,4184,9765625,1
5,2,21,27,50,42921,97656250,1
5,2,22,26,50,22046,48828125,1
5,2,23,25,50,45341,97656250,1
5,2,24,24,50,23328,48828125,1
5,2,25,23,50,1921,3906250,1
5,2,26,22,50,24718,48828125,1
5,2,27,21,50,50877,97656250,1
5,2,28,20,50,26168,48828125,1
5,2,29,19,50,53801,97656250,1
5,2,30,18,50,5526,9765625,1
5,2,31,17,50,56701,97656250,1
5,2,32,16,50,29056,48828125,1
5,2,33,15,50,59481,97656250,1
5,2,34,14,50,30398,48828125,1
5,2,35,13,50,12409,19531250,1
5,2,36,12,50,31608,48828125,1
5,2,37,11,50,64297,97656250,1
5,2,38,10,50,32638,48828125,1
5,2,39,9,50,66141,97656250,1
5,2,40,8,50,6688,9765625,1
5,2,41,7,50,67481,97656250,1
5,2,42,6,50,33966,48828125,1
5,2,43,5,50,68221,97656250,1
5,2,44,4,50,34168,48828125,1
5,2,45,3,50,13653,19531250,1
5,2,46,2,50,33998,48828125,1
5,2,47,1,50,67517,97656250,1
5,3,1,46,50,469341,390625000,1
5,3,2,45,50,444591,390625000,1
5,3,3,44,50,422667,390625000,1
5,3,4,43,50,403461,390625000,1
5,3,5,42,50,77373,78125000,1
5,3,6,41,50,372771,390625000,1
5,3,7,40,50,361071,390625000,1
5,3,8,39,50,351657,390625000,1
5,3,9,38,50,344421,390625000,1
5,3,10,37,50,67851,78125000,1
5,3,11,36,50,336051,390625000,1
5,3,12,35,50,334701,390625000,1
5,3,13,34,50,335097,390625000,1
5,3,14,33,50,337131,390625000,1
5,3,15,32,50,68139,78125000,1
5,3,16,31,50,345681,390625000,1
5,3,17,30,50,351981,390625000,1
5,3,18,29,50,359487,390625000,1
5,3,19,28,50,368091,390625000,1
5,3,20,27,50,75537,78125000,1
5,3,21,26,50,388161,390625000,1
5,3,22,25,50,399411,390625000,1
5,3,23,24,50,411327,390625000,1
5,3,24,23,50,423801,390625000,1
5,3,25,22,50,17469,15625000,1
5,3,26,21,50,449991,390625000,1
5,3,27,20,50,463491,390625000,1
5,3,28,19,50,477117,390625000,1
5,3,29,18,50,490761,390625000,1
5,3,30,17,50,100863,78125000,1
5,3,31,16,50,517671,390625000,1
5,3,32,15,50,530721,390625000,1
5,3,33,14,50,543357,390625000,1
5,3,34,13,50,555471,390625000,1
5,3,35,12,50,113391,78125000,1
5,3,36,11,50,577701,390625000,1
5,3,37,10,50,587601,390625000,1
5,3,38,9,50,596547,390625000,1
5,3,39,8,50,604431,390625000,1
5,3,40,7,50,122229,78125000,1
5,3,41,6,50,616581,390625000,1
5,3,42,5,50,620631,390625000,1
5,3,43,4,50,623187,390625000,1
5,3,44,3,50,624141,390625000,1
5,3,45,2,50,124677,78125000,1
5,3,46,1,50,620811,390625000,1
5,4,1,45,50,99966,48828125,1
5,4,2,44,50,94776,48828125,1
5,4,3,43,50,90206,48828125,1
5,4,4,42,50,86232,48828125,1
5,4,5,41,50,16566,9765625,1
5,4,6,40,50,79976,48828125,1
5,4,7,39,50,77646,48828125,1
5,4,8,38,50,75816,48828125,1
5,4,9,37,50,74462,48828125,1
5,4,10,36,50,14712,9765625,1
5,4,11,35,50,73086,48828125,1
5,4,12,34,50,73016,48828125,1
5,4,13,33,50,73326,48828125,1
5,4,14,32,50,73992,48828125,1
5,4,15,31,50,14998,9765625,1
5,4,16,30,50,76296,48828125,1
5,4,17,29,50,77886,48828125,1
5,4,18,28,50,79736,48828125,1
5,4,19,27,50,81822,48828125,1
5,4,20,26,50,16824,9765625,1
5,4,21,25,50,86606,48828125,1
5,4,22,24,50,89256,48828125,1
5,4,23,23,50,92046,48828125,1
5,4,24,22,50,94952,48828125,1
5,4,25,21,50,3918,1953125,1
5,4,26,20,50,101016,48828125,1
5,4,27,19,50,104126,48828125,1
5,4,28,18,50,107256,48828125,1
5,4,29,17,50,110382,48828125,1
5,4,30,16,50,22696,9765625,1
5,4,31,15,50,116526,48828125,1
5,4,32,14,50,119496,48828125,1
5,4,33,13,50,122366,48828125,1
5,4,34,12,50,125112,48828125,1
5,4,35,11,50,25542,9765625,1
5,4,36,10,50,130136,48828125,1
5,4,37,9,50,132366,48828125,1
5,4,38,8,50,134376,48828125,1
5,4,39,7,50,136142,48828125,1
5,4,40,6,50,27528,9765625,1
5,4,41,5,50,138846,48828125,1
5,4,42,4,50,139736,48828125,1
5,4,43,3,50,140286,48828125,1
5,4,44,2,50,140472,48828125,1
5,4,45,1,50,28054,9765625,1
5,5,1,44,50,47863,15625000,1
5,5,2,43,50,45419,15625000,1
5,5,3,42,50,43281,15625000,1
5,5,4,41,50,41437,15625000,1
5,5,5,40,50,319,125000,1
5,5,6,39,50,38583,15625000,1
5,5,7,38,50,37549,15625000,1
5,5,8,37,50,36761,15625000,1
5,5,9,36,50,36207,15625000,1
5,5,10,35,50,287,125000,1
5,5,11,34,50,35753,15625000,1
5,5,12,33,50,35829,15625000,1
5,5,13,32,50,36091,15625000,1
5,5,14,31,50,36527,15625000,1
5,5,15,30,50,297,125000,1
5,5,16,29,50,37873,15625000,1
5,5,17,28,50,38759,15625000,1
5,5,18,27,50,39771,15625000,1
5,5,19,26,50,40897,15625000,1
5,5,20,25,50,337,125000,1
5,5,21,24,50,43443,15625000,1
5,5,22,23,50,44839,15625000,1
5,5,23,22,50,46301,15625000,1
5,5,24,21,50,47817,15625000,1
5,5,25,20,50,79,25000,1
5,5,26,19,50,50963,15625000,1
5,5,27,18,50,52569,15625000,1
5,5,28,17,50,54181,15625000,1
5,5,29,16,50,55787,15625000,1
5,5,30,15,50,459,125000,1
5,5,31,14,50,58933,15625000,1
5,5,32,13,50,60449,15625000,1
5,5,33,12,50,61911,15625000,1
5,5,34,11,50,63307,15625000,1
5,5,35,10,50,517,125000,1
5,5,36,9,50,65853,15625000,1
5,5,37,8,50,66979,15625000,1
5,5,38,7,50,67991,15625000,1
5,5,39,6,50,68877,15625000,1
5,5,40,5,50,557,125000,1
5,5,41,4,50,70223,15625000,1
5,5,42,3,50,70659,15625000,1
5,5,43,2,50,70921,15625000,1
5,5,44,1,50,70997,15625000,1
5,6,1,43,50,412101,97656250,1
5,6,2,42,50,195714,48828125,1
5,6,3,41,50,373473,97656250,1
5,6,4,40,50,179064,48828125,1
5,6,5,39,50,69057,19531250,1
5,6,6,38,50,167418,48828125,1
5,6,7,37,50,326673,97656250,1
5,6,8,36,50,160344,48828125,1
5,6,9,35,50,316773,97656250,1
5,6,10,34,50,31482,9765625,1
5,6,11,33,50,314721,97656250,1
5,6,12,32,50,158184,48828125,1
5,6,13,31,50,319653,97656250,1
5,6,14,30,50,162234,48828125,1
5,6,15,29,50,66141,19531250,1
5,6,16,28,50,169128,48828125,1
5,6,17,27,50,347013,97656250,1
5,6,18,26,50,178434,48828125,1
5,6,19,25,50,367713,97656250,1
5,6,20,24,50,37944,9765625,1
5,6,21,23,50,391941,97656250,1
5,6,22,22,50,202554,48828125,1
5,6,23,21,50,418833,97656250,1
5,6,24,20,50,216504,48828125,1
5,6,25,19,50,17901,3906250,1
5,6,26,18,50,231138,48828125,1
5,6,27,17,50,477153,97656250,1
5,6,28,16,50,246024,48828125,1
5,6,29,15,50,506853,97656250,1
5,6,30,14,50,52146,9765625,1
5,6,31,13,50,535761,97656250,1
5,6,32,12,50,274824,48828125,1
5,6,33,11,50,563013,97656250,1
5,6,34,10,50,287874,48828125,1
5,6,35,9,50,117549,19531250,1
5,6,36,8,50,299448,48828125,1
5,6,37,7,50,609093,97656250,1
5,6,38,6,50,309114,48828125,1
5,6,39,5,50,626193,97656250,1
5,6,40,4,50,63288,9765625,1
5,6,41,3,50,638181,97656250,1
5,6,42,2,50,320994,48828125,1
5,6,43,1,50,644193,97656250,1
5,7,1,42,50,2144289,390625000,1
5,7,2,41,50,2038743,390625000,1
5,7,3,40,50,1947799,390625000,1
5,7,4,39,50,1870869,390625000,1
5,7,5,38,50,361473,78125000,1
5,7,6,37,50,1756699,390625000,1
5,7,7,36,50,1718283,390625000,1
5,7,8,35,50,1691529,390625000,1
5,7,9,34,50,1675849,390625000,1
5,7,10,33,50,334131,78125000,1
5,7,11,32,50,1675359,390625000,1
5,7,12,31,50,1689373,390625000,1
5,7,13,30,50,1712109,390625000,1
5,7,14,29,50,1742979,390625000,1
5,7,15,28,50,356279,78125000,1
5,7,16,27,50,1826769,390625000,1
5,7,17,26,50,1878513,390625000,1
5,7,18,25,50,1936039,390625000,1
5,7,19,24,50,1998759,390625000,1
5,7,20,23,50,413217,78125000,1
5,7,21,22,50,2137429,390625000,1
5,7,22,21,50,2212203,390625000,1
5,7,23,20,50,2289819,390625000,1
5,7,24,19,50,2369689,390625000,1
5,7,25,18,50,98049,15625000,1
5,7,26,17,50,2533839,390625000,1
5,7,27,16,50,2616943,390625000,1
5,7,28,15,50,2699949,390625000,1
5,7,29,14,50,2782269,390625000,1
5,7,30,13,50,572663,78125000,1
5,7,31,12,50,2942499,390625000,1
5,7,32,11,50,3019233,390625000,1
5,7,33,10,50,3092929,390625000,1
5,7,34,9,50,3162999,390625000,1
5,7,35,8,50,645771,78125000,1
5,7,36,7,50,3289909,390625000,1
5,7,37,6,50,3345573,390625000,1
5,7,38,5,50,3395259,390625000,1
5,7,39,4,50,3438379,390625000,1
5,7,40,3,50,694869,78125000,1
5,7,41,2,50,3502569,390625000,1
5,7,42,1,50,3522463,390625000,1
5,8,1,41,50,334232,48828125,1
5,8,2,40,50,318112,48828125,1
5,8,3,39,50,304344,48828125,1
5,8,4,38,50,292832,48828125,1
5,8,5,37,50,56696,9765625,1
5,8,6,36,50,276192,48828125,1
5,8,7,35,50,270872,48828125,1
5,8,8,34,50,267424,48828125,1
5,8,9,33,50,265752,48828125,1
5,8,10,32,50,53152,9765625,1
5,8,11,31,50,267352,48828125,1
5,8,12,30,50,270432,48828125,1
5,8,13,29,50,274904,48828125,1
5,8,14,28,50,280672,48828125,1
5,8,15,27,50,57528,9765625,1
5,8,16,26,50,295712,48828125,1
5,8,17,25,50,304792,48828125,1
5,8,18,24,50,314784,48828125,1
5,8,19,23,50,325592,48828125,1
5,8,20,22,50,67424,9765625,1
5,8,21,21,50,349272,48828125,1
5,8,22,20,50,361952,48828125,1
5,8,23,19,50,375064,48828125,1
5,8,24,18,50,388512,48828125,1
5,8,25,17,50,16088,1953125,1
5,8,26,16,50,416032,48828125,1
5,8,27,15,50,429912,48828125,1
5,8,28,14,50,443744,48828125,1
5,8,29,13,50,457432,48828125,1
5,8,30,12,50,94176,9765625,1
5,8,31,11,50,483992,48828125,1
5,8,32,10,50,496672,48828125,1
5,8,33,9,50,508824,48828125,1
5,8,34,8,50,520352,48828125,1
5,8,35,7,50,106232,9765625,1
5,8,36,6,50,541152,48828125,1
5,8,37,5,50,550232,48828125,1
5,8,38,4,50,558304,48828125,1
5,8,39,3,50,565272,48828125,1
5,8,40,2,50,114208,9765625,1
5,8,41,1,50,575512,48828125,1
5,9,1,40,50,3227283,390625000,1
5,9,2,39,50,3075003,390625000,1
5,9,3,38,50,2946213,390625000,1
5,9,4,37,50,2839941,390625000,1
5,9,5,36,50,551043,78125000,1
5,9,6,35,50,2691063,390625000,1
5,9,7,34,50,2646513,390625000,1
5,9,8,33,50,2620593,390625000,1
5,9,9,32,50,2612331,390625000,1
5,9,10,31,50,524151,78125000,1
5,9,11,30,50,2644893,390625000,1
5,9,12,29,50,2683773,390625000,1
5,9,13,28,50,2736423,390625000,1
5,9,14,27,50,2801871,390625000,1
5,9,15,26,50,575829,78125000,1
5,9,16,25,50,2967273,390625000,1
5,9,17,24,50,3065283,390625000,1
5,9,18,23,50,3172203,390625000,1
5,9,19,22,50,3287061,390625000,1
5,9,20,21,50,681777,78125000,1
5,9,21,20,50,3536703,390625000,1
5,9,22,19,50,3669543,390625000,1
5,9,23,18,50,3806433,390625000,1
5,9,24,17,50,3946401,390625000,1
5,9,25,16,50,163539,15625000,1
5,9,26,15,50,4231683,390625000,1
5,9,27,14,50,4375053,390625000,1
5,9,28,13,50,4517613,390625000,1
5,9,29,12,50,4658391,390625000,1
5,9,30,11,50,959283,78125000,1
5,9,31,10,50,4930713,390625000,1
5,9,32,9,50,5060313,390625000,1
5,9,33,8,50,5184243,390625000,1
5,9,34,7,50,5301531,390625000,1
5,9,35,6,50,1082241,78125000,1
5,9,36,5,50,5512293,390625000,1
5,9,37,4,50,5603823,390625000,1
5,9,38,3,50,5684823,390625000,1
5,9,39,2,50,5754321,390625000,1
5,9,40,1,50,1162269,78125000,1
5,10,1,39,50,37953,3906250,1
5,10,2,38,50,18102,1953125,1
5,10,3,37,50,34741,3906250,1
5,10,4,36,50,16776,1953125,1
5,10,5,35,50,261,31250,1
5,10,6,34,50,15974,1953125,1
5,10,7,33,50,31509,3906250,1
5,10,8,32,50,15648,1953125,1
5,10,9,31,50,31297,3906250,1
5,10,10,30,50,126,15625,1
5,10,11,29,50,31893,3906250,1
5,10,12,28,50,16232,1953125,1
5,10,13,27,50,33201,3906250,1
5,10,14,26,50,17046,1953125,1
5,10,15,25,50,281,31250,1
5,10,16,24,50,18144,1953125,1
5,10,17,23,50,37569,3906250,1
5,10,18,22,50,19478,1953125,1
5,10,19,21,50,40437,3906250,1
5,10,20,20,50,168,15625,1
5,10,21,19,50,43633,3906250,1
5,10,22,18,50,22662,1953125,1
5,10,23,17,50,47061,3906250,1
5,10,24,16,50,24416,1953125,1
5,10,25,15,50,81,6250,1
5,10,26,14,50,26214,1953125,1
5,10,27,13,50,54229,3906250,1
5,10,28,12,50,28008,1953125,1
5,10,29,11,50,57777,3906250,1
5,10,30,10,50,238,15625,1
5,10,31,9,50,61173,3906250,1
5,10,32,8,50,31392,1953125,1
5,10,33,7,50,64321,3906250,1
5,10,34,6,50,32886,1953125,1
5,10,35,5,50,537,31250,1
5,10,36,4,50,34184,1953125,1
5,10,37,3,50,69489,3906250,1
5,10,38,2,50,35238,1953125,1
5,10,39,1,50,71317,3906250,1
5,11,1,38,50,4369189,390625000,1
5,11,2,37,50,4172927,390625000,1
5,11,3,36,50,4010787,390625000,1
5,11,4,35,50,3881317,390625000,1
5,11,5,34,50,756613,78125000,1
5,11,6,33,50,3714579,390625000,1
5,11,7,32,50,3674407,390625000,1
5,11,8,31,50,3661097,390625000,1
5,11,9,30,50,3673197,390625000,1
5,11,10,29,50,741851,78125000,1
5,11,11,28,50,3767819,390625000,1
5,11,12,27,50,3847437,390625000,1
5,11,13,26,50,3946657,390625000,1
5,11,14,25,50,4064027,390625000,1
5,11,15,24,50,839619,78125000,1
5,11,16,23,50,4347409,390625000,1
5,11,17,22,50,4510517,390625000,1
5,11,18,21,50,4685967,390625000,1
5,11,19,20,50,4872307,390625000,1
5,11,20,19,50,1013617,78125000,1
5,11,21,18,50,5271849,390625000,1
5,11,22,17,50,5482147,390625000,1
5,11,23,16,50,5697527,390625000,1
5,11,24,15,50,5916537,390625000,1
5,11,25,14,50,245509,15625000,1
5,11,26,13,50,6359639,390625000,1
5,11,27,12,50,6580827,390625000,1
5,11,28,11,50,6799837,390625000,1
5,11,29,10,50,7015217,390625000,1
5,11,30,9,50,1445103,78125000,1
5,11,31,8,50,7429279,390625000,1
5,11,32,7,50,7625057,390625000,1
5,11,33,6,50,7811397,390625000,1
5,11,34,5,50,7986847,390625000,1
5,11,35,4,50,1629991,78125000,1
5,11,36,3,50,8299269,390625000,1
5,11,37,2,50,8433337,390625000,1
5,11,38,1,50,8550707,390625000,1
5,12,1,37,50,617598,48828125,1
5,12,2,36,50,590616,48828125,1
5,12,3,35,50,568638,48828125,1
5,12,4,34,50,551448,48828125,1
5,12,5,33,50,107766,9765625,1
5,12,6,32,50,530568,48828125,1
5,12,7,31,50,526446,48828125,1
5,12,8,30,50,526248,48828125,1
5,12,9,29,50,529758,48828125,1
5,12,10,28,50,107352,9765625,1
5,12,11,27,50,547038,48828125,1
5,12,12,26,50,560376,48828125,1
5,12,13,25,50,576558,48828125,1
5,12,14,24,50,595368,48828125,1
5,12,15,23,50,123318,9765625,1
5,12,16,22,50,640008,48828125,1
5,12,17,21,50,665406,48828125,1
5,12,18,20,50,692568,48828125,1
5,12,19,19,50,721278,48828125,1
5,12,20,18,50,150264,9765625,1
5,12,21,17,50,782478,48828125,1
5,12,22,16,50,814536,48828125,1
5,12,23,15,50,847278,48828125,1
5,12,24,14,50,880488,48828125,1
5,12,25,13,50,36558,1953125,1
5,12,26,12,50,947448,48828125,1
5,12,27,11,50,980766,48828125,1
5,12,28,10,50,1013688,48828125,1
5,12,29,9,50,1045998,48828125,1
5,12,30,8,50,215496,9765625,1
5,12,31,7,50,1107918,48828125,1
5,12,32,6,50,1137096,48828125,1
5,12,33,5,50,1164798,48828125,1
5,12,34,4,50,1190808,48828125,1
5,12,35,3,50,242982,9765625,1
5,12,36,2,50,1236888,48828125,1
5,12,37,1,50,1256526,48828125,1
5,13,1,36,50,5502471,390625000,1
5,13,2,35,50,5269251,390625000,1
5,13,3,34,50,5082337,390625000,1
5,13,4,33,50,4939701,390625000,1
5,13,5,32,50,967863,78125000,1
5,13,6,31,50,4779151,390625000,1
5,13,7,30,50,4757181,390625000,1
5,13,8,29,50,4771377,390625000,1
5,13,9,28,50,4819711,390625000,1
5,13,10,27,50,980031,78125000,1
5,13,11,26,50,5010681,390625000,1
5,13,12,25,50,5149261,390625000,1
5,13,13,24,50,5313867,390625000,1
5,13,14,23,50,5502471,390625000,1
5,13,15,22,50,1142609,78125000,1
5,13,16,21,50,5943561,390625000,1
5,13,17,20,50,6191991,390625000,1
5,13,18,19,50,6456307,390625000,1
5,13,19,18,50,6734481,390625000,1
5,13,20,17,50,1404897,78125000,1
5,13,21,16,50,7324291,390625000,1
5,13,22,15,50,7631871,390625000,1
5,13,23,14,50,7945197,390625000,1
5,13,24,13,50,8262241,390625000,1
5,13,25,12,50,343239,15625000,1
5,13,26,11,50,8899371,390625000,1
5,13,27,10,50,9215401,390625000,1
5,13,28,9,50,9527037,390625000,1
5,13,29,8,50,9832251,390625000,1
5,13,30,7,50,2025803,78125000,1
5,13,31,6,50,10415301,390625000,1
5,13,32,5,50,10689081,390625000,1
5,13,33,4,50,10948327,390625000,1
5,13,34,3,50,11191011,390625000,1
5,13,35,2,50,2283021,78125000,1
5,13,36,1,50,11618581,390625000,1
5,14,1,35,50,1511797,97656250,1
5,14,2,34,50,724906,48828125,1
5,14,3,33,50,1401057,97656250,1
5,14,4,32,50,682472,48828125,1
5,14,5,31,50,268177,19531250,1
5,14,6,30,50,664146,48828125,1
5,14,7,29,50,1326577,97656250,1
5,14,8,28,50,667576,48828125,1
5,14,9,27,50,1353429,97656250,1
5,14,10,26,50,138082,9765625,1
5,14,11,25,50,1416737,97656250,1
5,14,12,24,50,730296,48828125,1
5,14,13,23,50,1511797,97656250,1
5,14,14,22,50,784882,48828125,1
5,14,15,21,50,326781,19531250,1
5,14,16,20,50,851816,48828125,1
5,14,17,19,50,1778357,97656250,1
5,14,18,18,50,928746,48828125,1
5,14,19,17,50,1940449,97656250,1
5,14,20,16,50,202664,9765625,1
5,14,21,15,50,2115477,97656250,1
5,14,22,14,50,1103186,48828125,1
5,14,23,13,50,2298737,97656250,1
5,14,24,12,50,1195992,48828125,1
5,14,25,11,50,99421,3906250,1
5,14,26,10,50,1289386,48828125,1
5,14,27,9,50,2671137,97656250,1
5,14,28,8,50,1381016,48828125,1
5,14,29,7,50,2850869,97656250,1
5,14,30,6,50,293706,9765625,1
5,14,31,5,50,3020017,97656250,1
5,14,32,4,50,1549576,48828125,1
5,14,33,3,50,3173877,97656250,1
5,14,34,2,50,1621802,48828125,1
5,14,35,1,50,661549,19531250,1
5,15,1,34,50,262737,15625000,1
5,15,2,33,50,252351,15625000,1
5,15,3,32,50,244359,15625000,1
5,15,4,31,50,238653,15625000,1
5,15,5,30,50,1881,125000,1
5,15,6,29,50,233667,15625000,1
5,15,7,28,50,234171,15625000,1
5,15,8,27,50,236529,15625000,1
5,15,9,26,50,240633,15625000,1
5,15,10,25,50,1971,125000,1
5,15,11,24,50,253647,15625000,1
5,15,12,23,50,262341,15625000,1
5,15,13,22,50,272349,15625000,1
5,15,14,21,50,283563,15625000,1
5,15,15,20,50,2367,125000,1
5,15,16,19,50,309177,15625000,1
5,15,17,18,50,323361,15625000,1
5,15,18,17,50,338319,15625000,1
5,15,19,16,50,353943,15625000,1
5,15,20,15,50,2961,125000,1
5,15,21,14,50,386757,15625000,1
5,15,22,13,50,403731,15625000,1
5,15,23,12,50,420939,15625000,1
5,15,24,11,50,438273,15625000,1
5,15,25,10,50,729,25000,1
5,15,26,9,50,472887,15625000,1
5,15,27,8,50,489951,15625000,1
5,15,28,7,50,506709,15625000,1
5,15,29,6,50,523053,15625000,1
5,15,30,5,50,4311,125000,1
5,15,31,4,50,554067,15625000,1
5,15,32,3,50,568521,15625000,1
5,15,33,2,50,582129,15625000,1
5,15,34,1,50,594783,15625000,1
5,16,1,33,50,882528,48828125,1
5,16,2,32,50,849024,48828125,1
5,16,3,31,50,823904,48828125,1
5,16,4,30,50,806784,48828125,1
5,16,5,29,50,159456,9765625,1
5,16,6,28,50,795008,48828125,1
5,16,7,27,50,799584,48828125,1
5,16,8,26,50,810624,48828125,1
5,16,9,25,50,827744,48828125,1
5,16,10,24,50,170112,9765625,1
5,16,11,23,50,878688,48828125,1
5,16,12,22,50,911744,48828125,1
5,16,13,21,50,949344,48828125,1
5,16,14,20,50,991104,48828125,1
5,16,15,19,50,207328,9765625,1
5,16,16,18,50,1085568,48828125,1
5,16,17,17,50,1137504,48828125,1
5,16,18,16,50,1192064,48828125,1
5,16,19,15,50,1248864,48828125,1
5,16,20,14,50,261504,9765625,1
5,16,21,13,50,1367648,48828125,1
5,16,22,12,50,1428864,48828125,1
5,16,23,11,50,1490784,48828125,1
5,16,24,10,50,1553024,48828125,1
5,16,25,9,50,64608,1953125,1
5,16,26,8,50,1676928,48828125,1
5,16,27,7,50,1737824,48828125,1
5,16,28,6,50,1797504,48828125,1
5,16,29,5,50,1855584,48828125,1
5,16,30,4,50,382336,9765625,1
5,16,31,3,50,1965408,48828125,1
5,16,32,2,50,2016384,48828125,1
5,16,33,1,50,2064224,48828125,1
5,17,1,32,50,7517179,390625000,1
5,17,2,31,50,7244363,390625000,1
5,17,3,30,50,7046109,390625000,1
5,17,4,29,50,6918949,390625000,1
5,17,5,28,50,1371883,78125000,1
5,17,6,27,50,6864039,390625000,1
5,17,7,26,50,6929353,390625000,1
5,17,8,25,50,7051889,390625000,1
5,17,9,24,50,7228179,390625000,1
5,17,10,23,50,1490951,78125000,1
5,17,11,22,50,7728149,390625000,1
5,17,12,21,50,8044893,390625000,1
5,17,13,20,50,8401519,390625000,1
5,17,14,19,50,8794559,390625000,1
5,17,15,18,50,1844109,78125000,1
5,17,16,17,50,9676009,390625000,1
5,17,17,16,50,10157483,390625000,1
5,17,18,15,50,10661499,390625000,1
5,17,19,14,50,11184589,390625000,1
5,17,20,13,50,2344657,78125000,1
5,17,21,12,50,12274119,390625000,1
5,17,22,11,50,12833623,390625000,1
5,17,23,10,50,13398329,390625000,1
5,17,24,9,50,13964769,390625000,1
5,17,25,8,50,581179,15625000,1
5,17,26,7,50,15088979,390625000,1
5,17,27,6,50,15639813,390625000,1
5,17,28,5,50,16178509,390625000,1
5,17,29,4,50,16701599,390625000,1
5,17,30,3,50,3441123,78125000,1
5,17,31,2,50,17687089,390625000,1
5,17,32,1,50,18142553,390625000,1
5,18,1,31,50,1983609,97656250,1
5,18,2,30,50,957582,48828125,1
5,18,3,29,50,1867293,97656250,1
5,18,4,28,50,919512,48828125,1
5,18,5,27,50,365877,19531250,1
5,18,6,26,50,918702,48828125,1
5,18,7,25,50,1862109,97656250,1
5,18,8,24,50,951264,48828125,1
5,18,9,23,50,1957689,97656250,1
5,18,10,22,50,202662,9765625,1
5,18,11,21,50,2108349,97656250,1
5,18,12,20,50,1100952,48828125,1
5,18,13,19,50,2306313,97656250,1
5,18,14,18,50,1210302,48828125,1
5,18,15,17,50,508761,19531250,1
5,18,16,16,50,1337472,48828125,1
5,18,17,15,50,2813049,97656250,1
5,18,18,14,50,1478574,48828125,1
5,18,19,13,50,3106269,97656250,1
5,18,20,12,50,325944,9765625,1
5,18,21,11,50,3415689,97656250,1
5,18,22,10,50,1787022,48828125,1
5,18,23,9,50,3733533,97656250,1
5,18,24,8,50,1946592,48828125,1
5,18,25,7,50,162081,3906250,1
5,18,26,6,50,2104542,48828125,1
5,18,27,5,50,4363389,97656250,1
5,18,28,4,50,2256984,48828125,1
5,18,29,3,50,4659849,97656250,1
5,18,30,2,50,480006,9765625,1
5,18,31,1,50,4933629,97656250,1
5,19,1,30,50,8307693,390625000,1
5,19,2,29,50,8036943,390625000,1
5,19,3,28,50,7856443,390625000,1
5,19,4,27,50,7761861,390625000,1
5,19,5,26,50,1549773,78125000,1
5,19,6,25,50,7813123,390625000,1
5,19,7,24,50,7950303,390625000,1
5,19,8,23,50,8156073,390625000,1
5,19,9,22,50,8426101,390625000,1
5,19,10,21,50,1751211,78125000,1
5,19,11,20,50,9141603,390625000,1
5,19,12,19,50,9578413,390625000,1
5,19,13,18,50,10062153,390625000,1
5,19,14,17,50,10588491,390625000,1
5,19,15,16,50,2230619,78125000,1
5,19,16,15,50,11751633,390625000,1
5,19,17,14,50,12379773,390625000,1
5,19,18,13,50,13033183,390625000,1
5,19,19,12,50,13707531,390625000,1
5,19,20,11,50,2879697,78125000,1
5,19,21,10,50,15101713,390625000,1
5,19,22,9,50,15812883,390625000,1
5,19,23,8,50,16527663,390625000,1
5,19,24,7,50,17241721,390625000,1
5,19,25,6,50,718029,15625000,1
5,19,26,5,50,18650343,390625000,1
5,19,27,4,50,19336243,390625000,1
5,19,28,3,50,20004093,390625000,1
5,19,29,2,50,20649561,390625000,1
5,19,30,1,50,4253663,78125000,1
5,20,1,29,50,43166,1953125,1
5,20,2,28,50,41848,1953125,1
5,20,3,27,50,41022,1953125,1
5,20,4,26,50,40664,1953125,1
5,20,5,25,50,326,15625,1
5,20,6,24,50,41256,1953125,1
5,20,7,23,50,42158,1953125,1
5,20,8,22,50,43432,1953125,1
5,20,9,21,50,45054,1953125,1
5,20,10,20,50,376,15625,1
5,20,11,19,50,49246,1953125,1
5,20,12,18,50,51768,1953125,1
5,20,13,17,50,54542,1953125,1
5,20,14,16,50,57544,1953125,1
5,20,15,15,50,486,15625,1
5,20,16,14,50,64136,1953125,1
5,20,17,13,50,67678,1953125,1
5,20,18,12,50,71352,1953125,1
5,20,19,11,50,75134,1953125,1
5,20,20,10,50,632,15625,1
5,20,21,9,50,82926,1953125,1
5,20,22,8,50,86888,1953125,1
5,20,23,7,50,90862,1953125,1
5,20,24,6,50,94824,1953125,1
5,20,25,5,50,158,3125,1
5,20,26,4,50,102616,1953125,1
5,20,27,3,50,106398,1953125,1
5,20,28,2,50,110072,1953125,1
5,20,29,1,50,113614,1953125,1
5,21,1,28,50,8907759,390625000,1
5,21,2,27,50,8655507,390625000,1
5,21,3,26,50,8509977,390625000,1
5,21,4,25,50,8465877,390625000,1
5,21,5,24,50,1703583,78125000,1
5,21,6,23,50,8660799,390625000,1
5,21,7,22,50,8889237,390625000,1
5,21,8,21,50,9197937,390625000,1
5,21,9,20,50,9581607,390625000,1
5,21,10,19,50,2006991,78125000,1
5,21,11,18,50,10552689,390625000,1
5,21,12,17,50,11129517,390625000,1
5,21,13,16,50,11760147,390625000,1
5,21,14,15,50,12439287,390625000,1
5,21,15,14,50,2632329,78125000,1
5,21,16,13,50,13921929,390625000,1
5,21,17,12,50,14714847,390625000,1
5,21,18,11,50,15535107,390625000,1
5,21,19,10,50,16377417,390625000,1
5,21,20,9,50,3447297,78125000,1
5,21,21,8,50,18107019,390625000,1
5,21,22,7,50,18983727,390625000,1
5,21,23,6,50,19861317,390625000,1
5,21,24,5,50,20734497,390625000,1
5,21,25,4,50,863919,15625000,1
5,21,26,3,50,22446459,390625000,1
5,21,27,2,50,23274657,390625000,1
5,21,28,1,50,24077277,390625000,1
5,22,1,27,50,2282181,97656250,1
5,22,2,26,50,1111506,48828125,1
5,22,3,25,50,2192641,97656250,1
5,22,4,24,50,1094808,48828125,1
5,22,5,23,50,442497,19531250,1
5,22,6,22,50,1129898,48828125,1
5,22,7,21,50,2330097,97656250,1
5,22,8,20,50,1210968,48828125,1
5,22,9,19,50,2533861,97656250,1
5,22,10,18,50,266442,9765625,1
5,22,11,17,50,2812161,97656250,1
5,22,12,16,50,1487816,48828125,1
5,22,13,15,50,3153381,97656250,1
5,22,14,14,50,1671978,48828125,1
5,22,15,13,50,709181,19531250,1
5,22,16,12,50,1878888,48828125,1
5,22,17,11,50,3978117,97656250,1
5,22,18,10,50,2102738,48828125,1
5,22,19,9,50,4438401,97656250,1
5,22,20,8,50,467544,9765625,1
5,22,21,7,50,4915141,97656250,1
5,22,22,6,50,2578026,48828125,1
5,22,23,5,50,5396721,97656250,1
5,22,24,4,50,2817848,48828125,1
5,22,25,3,50,234861,3906250,1
5,22,26,2,50,3051378,48828125,1
5,22,27,1,50,6327937,97656250,1
5,23,1,26,50,9294001,390625000,1
5,23,2,25,50,9077111,390625000,1
5,23,3,24,50,8984007,390625000,1
5,23,4,23,50,9008341,390625000,1
5,23,5,22,50,1828753,78125000,1
5,23,6,21,50,9383931,390625000,1
5,23,7,20,50,9722491,390625000,1
5,23,8,19,50,10153097,390625000,1
5,23,9,18,50,10669401,390625000,1
5,23,10,17,50,2253011,78125000,1
5,23,11,16,50,11933711,390625000,1
5,23,12,15,50,12669021,390625000,1
5,23,13,14,50,13464637,390625000,1
5,23,14,13,50,14314211,390625000,1
5,23,15,12,50,3042279,78125000,1
5,23,16,11,50,16149841,390625000,1
5,23,17,10,50,17123201,390625000,1
5,23,18,9,50,18125127,390625000,1
5,23,19,8,50,19149271,390625000,1
5,23,20,7,50,4037857,78125000,1
5,23,21,6,50,21238821,390625000,1
5,23,22,5,50,22291531,390625000,1
5,23,23,4,50,23341067,390625000,1
5,23,24,3,50,24381081,390625000,1
5,23,25,2,50,1016209,15625000,1
5,23,26,1,50,26407151,390625000,1
5,24,1,25,50,1175256,48828125,1
5,24,2,24,50,1151136,48828125,1
5,24,3,23,50,1143576,48828125,1
5,24,4,22,50,1151712,48828125,1
5,24,5,21,50,234936,9765625,1
5,24,6,20,50,1211616,48828125,1
5,24,7,19,50,1261656,48828125,1
5,24,8,18,50,1323936,48828125,1
5,24,9,17,50,1397592,48828125,1
5,24,10,16,50,296352,9765625,1
5,24,11,15,50,1575576,48828125,1
5,24,12,14,50,1678176,48828125,1
5,24,13,13,50,1788696,48828125,1
5,24,14,12,50,1906272,48828125,1
5,24,15,11,50,406008,9765625,1
5,24,16,10,50,2159136,48828125,1
5,24,17,9,50,2292696,48828125,1
5,24,18,8,50,2429856,48828125,1
5,24,19,7,50,2569752,48828125,1
5,24,20,6,50,542304,9765625,1
5,24,21,5,50,2854296,48828125,1
5,24,22,4,50,2997216,48828125,1
5,24,23,3,50,3139416,48828125,1
5,24,24,2,50,3280032,48828125,1
5,24,25,1,50,136728,1953125,1
5,25,1,24,50,15123,625000,1
5,25,2,23,50,14859,625000,1
5,25,3,22,50,14821,625000,1
5,25,4,21,50,14997,625000,1
5,25,5,20,50,123,5000,1
5,25,6,19,50,15943,625000,1
5,25,7,18,50,16689,625000,1
5,25,8,17,50,17601,625000,1
5,25,9,16,50,18667,625000,1
5,25,10,15,50,159,5000,1
5,25,11,14,50,21213,625000,1
5,25,12,13,50,22669,625000,1
5,25,13,12,50,24231,625000,1
5,25,14,11,50,25887,625000,1
5,25,15,10,50,221,5000,1
5,25,16,9,50,29433,625000,1
5,25,17,8,50,31299,625000,1
5,25,18,7,50,33211,625000,1
5,25,19,6,50,35157,625000,1
5,25,20,5,50,297,5000,1
5,25,21,4,50,39103,625000,1
5,25,22,3,50,41079,625000,1
5,25,23,2,50,43041,625000,1
5,25,24,1,50,44977,625000,1
5,26,1,23,50,2360761,97656250,1
5,26,2,22,50,1163734,48828125,1
5,26,3,21,50,2331693,97656250,1
5,26,4,20,50,1185704,48828125,1
5,26,5,19,50,488917,19531250,1
5,26,6,18,50,1274598,48828125,1
5,26,7,17,50,2683213,97656250,1
5,26,8,16,50,1422304,48828125,1
5,26,9,15,50,3031353,97656250,1
5,26,10,14,50,324142,9765625,1
5,26,11,13,50,3472781,97656250,1
5,26,12,12,50,1861704,48828125,1
5,26,13,11,50,3991273,97656250,1
5,26,14,10,50,2137174,48828125,1
5,26,15,9,50,914121,19531250,1
5,26,16,8,50,2439008,48828125,1
5,26,17,7,50,5194553,97656250,1
5,26,18,6,50,2759094,48828125,1
5,26,19,5,50,5846893,97656250,1
5,26,20,4,50,617864,9765625,1
5,26,21,3,50,6511401,97656250,1
5,26,22,2,50,3421574,48828125,1
5,26,23,1,50,7171853,97656250,1
5,27,1,22,50,9375669,390625000,1
5,27,2,21,50,9277983,390625000,1
5,27,3,20,50,9339219,390625000,1
5,27,4,19,50,9550629,390625000,1
5,27,5,18,50,1980693,78125000,1
5,27,6,17,50,10388979,390625000,1
5,27,7,16,50,10998423,390625000,1
5,27,8,15,50,11723049,390625000,1
5,27,9,14,50,12554109,390625000,1
5,27,10,13,50,2696571,78125000,1
5,27,11,12,50,14500539,390625000,1
5,27,12,11,50,15598413,390625000,1
5,27,13,10,50,16767729,390625000,1
5,27,14,9,50,17999739,390625000,1
5,27,15,8,50,3857139,78125000,1
5,27,16,7,50,20616849,390625000,1
5,27,17,6,50,21984453,390625000,1
5,27,18,5,50,23379759,390625000,1
5,27,19,4,50,24794019,390625000,1
5,27,20,3,50,5243697,78125000,1
5,27,21,2,50,27644409,390625000,1
5,27,22,1,50,29063043,390625000,1
5,28,1,21,50,1156302,48828125,1
5,28,2,20,50,1148952,48828125,1
5,28,3,19,50,1162574,48828125,1
5,28,4,18,50,1195992,48828125,1
5,28,5,17,50,249606,9765625,1
5,28,6,16,50,1317512,48828125,1
5,28,7,15,50,1403262,48828125,1
5,28,8,14,50,1504104,48828125,1
5,28,9,13,50,1618862,48828125,1
5,28,10,12,50,349272,9765625,1
5,28,11,11,50,1885422,48828125,1
5,28,12,10,50,2034872,48828125,1
5,28,13,9,50,2193534,48828125,1
5,28,14,8,50,2360232,48828125,1
5,28,15,7,50,506758,9765625,1
5,28,16,6,50,2713032,48828125,1
5,28,17,5,50,2896782,48828125,1
5,28,18,4,50,3083864,48828125,1
5,28,19,3,50,3273102,48828125,1
5,28,20,2,50,692664,9765625,1
5,28,21,1,50,3653342,48828125,1
5,29,1,20,50,9068503,390625000,1
5,29,2,19,50,9051683,390625000,1
5,29,3,18,50,9211473,390625000,1
5,29,4,17,50,9537781,390625000,1
5,29,5,16,50,2004103,78125000,1
5,29,6,15,50,10649583,390625000,1
5,29,7,14,50,11414893,390625000,1
5,29,8,13,50,12306353,390625000,1
5,29,9,12,50,13313871,390625000,1
5,29,10,11,50,2885471,78125000,1
5,29,11,10,50,15636713,390625000,1
5,29,12,9,50,16931853,390625000,1
5,29,13,8,50,18302683,390625000,1
5,29,14,7,50,19739111,390625000,1
5,29,15,6,50,4246209,78125000,1
5,29,16,5,50,22768393,390625000,1
5,29,17,4,50,24341063,390625000,1
5,29,18,3,50,25938963,390625000,1
5,29,19,2,50,27552001,390625000,1
5,29,20,1,50,5834017,78125000,1
5,30,1,19,50,88317,3906250,1
5,30,2,18,50,44298,1953125,1
5,30,3,17,50,90729,3906250,1
5,30,4,16,50,47304,1953125,1
5,30,5,15,50,801,31250,1
5,30,6,14,50,53586,1953125,1
5,30,7,13,50,115641,3906250,1
5,30,8,12,50,62712,1953125,1
5,30,9,11,50,136413,3906250,1
5,30,10,10,50,594,15625,1
5,30,11,9,50,161577,3906250,1
5,30,12,8,50,87768,1953125,1
5,30,13,7,50,190269,3906250,1
5,30,14,6,50,102834,1953125,1
5,30,15,5,50,1773,31250,1
5,30,16,4,50,119016,1953125,1
5,30,17,3,50,254781,3906250,1
5,30,18,2,50,135882,1953125,1
5,30,19,1,50,288873,3906250,1
5,31,1,18,50,8542329,390625000,1
5,31,2,17,50,8617287,390625000,1
5,31,3,16,50,8886367,390625000,1
5,31,4,15,50,9338037,390625000,1
5,31,5,14,50,1992153,78125000,1
5,31,6,13,50,10743019,390625000,1
5,31,7,12,50,11673267,390625000,1
5,31,8,11,50,12739977,390625000,1
5,31,9,10,50,13931617,390625000,1
5,31,10,9,50,3047331,78125000,1
5,31,11,8,50,16643559,390625000,1
5,31,12,7,50,18140797,390625000,1
5,31,13,6,50,19716837,390625000,1
5,31,14,5,50,21360147,390625000,1
5,31,15,4,50,4611839,78125000,1
5,31,16,3,50,24802449,390625000,1
5,31,17,2,50,26578377,390625000,1
5,31,18,1,50,28375447,390625000,1
5,32,1,17,50,1025408,48828125,1
5,32,2,16,50,1040896,48828125,1
5,32,3,15,50,1081728,48828125,1
5,32,4,14,50,1146368,48828125,1
5,32,5,13,50,246656,9765625,1
5,32,6,12,50,1340928,48828125,1
5,32,7,11,50,1467776,48828125,1
5,32,8,10,50,1612288,48828125,1
5,32,9,9,50,1772928,48828125,1
5,32,10,8,50,389632,9765625,1
5,32,11,7,50,2136448,48828125,1
5,32,12,6,50,2336256,48828125,1
5,32,13,5,50,2546048,48828125,1
5,32,14,4,50,2764288,48828125,1
5,32,15,3,50,597888,9765625,1
5,32,16,2,50,3219968,48828125,1
5,32,17,1,50,3454336,48828125,1
5,33,1,16,50,7817931,390625000,1
5,33,2,15,50,7992171,390625000,1
5,33,3,14,50,8377677,390625000,1
5,33,4,13,50,8961381,390625000,1
5,33,5,12,50,1946043,78125000,1
5,33,6,11,50,10671111,390625000,1
5,33,7,10,50,11771001,390625000,1
5,33,8,9,50,13016817,390625000,1
5,33,9,8,50,14395491,390625000,1
5,33,10,7,50,3178791,78125000,1
5,33,11,6,50,17499141,390625000,1
5,33,12,5,50,19197981,390625000,1
5,33,13,4,50,20977407,390625000,1
5,33,14,3,50,22824351,390625000,1
5,33,15,2,50,4945149,78125000,1
5,33,16,1,50,26668521,390625000,1
5,34,1,15,50,1847577,97656250,1
5,34,2,14,50,951966,48828125,1
5,34,3,13,50,2015197,97656250,1
5,34,4,12,50,1088952,48828125,1
5,34,5,11,50,477717,19531250,1
5,34,6,10,50,1321886,48828125,1
5,34,7,9,50,2939997,97656250,1
5,34,8,8,50,1636896,48828125,1
5,34,9,7,50,3641689,97656250,1
5,34,10,6,50,404022,9765625,1
5,34,11,5,50,4465917,97656250,1
5,34,12,4,50,2457656,48828125,1
5,34,13,3,50,5384937,97656250,1
5,34,14,2,50,2935662,48828125,1
5,34,15,1,50,1274201,19531250,1
5,35,1,14,50,276997,15625000,1
5,35,2,13,50,288071,15625000,1
5,35,3,12,50,308259,15625000,1
5,35,4,11,50,336973,15625000,1
5,35,5,10,50,2989,125000,1
5,35,6,9,50,417627,15625000,1
5,35,7,8,50,468391,15625000,1
5,35,8,7,50,525329,15625000,1
5,35,9,6,50,587853,15625000,1
5,35,10,5,50,5243,125000,1
5,35,11,4,50,727307,15625000,1
5,35,12,3,50,803061,15625000,1
5,35,13,2,50,882049,15625000,1
5,35,14,1,50,963683,15625000,1
5,36,1,13,50,803358,48828125,1
5,36,2,12,50,844344,48828125,1
5,36,3,11,50,914814,48828125,1
5,36,4,10,50,1012824,48828125,1
5,36,5,9,50,227286,9765625,1
5,36,6,8,50,1283688,48828125,1
5,36,7,7,50,1452654,48828125,1
5,36,8,6,50,1641384,48828125,1
5,36,9,5,50,1847934,48828125,1
5,36,10,4,50,414072,9765625,1
5,36,11,3,50,2306718,48828125,1
5,36,12,2,50,2555064,48828125,1
5,36,13,1,50,2813454,48828125,1
5,37,1,12,50,5901759,390625000,1
5,37,2,11,50,6279603,390625000,1
5,37,3,10,50,6901129,390625000,1
5,37,4,9,50,7749909,390625000,1
5,37,5,8,50,1761903,78125000,1
5,37,6,7,50,10063519,390625000,1
5,37,7,6,50,11495493,390625000,1
5,37,8,5,50,13089009,390625000,1
5,37,9,4,50,14827639,390625000,1
5,37,10,3,50,3338991,78125000,1
5,37,11,2,50,18674529,390625000,1
5,37,12,1,50,20749933,390625000,1
5,38,1,11,50,1338949,97656250,1
5,38,2,10,50,722722,48828125,1
5,38,3,9,50,1614753,97656250,1
5,38,4,8,50,921272,48828125,1
5,38,5,7,50,424897,19531250,1
5,38,6,6,50,1228122,48828125,1
5,38,7,5,50,2833489,97656250,1
5,38,8,4,50,1625944,48828125,1
5,38,9,3,50,3707109,97656250,1
5,38,10,2,50,419482,9765625,1
5,38,11,1,50,4710689,97656250,1
5,39,1,10,50,4795713,390625000,1
5,39,2,9,50,5267223,390625000,1
5,39,3,8,50,5997303,390625000,1
5,39,4,7,50,6967701,390625000,1
5,39,5,6,50,1632033,78125000,1
5,39,6,5,50,9556443,390625000,1
5,39,7,4,50,11138283,390625000,1
5,39,8,3,50,12887433,390625000,1
5,39,9,2,50,14785641,390625000,1
5,39,10,1,50,3362931,78125000,1
5,40,1,9,50,21144,1953125,1
5,40,2,8,50,23712,1953125,1
5,40,3,7,50,27608,1953125,1
5,40,4,6,50,32736,1953125,1
5,40,5,5,50,312,15625,1
5,40,6,4,50,46304,1953125,1
5,40,7,3,50,54552,1953125,1
5,40,8,2,50,63648,1953125,1
5,40,9,1,50,73496,1953125,1
5,41,1,8,50,3662899,390625000,1
5,41,2,7,50,4214267,390625000,1
5,41,3,6,50,5037957,390625000,1
5,41,4,5,50,6113797,390625000,1
5,41,5,4,50,1484323,78125000,1
5,41,6,3,50,8941239,390625000,1
5,41,7,2,50,10652497,390625000,1
5,41,8,1,50,12535217,390625000,1
5,42,1,7,50,776601,97656250,1
5,42,2,6,50,461286,48828125,1
5,42,3,5,50,1138221,97656250,1
5,42,4,4,50,709128,48828125,1
5,42,5,3,50,351477,19531250,1
5,42,6,2,50,1075158,48828125,1
5,42,7,1,50,2591757,97656250,1
5,43,1,6,50,2568261,390625000,1
5,43,2,5,50,3178431,390625000,1
5,43,3,4,50,4073347,390625000,1
5,43,4,3,50,5230821,390625000,1
5,43,5,2,50,1325733,78125000,1
5,43,6,1,50,8244691,390625000,1
5,44,1,5,50,257246,48828125,1
5,44,2,4,50,335896,48828125,1
5,44,3,3,50,450846,48828125,1
5,44,4,2,50,599192,48828125,1
5,44,5,1,50,155606,9765625,1
5,45,1,4,50,63423,15625000,1
5,45,2,3,50,89019,15625000,1
5,45,3,2,50,126441,15625000,1
5,45,4,1,50,174717,15625000,1
5,46,1,3,50,290421,97656250,1
5,46,2,2,50,225354,48828125,1
5,46,3,1,50,686113,97656250,1
5,47,1,2,50,797449,390625000,1
5,47,2,1,50,1429223,390625000,1
5,48,1,1,50,63072,48828125,1
10,1,1,48,50,107723,1562500000,1
10,1,2,47,50,48387,781250000,1
10,1,3,46,50,87149,1562500000,1
10,1,4,45,50,39397,781250000,1
10,1,5,44,50,14331,312500000,1
10,1,6,43,50,32839,781250000,1
10,1,7,42,50,60809,1562500000,1
10,1,8,41,50,28497,781250000,1
10,1,9,40,50,54179,1562500000,1
10,1,10,39,50,5231,156250000,1
10,1,11,38,50,51333,1562500000,1
10,1,12,37,50,25597,781250000,1
10,1,13,36,50,51839,1562500000,1
10,1,14,35,50,26607,781250000,1
10,1,15,34,50,11053,312500000,1
10,1,16,33,50,28969,781250000,1
10,1,17,32,50,61179,1562500000,1
10,1,18,31,50,32467,781250000,1
10,1,19,30,50,69149,1562500000,1
10,1,20,29,50,7377,156250000,1
10,1,21,28,50,78743,1562500000,1
10,1,22,27,50,42007,781250000,1
10,1,23,26,50,89529,1562500000,1
10,1,24,25,50,47617,781250000,1
10,1,25,24,50,4043,62500000,1
10,1,26,23,50,53499,781250000,1
10,1,27,22,50,112949,1562500000,1
10,1,28,21,50,59437,781250000,1
10,1,29,20,50,124719,1562500000,1
10,1,30,19,50,13043,156250000,1
10,1,31,18,50,135953,1562500000,1
10,1,32,17,50,70617,781250000,1
10,1,33,16,50,146219,1562500000,1
10,1,34,15,50,75427,781250000,1
10,1,35,14,50,31017,312500000,1
10,1,36,13,50,79429,781250000,1
10,1,37,12,50,162119,1562500000,1
10,1,38,11,50,82407,781250000,1
10,1,39,10,50,166889,1562500000,1
10,1,40,9,50,16829,156250000,1
10,1,41,8,50,168963,1562500000,1
10,1,42,7,50,84427,781250000,1
10,1,43,6,50,167909,1562500000,1
10,1,44,5,50,83037,781250000,1
10,1,45,4,50,32659,312500000,1
10,1,46,3,50,79759,781250000,1
10,1,47,2,50,154689,1562500000,1
10,1,48,1,50,74377,781250000,1
10,2,1,47,50,51781,195312500,1
10,2,2,46,50,23321,97656250,1
10,2,3,45,50,10539,48828125,1
10,2,4,44,50,9574,48828125,1
10,2,5,43,50,7007,39062500,1
10,2,6,42,50,16173,97656250,1
10,2,7,41,50,15101,97656250,1
10,2,8,40,50,7144,48828125,1
10,2,9,39,50,27441,195312500,1
10,2,10,38,50,2677,19531250,1
10,2,11,37,50,6634,48828125,1
10,2,12,36,50,6678,48828125,1
10,2,13,35,50,27271,195312500,1
10,2,14,34,50,14093,97656250,1
10,2,15,33,50,2943,19531250,1
10,2,16,32,50,7744,48828125,1
10,2,17,31,50,32797,195312500,1
10,2,18,30,50,17433,97656250,1
10,2,19,29,50,9289,48828125,1
10,2,20,28,50,1982,9765625,1
10,2,21,27,50,42291,195312500,1
10,2,22,26,50,22541,97656250,1
10,2,23,25,50,23993,97656250,1
10,2,24,24,50,12744,48828125,1
10,2,25,23,50,2161,7812500,1
10,2,26,22,50,28553,97656250,1
10,2,27,21,50,15048,48828125,1
10,2,28,20,50,15814,48828125,1
10,2,29,19,50,66271,195312500,1
10,2,30,18,50,6921,19531250,1
10,2,31,17,50,36023,97656250,1
10,2,32,16,50,18688,48828125,1
10,2,33,15,50,77301,195312500,1
10,2,34,14,50,39833,97656250,1
10,2,35,13,50,4091,9765625,1
10,2,36,12,50,20934,48828125,1
10,2,37,11,50,85387,195312500,1
10,2,38,10,50,43373,97656250,1
10,2,39,9,50,43893,97656250,1
10,2,40,8,50,4424,9765625,1
10,2,41,7,50,88801,195312500,1
10,2,42,6,50,44361,97656250,1
10,2,43,5,50,22054,48828125,1
10,2,44,4,50,21814,48828125,1
10,2,45,3,50,17163,39062500,1
10,2,46,2,50,41933,97656250,1
10,2,47,1,50,40691,97656250,1
10,3,1,46,50,895347,1562500000,1
10,3,2,45,50,404361,781250000,1
10,3,3,44,50,733689,1562500000,1
10,3,4,43,50,334881,781250000,1
10,3,5,42,50,123291,312500000,1
10,3,6,41,50,286641,781250000,1
10,3,7,40,50,539757,1562500000,1
10,3,8,39,50,257697,781250000,1
10,3,9,38,50,499707,1562500000,1
10,3,10,37,50,49221,156250000,1
10,3,11,36,50,492417,1562500000,1
10,3,12,35,50,249921,781250000,1
10,3,13,34,50,513999,1562500000,1
10,3,14,33,50,267201,781250000,1
10,3,15,32,50,112113,312500000,1
10,3,16,31,50,296001,781250000,1
10,3,17,30,50,628227,1562500000,1
10,3,18,29,50,334377,781250000,1
10,3,19,28,50,713097,1562500000,1
10,3,20,27,50,76077,156250000,1
10,3,21,26,50,811287,1562500000,1
10,3,22,25,50,432081,781250000,1
10,3,23,24,50,918909,1562500000,1
10,3,24,23,50,487521,781250000,1
10,3,25,22,50,41283,62500000,1
10,3,26,21,50,544761,781250000,1
10,3,27,20,50,1146897,1562500000,1
10,3,28,19,50,601857,781250000,1
10,3,29,18,50,1259487,1562500000,1
10,3,30,17,50,131373,156250000,1
10,3,31,16,50,1365957,1562500000,1
10,3,32,15,50,707841,781250000,1
10,3,33,14,50,1462419,1562500000,1
10,3,34,13,50,752841,781250000,1
10,3,35,12,50,308997,312500000,1
10,3,36,11,50,789921,781250000,1
10,3,37,10,50,1609767,1562500000,1
10,3,38,9,50,817137,781250000,1
10,3,39,8,50,1652877,1562500000,1
10,3,40,7,50,166509,156250000,1
10,3,41,6,50,1670427,1562500000,1
10,3,42,5,50,834201,781250000,1
10,3,43,4,50,1658529,1562500000,1
10,3,44,3,50,820161,781250000,1
10,3,45,2,50,322659,312500000,1
10,3,46,1,50,788481,781250000,1
10,4,1,45,50,47743,48828125,1
10,4,2,44,50,43248,48828125,1
10,4,3,43,50,39388,48828125,1
10,4,4,42,50,36136,48828125,1
10,4,5,41,50,6693,9765625,1
10,4,6,40,50,31348,48828125,1
10,4,7,39,50,29758,48828125,1
10,4,8,38,50,28668,48828125,1
10,4,9,37,50,28051,48828125,1
10,4,10,36,50,5576,9765625,1
10,4,11,35,50,28128,48828125,1
10,4,12,34,50,28768,48828125,1
10,4,13,33,50,29773,48828125,1
10,4,14,32,50,31116,48828125,1
10,4,15,31,50,6554,9765625,1
10,4,16,30,50,34708,48828125,1
10,4,17,29,50,36903,48828125,1
10,4,18,28,50,39328,48828125,1
10,4,19,27,50,41956,48828125,1
10,4,20,26,50,8952,9765625,1
10,4,21,25,50,47713,48828125,1
10,4,22,24,50,50788,48828125,1
10,4,23,23,50,53958,48828125,1
10,4,24,22,50,57196,48828125,1
10,4,25,21,50,2419,1953125,1
10,4,26,20,50,63768,48828125,1
10,4,27,19,50,67048,48828125,1
10,4,28,18,50,70288,48828125,1
10,4,29,17,50,73461,48828125,1
10,4,30,16,50,15308,9765625,1
10,4,31,15,50,79498,48828125,1
10,4,32,14,50,82308,48828125,1
10,4,33,13,50,84943,48828125,1
10,4,34,12,50,87376,48828125,1
10,4,35,11,50,17916,9765625,1
10,4,36,10,50,91528,48828125,1
10,4,37,9,50,93193,48828125,1
10,4,38,8,50,94548,48828125,1
10,4,39,7,50,95566,48828125,1
10,4,40,6,50,19244,9765625,1
10,4,41,5,50,96483,48828125,1
10,4,42,4,50,96328,48828125,1
10,4,43,3,50,95728,48828125,1
10,4,44,2,50,94656,48828125,1
10,4,45,1,50,18617,9765625,1
10,5,1,44,50,91571,62500000,1
10,5,2,43,50,41599,31250000,1
10,5,3,42,50,76077,62500000,1
10,5,4,41,50,35077,31250000,1
10,5,5,40,50,523,500000,1
10,5,6,39,50,30843,31250000,1
10,5,7,38,50,59033,62500000,1
10,5,8,37,50,28681,31250000,1
10,5,9,36,50,56619,62500000,1
10,5,10,35,50,227,250000,1
10,5,11,34,50,57701,62500000,1
10,5,12,33,50,29709,31250000,1
10,5,13,32,50,61847,62500000,1
10,5,14,31,50,32467,31250000,1
10,5,15,30,50,549,500000,1
10,5,16,29,50,36433,31250000,1
10,5,17,28,50,77603,62500000,1
10,5,18,27,50,41391,31250000,1
10,5,19,26,50,88349,62500000,1
10,5,20,25,50,377,250000,1
10,5,21,24,50,100431,62500000,1
10,5,22,23,50,53419,31250000,1
10,5,23,22,50,113417,62500000,1
10,5,24,21,50,60057,31250000,1
10,5,25,20,50,203,100000,1
10,5,26,19,50,66823,31250000,1
10,5,27,18,50,140373,62500000,1
10,5,28,17,50,73501,31250000,1
10,5,29,16,50,153479,62500000,1
10,5,30,15,50,639,250000,1
10,5,31,14,50,165761,62500000,1
10,5,32,13,50,85729,31250000,1
10,5,33,12,50,176787,62500000,1
10,5,34,11,50,90847,31250000,1
10,5,35,10,50,1489,500000,1
10,5,36,9,50,95013,31250000,1
10,5,37,8,50,193343,62500000,1
10,5,38,7,50,98011,31250000,1
10,5,39,6,50,198009,62500000,1
10,5,40,5,50,797,250000,1
10,5,41,4,50,199691,62500000,1
10,5,42,3,50,99639,31250000,1
10,5,43,2,50,197957,62500000,1
10,5,44,1,50,97837,31250000,1
10,6,1,43,50,394821,195312500,1
10,6,2,42,50,179919,97656250,1
10,6,3,41,50,82602,48828125,1
10,6,4,40,50,76572,48828125,1
10,6,5,39,50,57447,39062500,1
10,6,6,38,50,136503,97656250,1
10,6,7,37,50,131679,97656250,1
10,6,8,36,50,64512,48828125,1
10,6,9,35,50,256833,195312500,1
10,6,10,34,50,25947,19531250,1
10,6,11,33,50,66429,48828125,1
10,6,12,32,50,68832,48828125,1
10,6,13,31,50,288063,195312500,1
10,6,14,30,50,151839,97656250,1
10,6,15,29,50,32193,19531250,1
10,6,16,28,50,85644,48828125,1
10,6,17,27,50,365373,195312500,1
10,6,18,26,50,195039,97656250,1
10,6,19,25,50,104112,48828125,1
10,6,20,24,50,22212,9765625,1
10,6,21,23,50,473211,195312500,1
10,6,22,22,50,251559,97656250,1
10,6,23,21,50,266859,97656250,1
10,6,24,20,50,141192,48828125,1
10,6,25,19,50,23841,7812500,1
10,6,26,18,50,313623,97656250,1
10,6,27,17,50,164547,48828125,1
10,6,28,16,50,172152,48828125,1
10,6,29,15,50,718263,195312500,1
10,6,30,14,50,74691,19531250,1
10,6,31,13,50,387153,97656250,1
10,6,32,12,50,200052,48828125,1
10,6,33,11,50,824373,195312500,1
10,6,34,10,50,423279,97656250,1
10,6,35,9,50,43326,9765625,1
10,6,36,8,50,221004,48828125,1
10,6,37,7,50,898803,195312500,1
10,6,38,6,50,455319,97656250,1
10,6,39,5,50,459639,97656250,1
10,6,40,4,50,46224,9765625,1
10,6,41,3,50,926001,195312500,1
10,6,42,2,50,461799,97656250,1
10,6,43,1,50,229257,48828125,1
10,7,1,42,50,4115363,1562500000,1
10,7,2,41,50,1881453,781250000,1
10,7,3,40,50,3470033,1562500000,1
10,7,4,39,50,1617049,781250000,1
10,7,5,38,50,610491,312500000,1
10,7,6,37,50,1461229,781250000,1
10,7,7,36,50,2841461,1562500000,1
10,7,8,35,50,1403409,781250000,1
10,7,9,34,50,2815883,1562500000,1
10,7,10,33,50,286601,156250000,1
10,7,11,32,50,2954553,1562500000,1
10,7,12,31,50,1539433,781250000,1
10,7,13,30,50,3236303,1562500000,1
10,7,14,29,50,1712109,781250000,1
10,7,15,28,50,727993,312500000,1
10,7,16,27,50,1940449,781250000,1
10,7,17,26,50,4144371,1562500000,1
10,7,18,25,50,2213869,781250000,1
10,7,19,24,50,4728353,1562500000,1
10,7,20,23,50,504357,156250000,1
10,7,21,22,50,5370743,1562500000,1
10,7,22,21,50,2853613,781250000,1
10,7,23,20,50,6050373,1562500000,1
10,7,24,19,50,3198769,781250000,1
10,7,25,18,50,269843,62500000,1
10,7,26,17,50,3546669,781250000,1
10,7,27,16,50,7436681,1562500000,1
10,7,28,15,50,3886729,781250000,1
10,7,29,14,50,8101023,1562500000,1
10,7,30,13,50,841673,156250000,1
10,7,31,12,50,8717933,1562500000,1
10,7,32,11,50,4500993,781250000,1
10,7,33,10,50,9266243,1562500000,1
10,7,34,9,50,4754029,781250000,1
10,7,35,8,50,1944957,312500000,1
10,7,36,7,50,4956889,781250000,1
10,7,37,6,50,10072391,1562500000,1
10,7,38,5,50,5098989,781250000,1
10,7,39,4,50,10287893,1562500000,1
10,7,40,3,50,1033949,156250000,1
10,7,41,2,50,10350123,1562500000,1
10,7,42,1,50,5158573,781250000,1
10,8,1,41,50,160636,48828125,1
10,8,2,40,50,147376,48828125,1
10,8,3,39,50,136512,48828125,1
10,8,4,38,50,127936,48828125,1
10,8,5,37,50,24308,9765625,1
10,8,6,36,50,117216,48828125,1
10,8,7,35,50,114856,48828125,1
10,8,8,34,50,114352,48828125,1
10,8,9,33,50,115596,48828125,1
10,8,10,32,50,23696,9765625,1
10,8,11,31,50,122896,48828125,1
10,8,12,30,50,128736,48828125,1
10,8,13,29,50,135892,48828125,1
10,8,14,28,50,144256,48828125,1
10,8,15,27,50,30744,9765625,1
10,8,16,26,50,164176,48828125,1
10,8,17,25,50,175516,48828125,1
10,8,18,24,50,187632,48828125,1
10,8,19,23,50,200416,48828125,1
10,8,20,22,50,42752,9765625,1
10,8,21,21,50,227556,48828125,1
10,8,22,20,50,241696,48828125,1
10,8,23,19,50,256072,48828125,1
10,8,24,18,50,270576,48828125,1
10,8,25,17,50,11404,1953125,1
10,8,26,16,50,299536,48828125,1
10,8,27,15,50,313776,48828125,1
10,8,28,14,50,327712,48828125,1
10,8,29,13,50,341236,48828125,1
10,8,30,12,50,70848,9765625,1
10,8,31,11,50,366616,48828125,1
10,8,32,10,50,378256,48828125,1
10,8,33,9,50,389052,48828125,1
10,8,34,8,50,398896,48828125,1
10,8,35,7,50,81536,9765625,1
10,8,36,6,50,415296,48828125,1
10,8,37,5,50,421636,48828125,1
10,8,38,4,50,426592,48828125,1
10,8,39,3,50,430056,48828125,1
10,8,40,2,50,86384,9765625,1
10,8,41,1,50,432076,48828125,1
10,9,1,40,50,6215211,1562500000,1
10,9,2,39,50,2861163,781250000,1
10,9,3,38,50,5325021,1562500000,1
10,9,4,37,50,2509461,781250000,1
10,9,5,36,50,959931,312500000,1
10,9,6,35,50,2331423,781250000,1
10,9,7,34,50,4604121,1562500000,1
10,9,8,33,50,2309553,781250000,1
10,9,9,32,50,4703427,1562500000,1
10,9,10,31,50,485271,156250000,1
10,9,11,30,50,5062581,1562500000,1
10,9,12,29,50,2664333,781250000,1
10,9,13,28,50,5646591,1562500000,1
10,9,14,27,50,3005991,781250000,1
10,9,15,26,50,1284093,312500000,1
10,9,16,25,50,3433833,781250000,1
10,9,17,24,50,7349211,1562500000,1
10,9,18,23,50,3930363,781250000,1
10,9,19,22,50,8397837,1562500000,1
10,9,20,21,50,895617,156250000,1
10,9,21,20,50,9531351,1562500000,1
10,9,22,19,50,5059503,781250000,1
10,9,23,18,50,10714761,1562500000,1
10,9,24,17,50,5657121,781250000,1
10,9,25,16,50,476523,62500000,1
10,9,26,15,50,6253443,781250000,1
10,9,27,14,50,13091301,1562500000,1
10,9,28,13,50,6830973,781250000,1
10,9,29,12,50,14214447,1562500000,1
10,9,30,11,50,1474443,156250000,1
10,9,31,10,50,15247521,1562500000,1
10,9,32,9,50,7859673,781250000,1
10,9,33,8,50,16155531,1562500000,1
10,9,34,7,50,8275851,781250000,1
10,9,35,6,50,3380697,312500000,1
10,9,36,5,50,8603253,781250000,1
10,9,37,4,50,17456391,1562500000,1
10,9,38,3,50,8824383,781250000,1
10,9,39,2,50,17779257,1562500000,1
10,9,40,1,50,1784349,156250000,1
10,10,1,39,50,36613,7812500,1
10,10,2,38,50,16917,3906250,1
10,10,3,37,50,7909,1953125,1
10,10,4,36,50,7498,1953125,1
10,10,5,35,50,231,62500,1
10,10,6,34,50,14129,3906250,1
10,10,7,33,50,14057,3906250,1
10,10,8,32,50,7104,1953125,1
10,10,9,31,50,29137,7812500,1
10,10,10,30,50,121,31250,1
10,10,11,29,50,7932,1953125,1
10,10,12,28,50,8386,1953125,1
10,10,13,27,50,35671,7812500,1
10,10,14,26,50,19041,3906250,1
10,10,15,25,50,163,31250,1
10,10,16,24,50,10912,1953125,1
10,10,17,23,50,46749,7812500,1
10,10,18,22,50,25013,3906250,1
10,10,19,21,50,13363,1953125,1
10,10,20,20,50,114,15625,1
10,10,21,19,50,60643,7812500,1
10,10,22,18,50,32177,3906250,1
10,10,23,17,50,34053,3906250,1
10,10,24,16,50,17968,1953125,1
10,10,25,15,50,121,12500,1
10,10,26,14,50,39669,3906250,1
10,10,27,13,50,20746,1953125,1
10,10,28,12,50,21634,1953125,1
10,10,29,11,50,89967,7812500,1
10,10,30,10,50,373,31250,1
10,10,31,9,50,48179,3906250,1
10,10,32,8,50,24816,1953125,1
10,10,33,7,50,101941,7812500,1
10,10,34,6,50,52181,3906250,1
10,10,35,5,50,213,15625,1
10,10,36,4,50,27082,1953125,1
10,10,37,3,50,109819,7812500,1
10,10,38,2,50,55473,3906250,1
10,10,39,1,50,55841,3906250,1
10,11,1,38,50,8446163,1562500000,1
10,11,2,37,50,3917617,781250000,1
10,11,3,36,50,7362729,1562500000,1
10,11,4,35,50,3511057,781250000,1
10,11,5,34,50,1361371,312500000,1
10,11,6,33,50,3355209,781250000,1
10,11,7,32,50,6726269,1562500000,1
10,11,8,31,50,3423937,781250000,1
10,11,9,30,50,7068699,1562500000,1
10,11,10,29,50,738221,156250000,1
10,11,11,28,50,7781873,1562500000,1
10,11,12,27,50,4130577,781250000,1
10,11,13,26,50,8813519,1562500000,1
10,11,14,25,50,4716217,781250000,1
10,11,15,24,50,2022273,312500000,1
10,11,16,23,50,5421889,781250000,1
10,11,17,22,50,11623139,1562500000,1
10,11,18,21,50,6221457,781250000,1
10,11,19,20,50,13296569,1562500000,1
10,11,20,19,50,1417757,156250000,1
10,11,21,18,50,15079383,1562500000,1
10,11,22,17,50,7997737,781250000,1
10,11,23,16,50,16919309,1562500000,1
10,11,24,15,50,8922177,781250000,1
10,11,25,14,50,750563,62500000,1
10,11,26,13,50,9835969,781250000,1
10,11,27,12,50,20561409,1562500000,1
10,11,28,11,50,10712977,781250000,1
10,11,29,10,50,22259039,1562500000,1
10,11,30,9,50,2305413,156250000,1
10,11,31,8,50,23804693,1562500000,1
10,11,32,7,50,12252097,781250000,1
10,11,33,6,50,25146099,1562500000,1
10,11,34,5,50,12861937,781250000,1
10,11,35,4,50,5246197,312500000,1
10,11,36,3,50,13330449,781250000,1
10,11,37,2,50,27007079,1562500000,1
10,11,38,1,50,13631497,781250000,1
10,12,1,37,50,299079,48828125,1
10,12,2,36,50,278568,48828125,1
10,12,3,35,50,263124,48828125,1
10,12,4,34,50,252504,48828125,1
10,12,5,33,50,49293,9765625,1
10,12,6,32,50,244764,48828125,1
10,12,7,31,50,247158,48828125,1
10,12,8,30,50,253404,48828125,1
10,12,9,29,50,263259,48828125,1
10,12,10,28,50,55296,9765625,1
10,12,11,27,50,292824,48828125,1
10,12,12,26,50,312048,48828125,1
10,12,13,25,50,333909,48828125,1
10,12,14,24,50,358164,48828125,1
10,12,15,23,50,76914,9765625,1
10,12,16,22,50,412884,48828125,1
10,12,17,21,50,442863,48828125,1
10,12,18,20,50,474264,48828125,1
10,12,19,19,50,506844,48828125,1
10,12,20,18,50,108072,9765625,1
10,12,21,17,50,574569,48828125,1
10,12,22,16,50,609228,48828125,1
10,12,23,15,50,644094,48828125,1
10,12,24,14,50,678924,48828125,1
10,12,25,13,50,28539,1953125,1
10,12,26,12,50,747504,48828125,1
10,12,27,11,50,780768,48828125,1
10,12,28,10,50,813024,48828125,1
10,12,29,9,50,844029,48828125,1
10,12,30,8,50,174708,9765625,1
10,12,31,7,50,901314,48828125,1
10,12,32,6,50,927108,48828125,1
10,12,33,5,50,950679,48828125,1
10,12,34,4,50,971784,48828125,1
10,12,35,3,50,198036,9765625,1
10,12,36,2,50,1005624,48828125,1
10,12,37,1,50,1017873,48828125,1
10,13,1,36,50,10681307,1562500000,1
10,13,2,35,50,4995471,781250000,1
10,13,3,34,50,9487829,1562500000,1
10,13,4,33,50,4581421,781250000,1
10,13,5,32,50,1801371,312500000,1
10,13,6,31,50,4505371,781250000,1
10,13,7,30,50,9165377,1562500000,1
10,13,8,29,50,4730817,781250000,1
10,13,9,28,50,9890387,1562500000,1
10,13,10,27,50,1044251,156250000,1
10,13,11,26,50,11108877,1562500000,1
10,13,12,25,50,5940181,781250000,1
10,13,13,24,50,12747839,1562500000,1
10,13,14,23,50,6851091,781250000,1
10,13,15,22,50,2946853,312500000,1
10,13,16,21,50,7917481,781250000,1
10,13,17,20,50,16995147,1562500000,1
10,13,18,19,50,9102847,781250000,1
10,13,19,18,50,19457477,1562500000,1
10,13,20,17,50,2074137,156250000,1
10,13,21,16,50,22048247,1562500000,1
10,13,22,15,50,11684491,781250000,1
10,13,23,14,50,24694449,1562500000,1
10,13,24,13,50,13007761,781250000,1
10,13,25,12,50,1092923,62500000,1
10,13,26,11,50,14303991,781250000,1
10,13,27,10,50,29861117,1562500000,1
10,13,28,9,50,15536677,781250000,1
10,13,29,8,50,32235567,1562500000,1
10,13,30,7,50,3333863,156250000,1
10,13,31,6,50,34373417,1562500000,1
10,13,32,5,50,17665401,781250000,1
10,13,33,4,50,36201659,1562500000,1
10,13,34,3,50,18488431,781250000,1
10,13,35,2,50,7529457,312500000,1
10,13,36,1,50,19101901,781250000,1
10,14,1,35,50,1470637,195312500,1
10,14,2,34,50,690851,97656250,1
10,14,3,33,50,329868,48828125,1
10,14,4,32,50,320656,48828125,1
10,14,5,31,50,253967,39062500,1
10,14,6,30,50,639891,97656250,1
10,14,7,29,50,655571,97656250,1
10,14,8,28,50,340648,48828125,1
10,14,9,27,50,1432809,195312500,1
10,14,10,26,50,152047,19531250,1
10,14,11,25,50,406063,48828125,1
10,14,12,24,50,435708,48828125,1
10,14,13,23,50,1874887,195312500,1
10,14,14,22,50,1009547,97656250,1
10,14,15,21,50,217413,19531250,1
10,14,16,20,50,584668,48828125,1
10,14,17,19,50,2511397,195312500,1
10,14,18,18,50,1345491,97656250,1
10,14,19,17,50,719026,48828125,1
10,14,20,16,50,153272,9765625,1
10,14,21,15,50,3257667,195312500,1
10,14,22,14,50,1725731,97656250,1
10,14,23,13,50,1822751,97656250,1
10,14,24,12,50,959616,48828125,1
10,14,25,11,50,161161,7812500,1
10,14,26,10,50,2107931,97656250,1
10,14,27,9,50,1099413,48828125,1
10,14,28,8,50,1143268,48828125,1
10,14,29,7,50,4740799,195312500,1
10,14,30,6,50,489951,19531250,1
10,14,31,5,50,2523941,97656250,1
10,14,32,4,50,1296148,48828125,1
10,14,33,3,50,5308317,195312500,1
10,14,34,2,50,2708867,97656250,1
10,14,35,1,50,275576,9765625,1
10,15,1,34,50,512379,62500000,1
10,15,2,33,50,241821,31250000,1
10,15,3,32,50,464553,62500000,1
10,15,4,31,50,227313,31250000,1
10,15,5,30,50,3627,500000,1
10,15,6,29,50,230157,31250000,1
10,15,7,28,50,474957,62500000,1
10,15,8,27,50,248409,31250000,1
10,15,9,26,50,525411,62500000,1
10,15,10,25,50,2241,250000,1
10,15,11,24,50,600849,62500000,1
10,15,12,23,50,323361,31250000,1
10,15,13,22,50,697383,62500000,1
10,15,14,21,50,376173,31250000,1
10,15,15,20,50,6489,500000,1
10,15,16,19,50,436617,31250000,1
10,15,17,18,50,938187,62500000,1
10,15,18,17,50,502749,31250000,1
10,15,19,16,50,1074681,62500000,1
10,15,20,15,50,4581,250000,1
10,15,21,14,50,1216719,62500000,1
10,15,22,13,50,644301,31250000,1
10,15,23,12,50,1360413,62500000,1
10,15,24,11,50,715833,31250000,1
10,15,25,10,50,2403,100000,1
10,15,26,9,50,785277,31250000,1
10,15,27,8,50,1637217,62500000,1
10,15,28,7,50,850689,31250000,1
10,15,29,6,50,1762551,62500000,1
10,15,30,5,50,7281,250000,1
10,15,31,4,50,1873989,62500000,1
10,15,32,3,50,961641,31250000,1
10,15,33,2,50,1967643,62500000,1
10,15,34,1,50,1003293,31250000,1
10,16,1,33,50,431344,48828125,1
10,16,2,32,50,409152,48828125,1
10,16,3,31,50,395392,48828125,1
10,16,4,30,50,389632,48828125,1
10,16,5,29,50,78288,9765625,1
10,16,6,28,50,400384,48828125,1
10,16,7,27,50,416032,48828125,1
10,16,8,26,50,437952,48828125,1
10,16,9,25,50,465712,48828125,1
10,16,10,24,50,99776,9765625,1
10,16,11,23,50,537024,48828125,1
10,16,12,22,50,579712,48828125,1
10,16,13,21,50,626512,48828125,1
10,16,14,20,50,676992,48828125,1
10,16,15,19,50,146144,9765625,1
10,16,16,18,50,787264,48828125,1
10,16,17,17,50,846192,48828125,1
10,16,18,16,50,907072,48828125,1
10,16,19,15,50,969472,48828125,1
10,16,20,14,50,206592,9765625,1
10,16,21,13,50,1097104,48828125,1
10,16,22,12,50,1161472,48828125,1
10,16,23,11,50,1225632,48828125,1
10,16,24,10,50,1289152,48828125,1
10,16,25,9,50,54064,1953125,1
10,16,26,8,50,1412544,48828125,1
10,16,27,7,50,1471552,48828125,1
10,16,28,6,50,1528192,48828125,1
10,16,29,5,50,1582032,48828125,1
10,16,30,4,50,326528,9765625,1
10,16,31,3,50,1679584,48828125,1
10,16,32,2,50,1722432,48828125,1
10,16,33,1,50,1760752,48828125,1
10,17,1,32,50,14735243,1562500000,1
10,17,2,31,50,7024723,781250000,1
10,17,3,30,50,13663053,1562500000,1
10,17,4,29,50,6780229,781250000,1
10,17,5,28,50,2745211,312500000,1
10,17,6,27,50,7072119,781250000,1
10,17,7,26,50,14799401,1562500000,1
10,17,8,25,50,7837969,781250000,1
10,17,9,24,50,16758243,1562500000,1
10,17,10,23,50,1803071,156250000,1
10,17,11,22,50,19477733,1562500000,1
10,17,12,21,50,10541853,781250000,1
10,17,13,20,50,22833023,1562500000,1
10,17,14,19,50,12355039,781250000,1
10,17,15,18,50,5339853,312500000,1
10,17,16,17,50,14392489,781250000,1
10,17,17,16,50,30951611,1562500000,1
10,17,18,15,50,16591779,781250000,1
10,17,19,14,50,35465213,1562500000,1
10,17,20,13,50,3778097,156250000,1
10,17,21,12,50,40115223,1562500000,1
10,17,22,11,50,21226183,781250000,1
10,17,23,10,50,44776793,1562500000,1
10,17,24,9,50,23536449,781250000,1
10,17,25,8,50,1973003,62500000,1
10,17,26,7,50,25758859,781250000,1
10,17,27,6,50,53635221,1562500000,1
10,17,28,5,50,27830989,781250000,1
10,17,29,4,50,57582383,1562500000,1
10,17,30,3,50,5938083,156250000,1
10,17,31,2,50,61041713,1562500000,1
10,17,32,1,50,31274713,781250000,1
10,18,1,31,50,1949589,195312500,1
10,18,2,30,50,934497,97656250,1
10,18,3,29,50,457407,48828125,1
10,18,4,28,50,457326,48828125,1
10,18,5,27,50,373167,39062500,1
10,18,6,26,50,968517,97656250,1
10,18,7,25,50,1020357,97656250,1
10,18,8,24,50,543672,48828125,1
10,18,9,23,50,2336769,195312500,1
10,18,10,22,50,252477,19531250,1
10,18,11,21,50,684126,48828125,1
10,18,12,20,50,742446,48828125,1
10,18,13,19,50,3222423,195312500,1
10,18,14,18,50,1746117,97656250,1
10,18,15,17,50,377703,19531250,1
10,18,16,16,50,1018656,48828125,1
10,18,17,15,50,4382829,195312500,1
10,18,18,14,50,2349729,97656250,1
10,18,19,13,50,1255581,48828125,1
10,18,20,12,50,267462,9765625,1
10,18,21,11,50,5678019,195312500,1
10,18,22,10,50,3003237,97656250,1
10,18,23,9,50,3166209,97656250,1
10,18,24,8,50,1663416,48828125,1
10,18,25,7,50,278721,7812500,1
10,18,26,6,50,3636657,97656250,1
10,18,27,5,50,1891836,48828125,1
10,18,28,4,50,1961982,48828125,1
10,18,29,3,50,8112879,195312500,1
10,18,30,2,50,836001,19531250,1
10,18,31,1,50,4293567,97656250,1
10,19,1,30,50,16378931,1562500000,1
10,19,2,29,50,7896153,781250000,1
10,19,3,28,50,15566681,1562500000,1
10,19,4,27,50,7841281,781250000,1
10,19,5,26,50,3224091,312500000,1
10,19,6,25,50,8430433,781250000,1
10,19,7,24,50,17884301,1562500000,1
10,19,8,23,50,9585633,781250000,1
10,19,9,22,50,20702267,1562500000,1
10,19,10,21,50,2245781,156250000,1
10,19,11,20,50,24418401,1562500000,1
10,19,12,19,50,13282273,781250000,1
10,19,13,18,50,28876751,1562500000,1
10,19,14,17,50,15667761,781250000,1
10,19,15,16,50,6784273,312500000,1
10,19,16,15,50,18307393,781250000,1
10,19,17,14,50,39396291,1562500000,1
10,19,18,13,50,21123193,781250000,1
10,19,19,12,50,45145577,1562500000,1
10,19,20,11,50,4807437,156250000,1
10,19,21,10,50,51013271,1562500000,1
10,19,22,9,50,26971393,781250000,1
10,19,23,8,50,56843421,1562500000,1
10,19,24,7,50,29847841,781250000,1
10,19,25,6,50,2499203,62500000,1
10,19,26,5,50,32588553,781250000,1
10,19,27,4,50,67767281,1562500000,1
10,19,28,3,50,35115553,781250000,1
10,19,29,2,50,72549087,1562500000,1
10,19,30,1,50,7470173,156250000,1
10,20,1,29,50,21343,1953125,1
10,20,2,28,50,20704,1953125,1
10,20,3,27,50,20556,1953125,1
10,20,4,26,50,20872,1953125,1
10,20,5,25,50,173,15625,1
10,20,6,24,50,22788,1953125,1
10,20,7,23,50,24334,1953125,1
10,20,8,22,50,26236,1953125,1
10,20,9,21,50,28467,1953125,1
10,20,10,20,50,248,15625,1
10,20,11,19,50,33808,1953125,1
10,20,12,18,50,36864,1953125,1
10,20,13,17,50,40141,1953125,1
10,20,14,16,50,43612,1953125,1
10,20,15,15,50,378,15625,1
10,20,16,14,50,51028,1953125,1
10,20,17,13,50,54919,1953125,1
10,20,18,12,50,58896,1953125,1
10,20,19,11,50,62932,1953125,1
10,20,20,10,50,536,15625,1
10,20,21,9,50,71073,1953125,1
10,20,22,8,50,75124,1953125,1
10,20,23,7,50,79126,1953125,1
10,20,24,6,50,83052,1953125,1
10,20,25,5,50,139,3125,1
10,20,26,4,50,90568,1953125,1
10,20,27,3,50,94104,1953125,1
10,20,28,2,50,97456,1953125,1
10,20,29,1,50,100597,1953125,1
10,21,1,28,50,17676603,1562500000,1
10,21,2,27,50,8629047,781250000,1
10,21,3,26,50,17264709,1562500000,1
10,21,4,25,50,8836317,781250000,1
10,21,5,24,50,3691611,312500000,1
10,21,6,23,50,9798579,781250000,1
10,21,7,22,50,21066129,1562500000,1
10,21,8,21,50,11420577,781250000,1
10,21,9,20,50,24898419,1562500000,1
10,21,10,19,50,2721411,156250000,1
10,21,11,18,50,29764413,1562500000,1
10,21,12,17,50,16262757,781250000,1
10,21,13,16,50,35473599,1562500000,1
10,21,14,15,50,19292427,781250000,1
10,21,15,14,50,8367093,312500000,1
10,21,16,13,50,22600809,781250000,1
10,21,17,12,50,48659499,1562500000,1
10,21,18,11,50,26092647,781250000,1
10,21,19,10,50,55755189,1562500000,1
10,21,20,9,50,5934537,156250000,1
10,21,21,8,50,62932023,1562500000,1
10,21,22,7,50,33245667,781250000,1
10,21,23,6,50,69999489,1562500000,1
10,21,24,5,50,36716337,781250000,1
10,21,25,4,50,3070683,62500000,1
10,21,26,3,50,39989439,781250000,1
10,21,27,2,50,83044269,1562500000,1
10,21,28,1,50,42969717,781250000,1
10,22,1,27,50,2272501,195312500,1
10,22,2,26,50,1116951,97656250,1
10,22,3,25,50,563134,48828125,1
10,22,4,24,50,581284,48828125,1
10,22,5,23,50,489687,39062500,1
10,22,6,22,50,1309583,97656250,1
10,22,7,21,50,1417031,97656250,1
10,22,8,20,50,772464,48828125,1
10,22,9,19,50,3383281,195312500,1
10,22,10,18,50,371107,19531250,1
10,22,11,17,50,1017489,48828125,1
10,22,12,16,50,1114168,48828125,1
10,22,13,15,50,4867951,195312500,1
10,22,14,14,50,2650263,97656250,1
10,22,15,13,50,575113,19531250,1
10,22,16,12,50,1554124,48828125,1
10,22,17,11,50,6693357,195312500,1
10,22,18,10,50,3589223,97656250,1
10,22,19,9,50,1917124,48828125,1
10,22,20,8,50,408012,9765625,1
10,22,21,7,50,8650411,195312500,1
10,22,22,6,50,4567871,97656250,1
10,22,23,5,50,4806483,97656250,1
10,22,24,4,50,2519704,48828125,1
10,22,25,3,50,421201,7812500,1
10,22,26,2,50,5481663,97656250,1
10,22,27,1,50,2843863,48828125,1
10,23,1,26,50,18580067,1562500000,1
10,23,2,25,50,9198781,781250000,1
10,23,3,24,50,18705969,1562500000,1
10,23,4,23,50,9738361,781250000,1
10,23,5,22,50,4136251,312500000,1
10,23,6,21,50,11145501,781250000,1
10,23,7,20,50,24277397,1562500000,1
10,23,8,19,50,13305937,781250000,1
10,23,9,18,50,29265867,1562500000,1
10,23,10,17,50,3221081,156250000,1
10,23,11,16,50,35418137,1562500000,1
10,23,12,15,50,19429641,781250000,1
10,23,13,14,50,42505679,1562500000,1
10,23,14,13,50,23164381,781250000,1
10,23,15,12,50,10059993,312500000,1
10,23,16,11,50,27195361,781250000,1
10,23,17,10,50,58572467,1562500000,1
10,23,18,9,50,31408317,781250000,1
10,23,19,8,50,67094657,1562500000,1
10,23,20,7,50,7137797,156250000,1
10,23,21,6,50,75638007,1562500000,1
10,23,22,5,50,39923101,781250000,1
10,23,23,4,50,83973989,1562500000,1
10,23,24,3,50,43996401,781250000,1
10,23,25,2,50,3674963,62500000,1
10,23,26,1,50,47794621,781250000,1
10,24,1,25,50,589788,48828125,1
10,24,2,24,50,588528,48828125,1
10,24,3,23,50,603648,48828125,1
10,24,4,22,50,634176,48828125,1
10,24,5,21,50,135828,9765625,1
10,24,6,20,50,737568,48828125,1
10,24,7,19,50,808488,48828125,1
10,24,8,18,50,890928,48828125,1
10,24,9,17,50,983916,48828125,1
10,24,10,16,50,217296,9765625,1
10,24,11,15,50,1197648,48828125,1
10,24,12,14,50,1316448,48828125,1
10,24,13,13,50,1441908,48828125,1
10,24,14,12,50,1573056,48828125,1
10,24,15,11,50,341784,9765625,1
10,24,16,10,50,1848528,48828125,1
10,24,17,9,50,1990908,48828125,1
10,24,18,8,50,2135088,48828125,1
10,24,19,7,50,2280096,48828125,1
10,24,20,6,50,484992,9765625,1
10,24,21,5,50,2568708,48828125,1
10,24,22,4,50,2710368,48828125,1
10,24,23,3,50,2848968,48828125,1
10,24,24,2,50,2983536,48828125,1
10,24,25,1,50,124524,1953125,1
10,25,1,24,50,30491,2500000,1
10,25,2,23,50,15339,1250000,1
10,25,3,22,50,31757,2500000,1
10,25,4,21,50,16837,1250000,1
10,25,5,20,50,291,20000,1
10,25,6,19,50,19903,1250000,1
10,25,7,18,50,43913,2500000,1
10,25,8,17,50,24321,1250000,1
10,25,9,16,50,53939,2500000,1
10,25,10,15,50,239,10000,1
10,25,11,14,50,66021,2500000,1
10,25,12,13,50,36349,1250000,1
10,25,13,12,50,79727,2500000,1
10,25,14,11,50,43527,1250000,1
10,25,15,10,50,757,20000,1
10,25,16,9,50,51193,1250000,1
10,25,17,8,50,110283,2500000,1
10,25,18,7,50,59131,1250000,1
10,25,19,6,50,126269,2500000,1
10,25,20,5,50,537,10000,1
10,25,21,4,50,142151,2500000,1
10,25,22,3,50,74959,1250000,1
10,25,23,2,50,157497,2500000,1
10,25,24,1,50,82417,1250000,1
10,26,1,23,50,2391181,195312500,1
10,26,2,22,50,1213589,97656250,1
10,26,3,21,50,634257,48828125,1
10,26,4,20,50,679042,48828125,1
10,26,5,19,50,592007,39062500,1
10,26,6,18,50,1632033,97656250,1
10,26,7,17,50,1811849,97656250,1
10,26,8,16,50,1008592,48828125,1
10,26,9,15,50,4491513,195312500,1
10,26,10,14,50,499057,19531250,1
10,26,11,13,50,1381744,48828125,1
10,26,12,12,50,1524042,48828125,1
10,26,13,11,50,6693583,195312500,1
10,26,14,10,50,3657329,97656250,1
10,26,15,9,50,795483,19531250,1
10,26,16,8,50,2152384,48828125,1
10,26,17,7,50,9274213,195312500,1
10,26,18,6,50,4972149,97656250,1
10,26,19,5,50,2653807,48828125,1
10,26,20,4,50,564122,9765625,1
10,26,21,3,50,11941371,195312500,1
10,26,22,2,50,6293729,97656250,1
10,26,23,1,50,6608069,97656250,1
10,27,1,22,50,19090323,1562500000,1
10,27,2,21,50,9780993,781250000,1
10,27,3,20,50,20657673,1562500000,1
10,27,4,19,50,11169009,781250000,1
10,27,5,18,50,4912731,312500000,1
10,27,6,17,50,13647609,781250000,1
10,27,7,16,50,30493341,1562500000,1
10,27,8,15,50,17059329,781250000,1
10,27,9,14,50,38131803,1562500000,1
10,27,10,13,50,4249341,156250000,1
10,27,11,12,50,47164113,1562500000,1
10,27,12,11,50,26052273,781250000,1
10,27,13,10,50,57275343,1562500000,1
10,27,14,9,50,31318569,781250000,1
10,27,15,8,50,13630113,312500000,1
10,27,16,7,50,36888129,781250000,1
10,27,17,6,50,79474851,1562500000,1
10,27,18,5,50,42603489,781250000,1
10,27,19,4,50,90933273,1562500000,1
10,27,20,3,50,9661437,156250000,1
10,27,21,2,50,102210903,1562500000,1
10,27,22,1,50,53841753,781250000,1
10,28,1,21,50,591871,48828125,1
10,28,2,20,50,612696,48828125,1
10,28,3,19,50,654052,48828125,1
10,28,4,18,50,714616,48828125,1
10,28,5,17,50,158613,9765625,1
10,28,6,16,50,888076,48828125,1
10,28,7,15,50,998326,48828125,1
10,28,8,14,50,1122492,48828125,1
10,28,9,13,50,1259251,48828125,1
10,28,10,12,50,281456,9765625,1
10,28,11,11,50,1565256,48828125,1
10,28,12,10,50,1731856,48828125,1
10,28,13,9,50,1905757,48828125,1
10,28,14,8,50,2085636,48828125,1
10,28,15,7,50,454034,9765625,1
10,28,16,6,50,2458036,48828125,1
10,28,17,5,50,2647911,48828125,1
10,28,18,4,50,2838472,48828125,1
10,28,19,3,50,3028396,48828125,1
10,28,20,2,50,643272,9765625,1
10,28,21,1,50,3401041,48828125,1
10,29,1,20,50,18679451,1562500000,1
10,29,2,19,50,9774943,781250000,1
10,29,3,18,50,21109941,1562500000,1
10,29,4,17,50,11657101,781250000,1
10,29,5,16,50,5223451,312500000,1
10,29,6,15,50,14736843,781250000,1
10,29,7,14,50,33338081,1562500000,1
10,29,8,13,50,18832513,781250000,1
10,29,9,12,50,42409107,1562500000,1
10,29,10,11,50,4752491,156250000,1
10,29,11,10,50,52967021,1562500000,1
10,29,12,9,50,29345013,781250000,1
10,29,13,8,50,64648511,1562500000,1
10,29,14,7,50,35398531,781250000,1
10,29,15,6,50,15418053,312500000,1
10,29,16,5,50,41741353,781250000,1
10,29,17,4,50,89928971,1562500000,1
10,29,18,3,50,48191823,781250000,1
10,29,19,2,50,102801317,1562500000,1
10,29,20,1,50,10913657,156250000,1
10,30,1,19,50,91557,7812500,1
10,30,2,18,50,48483,3906250,1
10,30,3,17,50,26496,1953125,1
10,30,4,16,50,29592,1953125,1
10,30,5,15,50,1071,62500,1
10,30,6,14,50,76131,3906250,1
10,30,7,13,50,86643,3906250,1
10,30,8,12,50,49176,1953125,1
10,30,9,11,50,222273,7812500,1
10,30,10,10,50,999,31250,1
10,30,11,9,50,69723,1953125,1
10,30,12,8,50,77364,1953125,1
10,30,13,7,50,341199,7812500,1
10,30,14,6,50,186939,3906250,1
10,30,15,5,50,1629,31250,1
10,30,16,4,50,110268,1953125,1
10,30,17,3,50,475101,7812500,1
10,30,18,2,50,254547,3906250,1
10,30,19,1,50,135702,1953125,1
10,31,1,18,50,17839043,1562500000,1
10,31,2,17,50,9568677,781250000,1
10,31,3,16,50,21189089,1562500000,1
10,31,4,15,50,11971177,781250000,1
10,31,5,14,50,5469051,312500000,1
10,31,6,13,50,15672949,781250000,1
10,31,7,12,50,35892389,1562500000,1
10,31,8,11,50,20466417,781250000,1
10,31,9,10,50,46415339,1562500000,1
10,31,10,9,50,5228801,156250000,1
10,31,11,8,50,58498953,1562500000,1
10,31,12,7,50,32498137,781250000,1
10,31,13,6,50,71728079,1562500000,1
10,31,14,5,50,39321237,781250000,1
10,31,15,4,50,17137513,312500000,1
10,31,16,3,50,46405729,781250000,1
10,31,17,2,50,99962259,1562500000,1
10,31,18,1,50,53544037,781250000,1
10,32,1,17,50,539584,48828125,1
10,32,2,16,50,587008,48828125,1
10,32,3,15,50,658944,48828125,1
10,32,4,14,50,753664,48828125,1
10,32,5,13,50,173888,9765625,1
10,32,6,12,50,1004544,48828125,1
10,32,7,11,50,1157248,48828125,1
10,32,8,10,50,1325824,48828125,1
10,32,9,9,50,1508544,48828125,1
10,32,10,8,50,340736,9765625,1
10,32,11,7,50,1909504,48828125,1
10,32,12,6,50,2124288,48828125,1
10,32,13,5,50,2346304,48828125,1
10,32,14,4,50,2573824,48828125,1
10,32,15,3,50,561024,9765625,1
10,32,16,2,50,3038464,48828125,1
10,32,17,1,50,3272128,48828125,1
10,33,1,16,50,16599627,1562500000,1
10,33,2,15,50,9168291,781250000,1
10,33,3,14,50,20888109,1562500000,1
10,33,4,13,50,12097701,781250000,1
10,33,5,12,50,5639931,312500000,1
10,33,6,11,50,16421031,781250000,1
10,33,7,10,50,38063817,1562500000,1
10,33,8,9,50,21903057,781250000,1
10,33,9,8,50,50010147,1562500000,1
10,33,10,7,50,5661711,156250000,1
10,33,11,6,50,63568197,1562500000,1
10,33,12,5,50,35402301,781250000,1
10,33,13,4,50,78267519,1562500000,1
10,33,14,3,50,42949071,781250000,1
10,33,15,2,50,18727533,312500000,1
10,33,16,1,50,50713641,781250000,1
10,34,1,15,50,1980517,195312500,1
10,34,2,14,50,1112361,97656250,1
10,34,3,13,50,643603,48828125,1
10,34,4,12,50,755446,48828125,1
10,34,5,11,50,711807,39062500,1
10,34,6,10,50,2089181,97656250,1
10,34,7,9,50,2435981,97656250,1
10,34,8,8,50,1408008,48828125,1
10,34,9,7,50,6450769,195312500,1
10,34,10,6,50,732037,19531250,1
10,34,11,5,50,2058258,48828125,1
10,34,12,4,50,2295238,48828125,1
10,34,13,3,50,10156327,195312500,1
10,34,14,2,50,5575677,97656250,1
10,34,15,1,50,1215823,19531250,1
10,35,1,14,50,600299,62500000,1
10,35,2,13,50,343441,31250000,1
10,35,3,12,50,808353,62500000,1
10,35,4,11,50,481033,31250000,1
10,35,5,10,50,9163,500000,1
10,35,6,9,50,677817,31250000,1
10,35,7,8,50,1590197,62500000,1
10,35,8,7,50,923209,31250000,1
10,35,9,6,50,2121651,62500000,1
10,35,10,5,50,9653,250000,1
10,35,11,4,50,2718569,62500000,1
10,35,12,3,50,1517481,31250000,1
10,35,13,2,50,3359783,62500000,1
10,35,14,1,50,1845193,31250000,1
10,36,1,13,50,440559,48828125,1
10,36,2,12,50,514512,48828125,1
10,36,3,11,50,616572,48828125,1
10,36,4,10,50,744552,48828125,1
10,36,5,9,50,179253,9765625,1
10,36,6,8,50,1069524,48828125,1
10,36,7,7,50,1262142,48828125,1
10,36,8,6,50,1471932,48828125,1
10,36,9,5,50,1696707,48828125,1
10,36,10,4,50,386856,9765625,1
10,36,11,3,50,2182464,48828125,1
10,36,12,2,50,2439072,48828125,1
10,36,13,1,50,2701917,48828125,1
10,37,1,12,50,13124603,1562500000,1
10,37,2,11,50,7840263,781250000,1
10,37,3,10,50,19161893,1562500000,1
10,37,4,9,50,11747389,781250000,1
10,37,5,8,50,5721051,312500000,1
10,37,6,7,50,17209699,781250000,1
10,37,7,6,50,40863281,1562500000,1
10,37,8,5,50,23931489,781250000,1
10,37,9,4,50,55344563,1562500000,1
10,37,10,3,50,6323411,156250000,1
10,37,11,2,50,71457693,1562500000,1
10,37,12,1,50,39970693,781250000,1
10,38,1,11,50,1512229,195312500,1
10,38,2,10,50,926687,97656250,1
10,38,3,9,50,578322,48828125,1
10,38,4,8,50,720556,48828125,1
10,38,5,7,50,710087,39062500,1
10,38,6,6,50,2154087,97656250,1
10,38,7,5,50,2572847,97656250,1
10,38,8,4,50,1513312,48828125,1
10,38,9,3,50,7021089,195312500,1
10,38,10,2,50,803947,19531250,1
10,38,11,1,50,2274661,48828125,1
10,39,1,10,50,11028771,1562500000,1
10,39,2,9,50,6955533,781250000,1
10,39,3,8,50,17766801,1562500000,1
10,39,4,7,50,11256921,781250000,1
10,39,5,6,50,5614011,312500000,1
10,39,6,5,50,17176653,781250000,1
10,39,7,4,50,41281461,1562500000,1
10,39,8,3,50,24386193,781250000,1
10,39,9,2,50,56743947,1562500000,1
10,39,10,1,50,6511401,156250000,1
10,40,1,9,50,12412,1953125,1
10,40,2,8,50,16176,1953125,1
10,40,3,7,50,21184,1953125,1
10,40,4,6,50,27328,1953125,1
10,40,5,5,50,276,15625,1
10,40,6,4,50,42592,1953125,1
10,40,7,3,50,51496,1953125,1
10,40,8,2,50,61104,1953125,1
10,40,9,1,50,71308,1953125,1
10,41,1,8,50,8813483,1562500000,1
10,41,2,7,50,5962507,781250000,1
10,41,3,6,50,16051869,1562500000,1
10,41,4,5,50,10551637,781250000,1
10,41,5,4,50,5397691,312500000,1
10,41,6,3,50,16808319,781250000,1
10,41,7,2,50,40897049,1562500000,1
10,41,8,1,50,24369457,781250000,1
10,42,1,7,50,961821,195312500,1
10,42,2,6,50,679581,97656250,1
10,42,3,5,50,471429,48828125,1
10,42,4,4,50,632394,48828125,1
10,42,5,3,50,655767,39062500,1
10,42,6,2,50,2060793,97656250,1
10,42,7,1,50,2522961,97656250,1
10,43,1,6,50,6587987,1562500000,1
10,43,2,5,50,4898001,781250000,1
10,43,3,4,50,14054249,1562500000,1
10,43,4,3,50,9631441,781250000,1
10,43,5,2,50,5064411,312500000,1
10,43,6,1,50,16065961,781250000,1
10,44,1,5,50,172183,48828125,1
10,44,2,4,50,272008,48828125,1
10,44,3,3,50,405108,48828125,1
10,44,4,2,50,568216,48828125,1
10,44,5,1,50,151613,9765625,1
10,45,1,4,50,179091,62500000,1
10,45,2,3,50,152199,31250000,1
10,45,3,2,50,472797,62500000,1
10,45,4,1,50,339957,31250000,1
10,46,1,3,50,438541,195312500,1
10,46,2,2,50,407859,97656250,1
10,46,3,1,50,332212,48828125,1
10,47,1,2,50,2622083,1562500000,1
10,47,2,1,50,2732533,781250000,1
10,48,1,1,50,57456,48828125,1
20,1,1,48,50,96693,3125000000,1
20,1,2,47,50,38067,1562500000,1
20,1,3,46,50,58259,3125000000,1
20,1,4,45,50,21477,1562500000,1
20,1,5,44,50,6021,625000000,1
20,1,6,43,50,9799,1562500000,1
20,1,7,42,50,11319,3125000000,1
20,1,8,41,50,2577,1562500000,1
20,1,9,40,50,989,3125000000,1
20,1,10,39,50,-129,312500000,-1
20,1,11,38,50,-1797,3125000000,-1
20,1,12,37,50,-323,1562500000,-1
20,1,13,36,50,2049,3125000000,1
20,1,14,35,50,3087,1562500000,1
20,1,15,34,50,2323,625000000,1
20,1,16,33,50,9129,1562500000,1
20,1,17,32,50,25989,3125000000,1
20,1,18,31,50,17347,1562500000,1
20,1,19,30,50,44259,3125000000,1
20,1,20,29,50,5457,312500000,1
20,1,21,28,50,65513,3125000000,1
20,1,22,27,50,38487,1562500000,1
20,1,23,26,50,88839,3125000000,1
20,1,24,25,50,50497,1562500000,1
20,1,25,24,50,4533,125000000,1
20,1,26,23,50,62859,1562500000,1
20,1,27,22,50,138059,3125000000,1
20,1,28,21,50,75117,1562500000,1
20,1,29,20,50,162129,3125000000,1
20,1,30,19,50,17363,312500000,1
20,1,31,18,50,184623,3125000000,1
20,1,32,17,50,97497,1562500000,1
20,1,33,16,50,204629,3125000000,1
20,1,34,15,50,106707,1562500000,1
20,1,35,14,50,44247,625000000,1
20,1,36,13,50,113989,1562500000,1
20,1,37,12,50,233529,3125000000,1
20,1,38,11,50,118887,1562500000,1
20,1,39,10,50,240599,3125000000,1
20,1,40,9,50,24189,312500000,1
20,1,41,8,50,241533,3125000000,1
20,1,42,7,50,119707,1562500000,1
20,1,43,6,50,235419,3125000000,1
20,1,44,5,50,114717,1562500000,1
20,1,45,4,50,44269,625000000,1
20,1,46,3,50,105519,1562500000,1
20,1,47,2,50,198399,3125000000,1
20,1,48,1,50,91657,1562500000,1
20,2,1,47,50,46621,390625000,1
20,2,2,46,50,18511,195312500,1
20,2,3,45,50,14373,195312500,1
20,2,4,44,50,2717,48828125,1
20,2,5,43,50,3187,78125000,1
20,2,6,42,50,5643,195312500,1
20,2,7,41,50,1933,97656250,1
20,2,8,40,50,652,48828125,1
20,2,9,39,50,3681,390625000,1
20,2,10,38,50,307,39062500,1
20,2,11,37,50,1663,195312500,1
20,2,12,36,50,549,48828125,1
20,2,13,35,50,6211,390625000,1
20,2,14,34,50,4363,195312500,1
20,2,15,33,50,297,9765625,1
20,2,16,32,50,1952,48828125,1
20,2,17,31,50,19877,390625000,1
20,2,18,30,50,12303,195312500,1
20,2,19,29,50,14873,195312500,1
20,2,20,28,50,881,9765625,1
20,2,21,27,50,41031,390625000,1
20,2,22,26,50,23531,195312500,1
20,2,23,25,50,13319,97656250,1
20,2,24,24,50,7452,48828125,1
20,2,25,23,50,2641,15625000,1
20,2,26,22,50,36223,195312500,1
20,2,27,21,50,39411,195312500,1
20,2,28,20,50,10637,48828125,1
20,2,29,19,50,91211,390625000,1
20,2,30,18,50,9711,39062500,1
20,2,31,17,50,12842,48828125,1
20,2,32,16,50,13504,48828125,1
20,2,33,15,50,112941,390625000,1
20,2,34,14,50,58703,195312500,1
20,2,35,13,50,12137,39062500,1
20,2,36,12,50,15597,48828125,1
20,2,37,11,50,127567,390625000,1
20,2,38,10,50,64843,195312500,1
20,2,39,9,50,32769,97656250,1
20,2,40,8,50,3292,9765625,1
20,2,41,7,50,131441,390625000,1
20,2,42,6,50,65151,195312500,1
20,2,43,5,50,64103,195312500,1
20,2,44,4,50,15637,48828125,1
20,2,45,3,50,24183,78125000,1
20,2,46,2,50,57803,195312500,1
20,2,47,1,50,13639,48828125,1
20,3,1,46,50,808677,3125000000,1
20,3,2,45,50,323901,1562500000,1
20,3,3,44,50,510399,3125000000,1
20,3,4,43,50,197721,1562500000,1
20,3,5,42,50,60381,625000000,1
20,3,6,41,50,114381,1562500000,1
20,3,7,40,50,174987,3125000000,1
20,3,8,39,50,69777,1562500000,1
20,3,9,38,50,121437,3125000000,1
20,3,10,37,50,11961,312500000,1
20,3,11,36,50,133047,3125000000,1
20,3,12,35,50,80361,1562500000,1
20,3,13,34,50,201609,3125000000,1
20,3,14,33,50,127341,1562500000,1
20,3,15,32,50,63783,625000000,1
20,3,16,31,50,196641,1562500000,1
20,3,17,30,50,476757,3125000000,1
20,3,18,29,50,284157,1562500000,1
20,3,19,28,50,666927,3125000000,1
20,3,20,27,50,77157,312500000,1
20,3,21,26,50,881217,3125000000,1
20,3,22,25,50,497421,1562500000,1
20,3,23,24,50,1111419,3125000000,1
20,3,24,23,50,614961,1562500000,1
20,3,25,22,50,53973,125000000,1
20,3,26,21,50,734301,1562500000,1
20,3,27,20,50,1586727,3125000000,1
20,3,28,19,50,851337,1562500000,1
20,3,29,18,50,1815417,3125000000,1
20,3,30,17,50,192393,312500000,1
20,3,31,16,50,2027187,3125000000,1
20,3,32,15,50,1062081,1562500000,1
20,3,33,14,50,2213829,3125000000,1
20,3,34,13,50,1147581,1562500000,1
20,3,35,12,50,473427,625000000,1
20,3,36,11,50,1214361,1562500000,1
20,3,37,10,50,2478897,3125000000,1
20,3,38,9,50,1258317,1562500000,1
20,3,39,8,50,2540907,3125000000,1
20,3,40,7,50,255069,312500000,1
20,3,41,6,50,2544957,3125000000,1
20,3,42,5,50,1261341,1562500000,1
20,3,43,4,50,2482839,3125000000,1
20,3,44,3,50,1212201,1562500000,1
20,3,45,2,50,469269,625000000,1
20,3,46,1,50,1123821,1562500000,1
20,4,1,45,50,43263,97656250,1
20,4,2,44,50,17484,48828125,1
20,4,3,43,50,13979,48828125,1
20,4,4,42,50,11088,48828125,1
20,4,5,41,50,3513,19531250,1
20,4,6,40,50,7034,48828125,1
20,4,7,39,50,5814,48828125,1
20,4,8,38,50,5094,48828125,1
20,4,9,37,50,9691,97656250,1
20,4,10,36,50,1008,9765625,1
20,4,11,35,50,5649,48828125,1
20,4,12,34,50,6644,48828125,1
20,4,13,33,50,15993,97656250,1
20,4,14,32,50,9678,48828125,1
20,4,15,31,50,2332,9765625,1
20,4,16,30,50,13914,48828125,1
20,4,17,29,50,32823,97656250,1
20,4,18,28,50,19124,48828125,1
20,4,19,27,50,22023,48828125,1
20,4,20,26,50,5016,9765625,1
20,4,21,25,50,56533,97656250,1
20,4,22,24,50,31554,48828125,1
20,4,23,23,50,34914,48828125,1
20,4,24,22,50,38318,48828125,1
20,4,25,21,50,3339,3906250,1
20,4,26,20,50,45144,48828125,1
20,4,27,19,50,48509,48828125,1
20,4,28,18,50,51804,48828125,1
20,4,29,17,50,110001,97656250,1
20,4,30,16,50,11614,9765625,1
20,4,31,15,50,60984,48828125,1
20,4,32,14,50,63714,48828125,1
20,4,33,13,50,132463,97656250,1
20,4,34,12,50,68508,48828125,1
20,4,35,11,50,14103,9765625,1
20,4,36,10,50,72224,48828125,1
20,4,37,9,50,147213,97656250,1
20,4,38,8,50,74634,48828125,1
20,4,39,7,50,75278,48828125,1
20,4,40,6,50,15102,9765625,1
20,4,41,5,50,150603,97656250,1
20,4,42,4,50,74624,48828125,1
20,4,43,3,50,73449,48828125,1
20,4,44,2,50,71748,48828125,1
20,4,45,1,50,27797,19531250,1
20,5,1,44,50,83261,125000000,1
20,5,2,43,50,33959,62500000,1
20,5,3,42,50,55107,125000000,1
20,5,4,41,50,22357,62500000,1
20,5,5,40,50,293,1000000,1
20,5,6,39,50,15363,62500000,1
20,5,7,38,50,26903,125000000,1
20,5,8,37,50,12521,62500000,1
20,5,9,36,50,25029,125000000,1
20,5,10,35,50,107,500000,1
20,5,11,34,50,30091,125000000,1
20,5,12,33,50,17469,62500000,1
20,5,13,32,50,41177,125000000,1
20,5,14,31,50,24347,62500000,1
20,5,15,30,50,459,1000000,1
20,5,16,29,50,33553,62500000,1
20,5,17,28,50,77773,125000000,1
20,5,18,27,50,44631,62500000,1
20,5,19,26,50,101459,125000000,1
20,5,20,25,50,457,500000,1
20,5,21,24,50,127521,125000000,1
20,5,22,23,50,70579,62500000,1
20,5,23,22,50,155047,125000000,1
20,5,24,21,50,84537,62500000,1
20,5,25,20,50,293,200000,1
20,5,26,19,50,98543,62500000,1
20,5,27,18,50,210843,125000000,1
20,5,28,17,50,112141,62500000,1
20,5,29,16,50,237289,125000000,1
20,5,30,15,50,999,500000,1
20,5,31,14,50,261551,125000000,1
20,5,32,13,50,136289,62500000,1
20,5,33,12,50,282717,125000000,1
20,5,34,11,50,145927,62500000,1
20,5,35,10,50,2399,1000000,1
20,5,36,9,50,153333,62500000,1
20,5,37,8,50,312113,125000000,1
20,5,38,7,50,158051,62500000,1
20,5,39,6,50,318519,125000000,1
20,5,40,5,50,1277,500000,1
20,5,41,4,50,318181,125000000,1
20,5,42,3,50,157599,62500000,1
20,5,43,2,50,310187,125000000,1
20,5,44,1,50,151517,62500000,1
20,6,1,43,50,360261,390625000,1
20,6,2,42,50,148329,195312500,1
20,6,3,41,50,122139,195312500,1
20,6,4,40,50,25326,48828125,1
20,6,5,39,50,34227,78125000,1
20,6,6,38,50,74673,195312500,1
20,6,7,37,50,17091,48828125,1
20,6,8,36,50,16596,48828125,1
20,6,9,35,50,136953,390625000,1
20,6,10,34,50,14877,39062500,1
20,6,11,33,50,83853,195312500,1
20,6,12,32,50,24156,48828125,1
20,6,13,31,50,224883,390625000,1
20,6,14,30,50,131049,195312500,1
20,6,15,29,50,15219,19531250,1
20,6,16,28,50,43902,48828125,1
20,6,17,27,50,402093,390625000,1
20,6,18,26,50,228249,195312500,1
20,6,19,25,50,256959,195312500,1
20,6,20,24,50,14346,9765625,1
20,6,21,23,50,635751,390625000,1
20,6,22,22,50,349569,195312500,1
20,6,23,21,50,95436,48828125,1
20,6,24,20,50,103536,48828125,1
20,6,25,19,50,35721,15625000,1
20,6,26,18,50,478593,195312500,1
20,6,27,17,50,510129,195312500,1
20,6,28,16,50,135216,48828125,1
20,6,29,15,50,1141083,390625000,1
20,6,30,14,50,119781,39062500,1
20,6,31,13,50,312849,97656250,1
20,6,32,12,50,162666,48828125,1
20,6,33,11,50,1347093,390625000,1
20,6,34,10,50,694089,195312500,1
20,6,35,9,50,142407,39062500,1
20,6,36,8,50,181782,48828125,1
20,6,37,7,50,1478223,390625000,1
20,6,38,6,50,747729,195312500,1
20,6,39,5,50,188181,48828125,1
20,6,40,4,50,37692,9765625,1
20,6,41,3,50,1501641,390625000,1
20,6,42,2,50,743409,195312500,1
20,6,43,1,50,731349,195312500,1
20,7,1,42,50,3768933,3125000000,1
20,7,2,41,50,1566873,1562500000,1
20,7,3,40,50,2618903,3125000000,1
20,7,4,39,50,1109409,1562500000,1
20,7,5,38,50,385581,625000000,1
20,7,6,37,50,870289,1562500000,1
20,7,7,36,50,1651251,3125000000,1
20,7,8,35,50,827169,1562500000,1
20,7,9,34,50,1744253,3125000000,1
20,7,10,33,50,191541,312500000,1
20,7,11,32,50,2162223,3125000000,1
20,7,12,31,50,1239553,1562500000,1
20,7,13,30,50,2860473,3125000000,1
20,7,14,29,50,1650369,1562500000,1
20,7,15,28,50,758863,625000000,1
20,7,16,27,50,2167809,1562500000,1
20,7,17,26,50,4919061,3125000000,1
20,7,18,25,50,2769529,1562500000,1
20,7,19,24,50,6190023,3125000000,1
20,7,20,23,50,686637,312500000,1
20,7,21,22,50,7562513,3125000000,1
20,7,22,21,50,4136433,1562500000,1
20,7,23,20,50,8991843,3125000000,1
20,7,24,19,50,4856929,1562500000,1
20,7,25,18,50,417333,125000000,1
20,7,26,17,50,5572329,1562500000,1
20,7,27,16,50,11842271,3125000000,1
20,7,28,15,50,6260289,1562500000,1
20,7,29,14,50,13173993,3125000000,1
20,7,30,13,50,1379693,312500000,1
20,7,31,12,50,14383803,3125000000,1
20,7,32,11,50,7464513,1562500000,1
20,7,33,10,50,15427013,3125000000,1
20,7,34,9,50,7936089,1562500000,1
20,7,35,8,50,3251787,625000000,1
20,7,36,7,50,8290849,1562500000,1
20,7,37,6,50,16834881,3125000000,1
20,7,38,5,50,8506449,1562500000,1
20,7,39,4,50,17110163,3125000000,1
20,7,40,3,50,1712109,312500000,1
20,7,41,2,50,17040093,3125000000,1
20,7,42,1,50,8430793,1562500000,1
20,8,1,41,50,73838,48828125,1
20,8,2,40,50,62008,48828125,1
20,8,3,39,50,52596,48828125,1
20,8,4,38,50,45488,48828125,1
20,8,5,37,50,8114,9765625,1
20,8,6,36,50,37728,48828125,1
20,8,7,35,50,36848,48828125,1
20,8,8,34,50,37816,48828125,1
20,8,9,33,50,40518,48828125,1
20,8,10,32,50,8968,9765625,1
20,8,11,31,50,50668,48828125,1
20,8,12,30,50,57888,48828125,1
20,8,13,29,50,66386,48828125,1
20,8,14,28,50,76048,48828125,1
20,8,15,27,50,17352,9765625,1
20,8,16,26,50,98408,48828125,1
20,8,17,25,50,110878,48828125,1
20,8,18,24,50,124056,48828125,1
20,8,19,23,50,137828,48828125,1
20,8,20,22,50,30416,9765625,1
20,8,21,21,50,166698,48828125,1
20,8,22,20,50,181568,48828125,1
20,8,23,19,50,196576,48828125,1
20,8,24,18,50,211608,48828125,1
20,8,25,17,50,9062,1953125,1
20,8,26,16,50,241288,48828125,1
20,8,27,15,50,255708,48828125,1
20,8,28,14,50,269696,48828125,1
20,8,29,13,50,283138,48828125,1
20,8,30,12,50,59184,9765625,1
20,8,31,11,50,307928,48828125,1
20,8,32,10,50,319048,48828125,1
20,8,33,9,50,329166,48828125,1
20,8,34,8,50,338168,48828125,1
20,8,35,7,50,69188,9765625,1
20,8,36,6,50,352368,48828125,1
20,8,37,5,50,357338,48828125,1
20,8,38,4,50,360736,48828125,1
20,8,39,3,50,362448,48828125,1
20,8,40,2,50,72472,9765625,1
20,8,41,1,50,360358,48828125,1
20,9,1,40,50,5736501,3125000000,1
20,9,2,39,50,2433483,1562500000,1
20,9,3,38,50,4190211,3125000000,1
20,9,4,37,50,1848501,1562500000,1
20,9,5,36,50,675621,625000000,1
20,9,6,35,50,1612143,1562500000,1
20,9,7,34,50,3226311,3125000000,1
20,9,8,33,50,1687473,1562500000,1
20,9,9,32,50,3660957,3125000000,1
20,9,10,31,50,407511,312500000,1
20,9,11,30,50,4608171,3125000000,1
20,9,12,29,50,2625453,1562500000,1
20,9,13,28,50,5994081,3125000000,1
20,9,14,27,50,3414231,1562500000,1
20,9,15,26,50,1548963,625000000,1
20,9,16,25,50,4366953,1562500000,1
20,9,17,24,50,9786501,3125000000,1
20,9,18,23,50,5446683,1562500000,1
20,9,19,22,50,12045267,3125000000,1
20,9,20,21,50,1323297,312500000,1
20,9,21,20,50,14447241,3125000000,1
20,9,22,19,50,7839423,1562500000,1
20,9,23,18,50,16918551,3125000000,1
20,9,24,17,50,9078561,1562500000,1
20,9,25,16,50,775413,125000000,1
20,9,26,15,50,10296963,1562500000,1
20,9,27,14,50,21773691,3125000000,1
20,9,28,13,50,11457693,1562500000,1
20,9,29,12,50,24009777,3125000000,1
20,9,30,11,50,2504763,312500000,1
20,9,31,10,50,26019711,3125000000,1
20,9,32,9,50,13458393,1562500000,1
20,9,33,8,50,27729621,3125000000,1
20,9,34,7,50,14224491,1562500000,1
20,9,35,6,50,5813127,625000000,1
20,9,36,5,50,14785173,1562500000,1
20,9,37,4,50,29953881,3125000000,1
20,9,38,3,50,15103503,1562500000,1
20,9,39,2,50,30320487,3125000000,1
20,9,40,1,50,3028509,312500000,1
20,10,1,39,50,33933,15625000,1
20,10,2,38,50,14547,7812500,1
20,10,3,37,50,12713,7812500,1
20,10,4,36,50,2859,1953125,1
20,10,5,35,50,171,125000,1
20,10,6,34,50,10439,7812500,1
20,10,7,33,50,5331,3906250,1
20,10,8,32,50,2832,1953125,1
20,10,9,31,50,24817,15625000,1
20,10,10,30,50,111,62500,1
20,10,11,29,50,15699,7812500,1
20,10,12,28,50,4463,1953125,1
20,10,13,27,50,40611,15625000,1
20,10,14,26,50,23031,7812500,1
20,10,15,25,50,52,15625,1
20,10,16,24,50,7296,1953125,1
20,10,17,23,50,65109,15625000,1
20,10,18,22,50,36083,7812500,1
20,10,19,21,50,39741,7812500,1
20,10,20,20,50,87,15625,1
20,10,21,19,50,94663,15625000,1
20,10,22,18,50,51207,7812500,1
20,10,23,17,50,27549,3906250,1
20,10,24,16,50,14744,1953125,1
20,10,25,15,50,201,25000,1
20,10,26,14,50,66579,7812500,1
20,10,27,13,50,70247,7812500,1
20,10,28,12,50,18447,1953125,1
20,10,29,11,50,154347,15625000,1
20,10,30,10,50,643,62500,1
20,10,31,9,50,20841,1953125,1
20,10,32,8,50,21528,1953125,1
20,10,33,7,50,177181,15625000,1
20,10,34,6,50,90771,7812500,1
20,10,35,5,50,741,62500,1
20,10,36,4,50,23531,1953125,1
20,10,37,3,50,190479,15625000,1
20,10,38,2,50,95943,7812500,1
20,10,39,1,50,48103,3906250,1
20,11,1,38,50,7861733,3125000000,1
20,11,2,37,50,3406997,1562500000,1
20,11,3,36,50,6045039,3125000000,1
20,11,4,35,50,2770537,1562500000,1
20,11,5,34,50,1057661,625000000,1
20,11,6,33,50,2636469,1562500000,1
20,11,7,32,50,5481179,3125000000,1
20,11,8,31,50,2949617,1562500000,1
20,11,9,30,50,6513309,3125000000,1
20,11,10,29,50,730961,312500000,1
20,11,11,28,50,8274343,3125000000,1
20,11,12,27,50,4696857,1562500000,1
20,11,13,26,50,10653929,3125000000,1
20,11,14,25,50,6020597,1562500000,1
20,11,15,24,50,2708343,625000000,1
20,11,16,23,50,7570849,1562500000,1
20,11,17,22,50,16827349,3125000000,1
20,11,18,21,50,9292437,1562500000,1
20,11,19,20,50,20400479,3125000000,1
20,11,20,19,50,2226037,312500000,1
20,11,21,18,50,24150753,3125000000,1
20,11,22,17,50,13028917,1562500000,1
20,11,23,16,50,27967819,3125000000,1
20,11,24,15,50,14933457,1562500000,1
20,11,25,14,50,1269653,125000000,1
20,11,26,13,50,16788629,1562500000,1
20,11,27,12,50,35360919,3125000000,1
20,11,28,11,50,18539257,1562500000,1
20,11,29,10,50,38716249,3125000000,1
20,11,30,9,50,4026033,312500000,1
20,11,31,8,50,41696963,3125000000,1
20,11,32,7,50,21506177,1562500000,1
20,11,33,6,50,44192709,3125000000,1
20,11,34,5,50,22612117,1562500000,1
20,11,35,4,50,9218627,625000000,1
20,11,36,3,50,23392809,1562500000,1
20,11,37,2,50,47287889,3125000000,1
20,11,38,1,50,23793077,1562500000,1
20,12,1,37,50,279639,97656250,1
20,12,2,36,50,122544,48828125,1
20,12,3,35,50,110367,48828125,1
20,12,4,34,50,103032,48828125,1
20,12,5,33,50,40113,19531250,1
20,12,6,32,50,101862,48828125,1
20,12,7,31,50,107514,48828125,1
20,12,8,30,50,116982,48828125,1
20,12,9,29,50,260019,97656250,1
20,12,10,28,50,29268,9765625,1
20,12,11,27,50,165717,48828125,1
20,12,12,26,50,187884,48828125,1
20,12,13,25,50,425169,97656250,1
20,12,14,24,50,239562,48828125,1
20,12,15,23,50,53712,9765625,1
20,12,16,22,50,299322,48828125,1
20,12,17,21,50,663183,97656250,1
20,12,18,20,50,365112,48828125,1
20,12,19,19,50,399627,48828125,1
20,12,20,18,50,86976,9765625,1
20,12,21,17,50,941229,97656250,1
20,12,22,16,50,506574,48828125,1
20,12,23,15,50,542502,48828125,1
20,12,24,14,50,578142,48828125,1
20,12,25,13,50,49059,3906250,1
20,12,26,12,50,647532,48828125,1
20,12,27,11,50,680769,48828125,1
20,12,28,10,50,712692,48828125,1
20,12,29,9,50,1486089,97656250,1
20,12,30,8,50,154314,9765625,1
20,12,31,7,50,798012,48828125,1
20,12,32,6,50,822114,48828125,1
20,12,33,5,50,1687239,97656250,1
20,12,34,4,50,862272,48828125,1
20,12,35,3,50,175563,9765625,1
20,12,36,2,50,889992,48828125,1
20,12,37,1,50,1797093,97656250,1
20,13,1,36,50,10034037,3125000000,1
20,13,2,35,50,4447911,1562500000,1
20,13,3,34,50,8134139,3125000000,1
20,13,4,33,50,3864861,1562500000,1
20,13,5,32,50,1532661,625000000,1
20,13,6,31,50,3957811,1562500000,1
20,13,7,30,50,8467407,3125000000,1
20,13,8,29,50,4649697,1562500000,1
20,13,9,28,50,10392317,3125000000,1
20,13,10,27,50,1172691,312500000,1
20,13,11,26,50,13283907,3125000000,1
20,13,12,25,50,7522021,1562500000,1
20,13,13,24,50,16988049,3125000000,1
20,13,14,23,50,9548331,1562500000,1
20,13,15,22,50,4270123,625000000,1
20,13,16,21,50,11865321,1562500000,1
20,13,17,20,50,26217477,3125000000,1
20,13,18,19,50,14395927,1562500000,1
20,13,19,18,50,31434507,3125000000,1
20,13,20,17,50,3412617,312500000,1
20,13,21,16,50,36847577,3125000000,1
20,13,22,15,50,19789731,1562500000,1
20,13,23,14,50,42302559,3125000000,1
20,13,24,13,50,22498801,1562500000,1
20,13,25,12,50,1905813,125000000,1
20,13,26,11,50,25113231,1562500000,1
20,13,27,10,50,52721747,3125000000,1
20,13,28,9,50,27555957,1562500000,1
20,13,29,8,50,57377697,3125000000,1
20,13,30,7,50,5949983,312500000,1
20,13,31,6,50,61459047,3125000000,1
20,13,32,5,50,31618041,1562500000,1
20,13,33,4,50,64811669,3125000000,1
20,13,34,3,50,33083271,1562500000,1
20,13,35,2,50,13456287,625000000,1
20,13,36,1,50,34068541,1562500000,1
20,14,1,35,50,1388317,390625000,1
20,14,2,34,50,622741,195312500,1
20,14,3,33,50,578151,195312500,1
20,14,4,32,50,139748,48828125,1
20,14,5,31,50,225547,78125000,1
20,14,6,30,50,591381,195312500,1
20,14,7,29,50,160034,48828125,1
20,14,8,28,50,177184,48828125,1
20,14,9,27,50,1591569,390625000,1
20,14,10,26,50,179977,39062500,1
20,14,11,25,50,1019641,195312500,1
20,14,12,24,50,288414,48828125,1
20,14,13,23,50,2601067,390625000,1
20,14,14,22,50,1458877,195312500,1
20,14,15,21,50,162729,19531250,1
20,14,16,20,50,451094,48828125,1
20,14,17,19,50,3977477,390625000,1
20,14,18,18,50,2178981,195312500,1
20,14,19,17,50,2373707,195312500,1
20,14,20,16,50,128576,9765625,1
20,14,21,15,50,5542047,390625000,1
20,14,22,14,50,2970821,195312500,1
20,14,23,13,50,792379,48828125,1
20,14,24,12,50,841428,48828125,1
20,14,25,11,50,284641,15625000,1
20,14,26,10,50,3745021,195312500,1
20,14,27,9,50,3925341,195312500,1
20,14,28,8,50,1024394,48828125,1
20,14,29,7,50,8520659,390625000,1
20,14,30,6,50,882441,39062500,1
20,14,31,5,50,2275903,97656250,1
20,14,32,4,50,1169434,48828125,1
20,14,33,3,50,9577197,390625000,1
20,14,34,2,50,4882997,195312500,1
20,14,35,1,50,991907,39062500,1
20,15,1,34,50,486189,125000000,1
20,15,2,33,50,220761,62500000,1
20,15,3,32,50,416223,125000000,1
20,15,4,31,50,204633,62500000,1
20,15,5,30,50,3357,1000000,1
20,15,6,29,50,223137,62500000,1
20,15,7,28,50,488187,125000000,1
20,15,8,27,50,272169,62500000,1
20,15,9,26,50,613701,125000000,1
20,15,10,25,50,2781,500000,1
20,15,11,24,50,787959,125000000,1
20,15,12,23,50,445401,62500000,1
20,15,13,22,50,1002753,125000000,1
20,15,14,21,50,561393,62500000,1
20,15,15,20,50,9999,1000000,1
20,15,16,19,50,691497,62500000,1
20,15,17,18,50,1521117,125000000,1
20,15,18,17,50,831609,62500000,1
20,15,19,16,50,1808271,125000000,1
20,15,20,15,50,7821,500000,1
20,15,21,14,50,2103129,125000000,1
20,15,22,13,50,1125441,62500000,1
20,15,23,12,50,2397483,125000000,1
20,15,24,11,50,1270953,62500000,1
20,15,25,10,50,4293,200000,1
20,15,26,9,50,1410057,62500000,1
20,15,27,8,50,2951847,125000000,1
20,15,28,7,50,1538649,62500000,1
20,15,29,6,50,3195441,125000000,1
20,15,30,5,50,13221,500000,1
20,15,31,4,50,3405699,125000000,1
20,15,32,3,50,1747881,62500000,1
20,15,33,2,50,3574413,125000000,1
20,15,34,1,50,1820313,62500000,1
20,16,1,33,50,205752,48828125,1
20,16,2,32,50,189216,48828125,1
20,16,3,31,50,181136,48828125,1
20,16,4,30,50,181056,48828125,1
20,16,5,29,50,37704,9765625,1
20,16,6,28,50,203072,48828125,1
20,16,7,27,50,224256,48828125,1
20,16,8,26,50,251616,48828125,1
20,16,9,25,50,284696,48828125,1
20,16,10,24,50,64608,9765625,1
20,16,11,23,50,366192,48828125,1
20,16,12,22,50,413696,48828125,1
20,16,13,21,50,465096,48828125,1
20,16,14,20,50,519936,48828125,1
20,16,15,19,50,115552,9765625,1
20,16,16,18,50,638112,48828125,1
20,16,17,17,50,700536,48828125,1
20,16,18,16,50,764576,48828125,1
20,16,19,15,50,829776,48828125,1
20,16,20,14,50,179136,9765625,1
20,16,21,13,50,961832,48828125,1
20,16,22,12,50,1027776,48828125,1
20,16,23,11,50,1093056,48828125,1
20,16,24,10,50,1157216,48828125,1
20,16,25,9,50,48792,1953125,1
20,16,26,8,50,1280352,48828125,1
20,16,27,7,50,1338416,48828125,1
20,16,28,6,50,1393536,48828125,1
20,16,29,5,50,1445256,48828125,1
20,16,30,4,50,298624,9765625,1
20,16,31,3,50,1536672,48828125,1
20,16,32,2,50,1575456,48828125,1
20,16,33,1,50,1609016,48828125,1
20,17,1,32,50,14137013,3125000000,1
20,17,2,31,50,6585443,1562500000,1
20,17,3,30,50,12804723,3125000000,1
20,17,4,29,50,6502789,1562500000,1
20,17,5,28,50,2748101,625000000,1
20,17,6,27,50,7488279,1562500000,1
20,17,7,26,50,16680791,3125000000,1
20,17,8,25,50,9410129,1562500000,1
20,17,9,24,50,21362013,3125000000,1
20,17,10,23,50,2427311,312500000,1
20,17,11,22,50,27520603,3125000000,1
20,17,12,21,50,15535773,1562500000,1
20,17,13,20,50,34892993,3125000000,1
20,17,14,19,50,19475999,1562500000,1
20,17,15,18,50,8643123,625000000,1
20,17,16,17,50,23825449,1562500000,1
20,17,17,16,50,52224901,3125000000,1
20,17,18,15,50,28452339,1562500000,1
20,17,19,14,50,61657283,3125000000,1
20,17,20,13,50,6644977,312500000,1
20,17,21,12,50,71249193,3125000000,1
20,17,22,11,50,38011303,1562500000,1
20,17,23,10,50,80737063,3125000000,1
20,17,24,9,50,42679809,1562500000,1
20,17,25,8,50,3594293,125000000,1
20,17,26,7,50,47098619,1562500000,1
20,17,27,6,50,98346411,3125000000,1
20,17,28,5,50,51135949,1562500000,1
20,17,29,4,50,105940753,3125000000,1
20,17,30,3,50,10932003,312500000,1
20,17,31,2,50,112376783,3125000000,1
20,17,32,1,50,57539033,1562500000,1
20,18,1,31,50,1881549,390625000,1
20,18,2,30,50,888327,195312500,1
20,18,3,29,50,877149,195312500,1
20,18,4,28,50,226233,48828125,1
20,18,5,27,50,387747,78125000,1
20,18,6,26,50,1068147,195312500,1
20,18,7,25,50,599481,97656250,1
20,18,8,24,50,339876,48828125,1
20,18,9,23,50,3094929,390625000,1
20,18,10,22,50,352107,39062500,1
20,18,11,21,50,1996407,195312500,1
20,18,12,20,50,563193,48828125,1
20,18,13,19,50,5054643,390625000,1
20,18,14,18,50,2817747,195312500,1
20,18,15,17,50,156087,9765625,1
20,18,16,16,50,859248,48828125,1
20,18,17,15,50,7522389,390625000,1
20,18,18,14,50,4092039,195312500,1
20,18,19,13,50,4427217,195312500,1
20,18,20,12,50,238221,9765625,1
20,18,21,11,50,10202679,390625000,1
20,18,22,10,50,5435667,195312500,1
20,18,23,9,50,2882547,97656250,1
20,18,24,8,50,1521828,48828125,1
20,18,25,7,50,512001,15625000,1
20,18,26,6,50,6700887,195312500,1
20,18,27,5,50,6987627,195312500,1
20,18,28,4,50,1814481,48828125,1
20,18,29,3,50,15018939,390625000,1
20,18,30,2,50,1547991,39062500,1
20,18,31,1,50,1986768,48828125,1
20,19,1,30,50,15906021,3125000000,1
20,19,2,29,50,7614573,1562500000,1
20,19,3,28,50,15274271,3125000000,1
20,19,4,27,50,8000121,1562500000,1
20,19,5,26,50,3473181,625000000,1
20,19,6,25,50,9665053,1562500000,1
20,19,7,24,50,21851691,3125000000,1
20,19,8,23,50,12444753,1562500000,1
20,19,9,22,50,28402397,3125000000,1
20,19,10,21,50,3234921,312500000,1
20,19,11,20,50,36688791,3125000000,1
20,19,12,19,50,20689993,1562500000,1
20,19,13,18,50,46381641,3125000000,1
20,19,14,17,50,25826301,1562500000,1
20,19,15,16,50,11430343,625000000,1
20,19,16,15,50,31418913,1562500000,1
20,19,17,14,50,68669781,3125000000,1
20,19,18,13,50,37303213,1562500000,1
20,19,19,12,50,80606607,3125000000,1
20,19,20,11,50,8662917,312500000,1
20,19,21,10,50,92632961,3125000000,1
20,19,22,9,50,49288413,1562500000,1
20,19,23,8,50,104419611,3125000000,1
20,19,24,7,50,55060081,1562500000,1
20,19,25,6,50,4625493,125000000,1
20,19,26,5,50,60464973,1562500000,1
20,19,27,4,50,125956871,3125000000,1
20,19,28,3,50,65338473,1562500000,1
20,19,29,2,50,135049017,3125000000,1
20,19,30,1,50,13903193,312500000,1
20,20,1,29,50,20863,3906250,1
20,20,2,28,50,10132,1953125,1
20,20,3,27,50,10323,1953125,1
20,20,4,26,50,10976,1953125,1
20,20,5,25,50,193,31250,1
20,20,6,24,50,13554,1953125,1
20,20,7,23,50,15422,1953125,1
20,20,8,22,50,17638,1953125,1
20,20,9,21,50,40347,3906250,1
20,20,10,20,50,184,15625,1
20,20,11,19,50,26089,1953125,1
20,20,12,18,50,29412,1953125,1
20,20,13,17,50,65881,3906250,1
20,20,14,16,50,36646,1953125,1
20,20,15,15,50,324,15625,1
20,20,16,14,50,44474,1953125,1
20,20,17,13,50,97079,3906250,1
20,20,18,12,50,52668,1953125,1
20,20,19,11,50,56831,1953125,1
20,20,20,10,50,488,15625,1
20,20,21,9,50,130293,3906250,1
20,20,22,8,50,69242,1953125,1
20,20,23,7,50,73258,1953125,1
20,20,24,6,50,77166,1953125,1
20,20,25,5,50,259,6250,1
20,20,26,4,50,84544,1953125,1
20,20,27,3,50,87957,1953125,1
20,20,28,2,50,91148,1953125,1
20,20,29,1,50,188177,3906250,1
20,21,1,28,50,17398773,3125000000,1
20,21,2,27,50,8576127,1562500000,1
20,21,3,26,50,17754219,3125000000,1
20,21,4,25,50,9577197,1562500000,1
20,21,5,24,50,4260501,625000000,1
20,21,6,23,50,12074139,1562500000,1
20,21,7,22,50,27641439,3125000000,1
20,21,8,21,50,15865857,1562500000,1
20,21,9,20,50,36368829,3125000000,1
20,21,10,19,50,4150251,312500000,1
20,21,11,18,50,47082483,3125000000,1
20,21,12,17,50,26529237,1562500000,1
20,21,13,16,50,59380209,3125000000,1
20,21,14,15,50,32998707,1562500000,1
20,21,15,14,50,14571963,625000000,1
20,21,16,13,50,39958569,1562500000,1
20,21,17,12,50,87119109,3125000000,1
20,21,18,11,50,47207727,1562500000,1
20,21,19,10,50,101755899,3125000000,1
20,21,20,9,50,10909017,312500000,1
20,21,21,8,50,116367993,3125000000,1
20,21,22,7,50,61769547,1562500000,1
20,21,23,6,50,130553199,3125000000,1
20,21,24,5,50,68680017,1562500000,1
20,21,25,4,50,5756373,125000000,1
20,21,26,3,50,75075399,1562500000,1
20,21,27,2,50,156034179,3125000000,1
20,21,28,1,50,80754597,1562500000,1
20,22,1,27,50,2253141,390625000,1
20,22,2,26,50,1127841,195312500,1
20,22,3,25,50,1186163,195312500,1
20,22,4,24,50,324522,48828125,1
20,22,5,23,50,584067,78125000,1
20,22,6,22,50,1668953,195312500,1
20,22,7,21,50,480249,48828125,1
20,22,8,20,50,553212,48828125,1
20,22,9,19,50,5082121,390625000,1
20,22,10,18,50,580437,39062500,1
20,22,11,17,50,3292773,195312500,1
20,22,12,16,50,927344,48828125,1
20,22,13,15,50,8297091,390625000,1
20,22,14,14,50,4606833,195312500,1
20,22,15,13,50,508079,19531250,1
20,22,16,12,50,1391742,48828125,1
20,22,17,11,50,12123837,390625000,1
20,22,18,10,50,6562193,195312500,1
20,22,19,9,50,7064343,195312500,1
20,22,20,8,50,378246,9765625,1
20,22,21,7,50,16120951,390625000,1
20,22,22,6,50,8547561,195312500,1
20,22,23,5,50,2255682,48828125,1
20,22,24,4,50,2370632,48828125,1
20,22,25,3,50,793881,15625000,1
20,22,26,2,50,10342233,195312500,1
20,22,27,1,50,10735241,195312500,1
20,23,1,26,50,18564197,3125000000,1
20,23,2,25,50,9442121,1562500000,1
20,23,3,24,50,20181879,3125000000,1
20,23,4,23,50,11198401,1562500000,1
20,23,5,22,50,5093741,625000000,1
20,23,6,21,50,14668641,1562500000,1
20,23,7,20,50,33942227,3125000000,1
20,23,8,19,50,19611617,1562500000,1
20,23,9,18,50,45119997,3125000000,1
20,23,10,17,50,5157221,312500000,1
20,23,11,16,50,58519567,3125000000,1
20,23,12,15,50,32950881,1562500000,1
20,23,13,14,50,73658489,3125000000,1
20,23,14,13,50,40864721,1562500000,1
20,23,15,12,50,18010863,625000000,1
20,23,16,11,50,49286401,1562500000,1
20,23,17,10,50,107224597,3125000000,1
20,23,18,9,50,57974697,1562500000,1
20,23,19,8,50,124686887,3125000000,1
20,23,20,7,50,13337677,312500000,1
20,23,21,6,50,141958737,3125000000,1
20,23,22,5,50,75186241,1562500000,1
20,23,23,4,50,158557699,3125000000,1
20,23,24,3,50,83227041,1562500000,1
20,23,25,2,50,6960053,125000000,1
20,23,26,1,50,90569561,1562500000,1
20,24,1,25,50,297054,48828125,1
20,24,2,24,50,307224,48828125,1
20,24,3,23,50,333684,48828125,1
20,24,4,22,50,375408,48828125,1
20,24,5,21,50,86274,9765625,1
20,24,6,20,50,500544,48828125,1
20,24,7,19,50,581904,48828125,1
20,24,8,18,50,674424,48828125,1
20,24,9,17,50,777078,48828125,1
20,24,10,16,50,177768,9765625,1
20,24,11,15,50,1008684,48828125,1
20,24,12,14,50,1135584,48828125,1
20,24,13,13,50,1268514,48828125,1
20,24,14,12,50,1406448,48828125,1
20,24,15,11,50,309672,9765625,1
20,24,16,10,50,1693224,48828125,1
20,24,17,9,50,1840014,48828125,1
20,24,18,8,50,1987704,48828125,1
20,24,19,7,50,2135268,48828125,1
20,24,20,6,50,456336,9765625,1
20,24,21,5,50,2425914,48828125,1
20,24,22,4,50,2566944,48828125,1
20,24,23,3,50,2703744,48828125,1
20,24,24,2,50,2835288,48828125,1
20,24,25,1,50,118422,1953125,1
20,25,1,24,50,30981,5000000,1
20,25,2,23,50,16299,2500000,1
20,25,3,22,50,35987,5000000,1
20,25,4,21,50,20517,2500000,1
20,25,5,20,50,381,40000,1
20,25,6,19,50,27823,2500000,1
20,25,7,18,50,64983,5000000,1
20,25,8,17,50,37761,2500000,1
20,25,9,16,50,87149,5000000,1
20,25,10,15,50,399,20000,1
20,25,11,14,50,113211,5000000,1
20,25,12,13,50,63709,2500000,1
20,25,13,12,50,142257,5000000,1
20,25,14,11,50,78807,2500000,1
20,25,15,10,50,1387,40000,1
20,25,16,9,50,94713,2500000,1
20,25,17,8,50,205653,5000000,1
20,25,18,7,50,110971,2500000,1
20,25,19,6,50,238179,5000000,1
20,25,20,5,50,1017,20000,1
20,25,21,4,50,270041,5000000,1
20,25,22,3,50,142719,2500000,1
20,25,23,2,50,300327,5000000,1
20,25,24,1,50,157297,2500000,1
20,26,1,23,50,2452021,390625000,1
20,26,2,22,50,1313299,195312500,1
20,26,3,21,50,1473849,195312500,1
20,26,4,20,50,425711,48828125,1
20,26,5,19,50,798187,78125000,1
20,26,6,18,50,2346903,195312500,1
20,26,7,17,50,1376167,97656250,1
20,26,8,16,50,801736,48828125,1
20,26,9,15,50,7411833,390625000,1
20,26,10,14,50,848887,39062500,1
20,26,11,13,50,4817683,195312500,1
20,26,12,12,50,1355211,48828125,1
20,26,13,11,50,12098203,390625000,1
20,26,14,10,50,6697639,195312500,1
20,26,15,9,50,368082,9765625,1
20,26,16,8,50,2009072,48828125,1
20,26,17,7,50,17433533,390625000,1
20,26,18,6,50,9398259,195312500,1
20,26,19,5,50,10075949,195312500,1
20,26,20,4,50,537251,9765625,1
20,26,21,3,50,22801311,390625000,1
20,26,22,2,50,12038039,195312500,1
20,26,23,1,50,6326177,97656250,1
20,27,1,22,50,19768293,3125000000,1
20,27,2,21,50,10787013,1562500000,1
20,27,3,20,50,24616143,3125000000,1
20,27,4,19,50,14405769,1562500000,1
20,27,5,18,50,6815421,625000000,1
20,27,6,17,50,20164869,1562500000,1
20,27,7,16,50,47486331,3125000000,1
20,27,8,15,50,27731889,1562500000,1
20,27,9,14,50,64178973,3125000000,1
20,27,10,13,50,7354881,312500000,1
20,27,11,12,50,83490183,3125000000,1
20,27,12,11,50,46959993,1562500000,1
20,27,13,10,50,104755113,3125000000,1
20,27,14,9,50,57956229,1562500000,1
20,27,15,8,50,25461783,625000000,1
20,27,16,7,50,69430689,1562500000,1
20,27,17,6,50,150486741,3125000000,1
20,27,18,5,50,81050949,1562500000,1
20,27,19,4,50,173623743,3125000000,1
20,27,20,3,50,18496917,312500000,1
20,27,21,2,50,196055073,3125000000,1
20,27,22,1,50,103399173,1562500000,1
20,28,1,21,50,619311,97656250,1
20,28,2,20,50,344568,48828125,1
20,28,3,19,50,399791,48828125,1
20,28,4,18,50,473928,48828125,1
20,28,5,17,50,226233,19531250,1
20,28,6,16,50,673358,48828125,1
20,28,7,15,50,795858,48828125,1
20,28,8,14,50,931686,48828125,1
20,28,9,13,50,2158891,97656250,1
20,28,10,12,50,247548,9765625,1
20,28,11,11,50,1405173,48828125,1
20,28,12,10,50,1580348,48828125,1
20,28,13,9,50,3523737,97656250,1
20,28,14,8,50,1948338,48828125,1
20,28,15,7,50,427672,9765625,1
20,28,16,6,50,2330538,48828125,1
20,28,17,5,50,5046951,97656250,1
20,28,18,4,50,2715776,48828125,1
20,28,19,3,50,2906043,48828125,1
20,28,20,2,50,618576,9765625,1
20,28,21,1,50,6549781,97656250,1
20,29,1,20,50,19764341,3125000000,1
20,29,2,19,50,11221463,1562500000,1
20,29,3,18,50,26483931,3125000000,1
20,29,4,17,50,15895741,1562500000,1
20,29,5,16,50,7653941,625000000,1
20,29,6,15,50,22911363,1562500000,1
20,29,7,14,50,54354671,3125000000,1
20,29,8,13,50,31884833,1562500000,1
20,29,9,12,50,73971837,3125000000,1
20,29,10,11,50,8486531,312500000,1
20,29,11,10,50,96354211,3125000000,1
20,29,12,9,50,54171333,1562500000,1
20,29,13,8,50,120734801,3125000000,1
20,29,14,7,50,66717371,1562500000,1
20,29,15,6,50,29269323,625000000,1
20,29,16,5,50,79687273,1562500000,1
20,29,17,4,50,172422661,3125000000,1
20,29,18,3,50,92697543,1562500000,1
20,29,19,2,50,198195947,3125000000,1
20,29,20,1,50,21072937,312500000,1
20,30,1,19,50,98037,15625000,1
20,30,2,18,50,56853,7812500,1
20,30,3,17,50,68247,7812500,1
20,30,4,16,50,20736,1953125,1
20,30,5,15,50,1611,125000,1
20,30,6,14,50,121221,7812500,1
20,30,7,13,50,36072,1953125,1
20,30,8,12,50,42408,1953125,1
20,30,9,11,50,393993,15625000,1
20,30,10,10,50,1809,62500,1
20,30,11,9,50,256761,7812500,1
20,30,12,8,50,72162,1953125,1
20,30,13,7,50,643059,15625000,1
20,30,14,6,50,355149,7812500,1
20,30,15,5,50,1557,31250,1
20,30,16,4,50,105894,1953125,1
20,30,17,3,50,915741,15625000,1
20,30,18,2,50,491877,7812500,1
20,30,19,1,50,525339,7812500,1
20,31,1,18,50,19347813,3125000000,1
20,31,2,17,50,11471457,1562500000,1
20,31,3,16,50,28021799,3125000000,1
20,31,4,15,50,17237457,1562500000,1
20,31,5,14,50,8438541,625000000,1
20,31,6,13,50,25532809,1562500000,1
20,31,7,12,50,60984099,3125000000,1
20,31,8,11,50,35919297,1562500000,1
20,31,9,10,50,83519549,3125000000,1
20,31,10,9,50,9591741,312500000,1
20,31,11,8,50,108922623,3125000000,1
20,31,12,7,50,61212817,1562500000,1
20,31,13,6,50,136316889,3125000000,1
20,31,14,5,50,75243417,1562500000,1
20,31,15,4,50,32965183,625000000,1
20,31,16,3,50,89612289,1562500000,1
20,31,17,2,50,193573269,3125000000,1
20,31,18,1,50,103881217,1562500000,1
20,32,1,17,50,296672,48828125,1
20,32,2,16,50,360064,48828125,1
20,32,3,15,50,447552,48828125,1
20,32,4,14,50,557312,48828125,1
20,32,5,13,50,137504,9765625,1
20,32,6,12,50,836352,48828125,1
20,32,7,11,50,1001984,48828125,1
20,32,8,10,50,1182592,48828125,1
20,32,9,9,50,1376352,48828125,1
20,32,10,8,50,316288,9765625,1
20,32,11,7,50,1796032,48828125,1
20,32,12,6,50,2018304,48828125,1
20,32,13,5,50,2246432,48828125,1
20,32,14,4,50,2478592,48828125,1
20,32,15,3,50,542592,9765625,1
20,32,16,2,50,2947712,48828125,1
20,32,17,1,50,3181024,48828125,1
20,33,1,16,50,18527157,3125000000,1
20,33,2,15,50,11520531,1562500000,1
20,33,3,14,50,29153619,3125000000,1
20,33,4,13,50,18370341,1562500000,1
20,33,5,12,50,9135621,625000000,1
20,33,6,11,50,27920871,1562500000,1
20,33,7,10,50,67107447,3125000000,1
20,33,8,9,50,39675537,1562500000,1
20,33,9,8,50,92448477,3125000000,1
20,33,10,7,50,10627551,312500000,1
20,33,11,6,50,120708027,3125000000,1
20,33,12,5,50,67810941,1562500000,1
20,33,13,4,50,150892929,3125000000,1
20,33,14,3,50,83198511,1562500000,1
20,33,15,2,50,36402003,625000000,1
20,33,16,1,50,98803881,1562500000,1
20,34,1,15,50,2246397,390625000,1
20,34,2,14,50,1433151,195312500,1
20,34,3,13,50,1846421,195312500,1
20,34,4,12,50,588693,48828125,1
20,34,5,11,50,1179987,78125000,1
20,34,6,10,50,3623771,195312500,1
20,34,7,9,50,2183973,97656250,1
20,34,8,8,50,1293564,48828125,1
20,34,9,7,50,12068929,390625000,1
20,34,10,6,50,1388067,39062500,1
20,34,11,5,50,7883631,195312500,1
20,34,12,4,50,2214029,48828125,1
20,34,13,3,50,19699107,390625000,1
20,34,14,2,50,10855707,195312500,1
20,34,15,1,50,593317,9765625,1
20,35,1,14,50,692909,125000000,1
20,35,2,13,50,454181,62500000,1
20,35,3,12,50,1192023,125000000,1
20,35,4,11,50,769153,62500000,1
20,35,5,10,50,15533,1000000,1
20,35,6,9,50,1198197,62500000,1
20,35,7,8,50,2897027,125000000,1
20,35,8,7,50,1718969,62500000,1
20,35,9,6,50,4013541,125000000,1
20,35,10,5,50,18473,500000,1
20,35,11,4,50,5246479,125000000,1
20,35,12,3,50,2946321,62500000,1
20,35,13,2,50,6551153,125000000,1
20,35,14,1,50,3608213,62500000,1
20,36,1,13,50,518319,97656250,1
20,36,2,12,50,349596,48828125,1
20,36,3,11,50,467451,48828125,1
20,36,4,10,50,610416,48828125,1
20,36,5,9,50,310473,19531250,1
20,36,6,8,50,962442,48828125,1
20,36,7,7,50,1166886,48828125,1
20,36,8,6,50,1387206,48828125,1
20,36,9,5,50,3242187,97656250,1
20,36,10,4,50,373248,9765625,1
20,36,11,3,50,2120337,48828125,1
20,36,12,2,50,2381076,48828125,1
20,36,13,1,50,5292297,97656250,1
20,37,1,12,50,15766773,3125000000,1
20,37,2,11,50,10961583,1562500000,1
20,37,3,10,50,29881163,3125000000,1
20,37,4,9,50,19742349,1562500000,1
20,37,5,8,50,10115541,625000000,1
20,37,6,7,50,31502059,1562500000,1
20,37,7,6,50,76607871,3125000000,1
20,37,8,5,50,45616449,1562500000,1
20,37,9,4,50,106723133,3125000000,1
20,37,10,3,50,12292251,312500000,1
20,37,11,2,50,139674963,3125000000,1
20,37,12,1,50,78412213,1562500000,1
20,38,1,11,50,1858789,390625000,1
20,38,2,10,50,1334617,195312500,1
20,38,3,9,50,1855179,195312500,1
20,38,4,8,50,620198,48828125,1
20,38,5,7,50,1280467,78125000,1
20,38,6,6,50,4006017,195312500,1
20,38,7,5,50,1221263,48828125,1
20,38,8,4,50,1456996,48828125,1
20,38,9,3,50,13649049,390625000,1
20,38,10,2,50,1572877,39062500,1
20,38,11,1,50,8937277,195312500,1
20,39,1,10,50,13903461,3125000000,1
20,39,2,9,50,10332153,1562500000,1
20,39,3,8,50,29311191,3125000000,1
20,39,4,7,50,19835361,1562500000,1
20,39,5,6,50,10313901,625000000,1
20,39,6,5,50,32417073,1562500000,1
20,39,7,4,50,79291251,3125000000,1
20,39,8,3,50,47383713,1562500000,1
20,39,9,2,50,111089277,3125000000,1
20,39,10,1,50,12808341,312500000,1
20,40,1,9,50,8046,1953125,1
20,40,2,8,50,12408,1953125,1
20,40,3,7,50,17972,1953125,1
20,40,4,6,50,24624,1953125,1
20,40,5,5,50,258,15625,1
20,40,6,4,50,40736,1953125,1
20,40,7,3,50,49968,1953125,1
20,40,8,2,50,59832,1953125,1
20,40,9,1,50,70214,1953125,1
20,41,1,8,50,11788853,3125000000,1
20,41,2,7,50,9458987,1562500000,1
20,41,3,6,50,28003779,3125000000,1
20,41,4,5,50,19427317,1562500000,1
20,41,5,4,50,10255781,625000000,1
20,41,6,3,50,32542479,1562500000,1
20,41,7,2,50,80081159,3125000000,1
20,41,8,1,50,48037937,1562500000,1
20,42,1,7,50,1332261,390625000,1
20,42,2,6,50,1116171,195312500,1
20,42,3,5,50,1690353,195312500,1
20,42,4,4,50,594027,48828125,1
20,42,5,3,50,1264347,78125000,1
20,42,6,2,50,4032063,195312500,1
20,42,7,1,50,2488563,97656250,1
20,43,1,6,50,9490917,3125000000,1
20,43,2,5,50,8337141,1562500000,1
20,43,3,4,50,25869359,3125000000,1
20,43,4,3,50,18432681,1562500000,1
20,43,5,2,50,9890301,625000000,1
20,43,6,1,50,31708501,1562500000,1
20,44,1,5,50,259303,97656250,1
20,44,2,4,50,240064,48828125,1
20,44,3,3,50,382239,48828125,1
20,44,4,2,50,552728,48828125,1
20,44,5,1,50,299233,19531250,1
20,45,1,4,50,283581,125000000,1
20,45,2,3,50,278559,62500000,1
20,45,3,2,50,912627,125000000,1
20,45,4,1,50,670437,62500000,1
20,46,1,3,50,734781,390625000,1
20,46,2,2,50,772869,195312500,1
20,46,3,1,50,1307159,195312500,1
20,47,1,2,50,4676453,3125000000,1
20,47,2,1,50,5339153,1562500000,1
20,48,1,1,50,54648,48828125,1
25,1,1,48,50,45589,1953125000,1
25,1,2,47,50,32907,1953125000,1
25,1,3,46,50,21907,1953125000,1
25,1,4,45,50,12517,1953125000,1
25,1,5,44,50,933,390625000,1
25,1,6,43,50,-1721,1953125000,-1
25,1,7,42,50,-6713,1953125000,-1
25,1,8,41,50,-10383,1953125000,-1
25,1,9,40,50,-12803,1953125000,-1
25,1,10,39,50,-2809,390625000,-1
25,1,11,38,50,-14181,1953125000,-1
25,1,12,37,50,-13283,1953125000,-1
25,1,13,36,50,-11423,1953125000,-1
25,1,14,35,50,-8673,1953125000,-1
25,1,15,34,50,-1021,390625000,-1
25,1,16,33,50,-791,1953125000,-1
25,1,17,32,50,4197,1953125000,1
25,1,18,31,50,9787,1953125000,1
25,1,19,30,50,15907,1953125000,1
25,1,20,29,50,4497,390625000,1
25,1,21,28,50,29449,1953125000,1
25,1,22,27,50,36727,1953125000,1
25,1,23,26,50,44247,1953125000,1
25,1,24,25,50,51937,1953125000,1
25,1,25,24,50,2389,78125000,1
25,1,26,23,50,67539,1953125000,1
25,1,27,22,50,75307,1953125000,1
25,1,28,21,50,82957,1953125000,1
25,1,29,20,50,90417,1953125000,1
25,1,30,19,50,19523,390625000,1
25,1,31,18,50,104479,1953125000,1
25,1,32,17,50,110937,1953125000,1
25,1,33,16,50,116917,1953125000,1
25,1,34,15,50,122347,1953125000,1
25,1,35,14,50,25431,390625000,1
25,1,36,13,50,131269,1953125000,1
25,1,37,12,50,134617,1953125000,1
25,1,38,11,50,137127,1953125000,1
25,1,39,10,50,138727,1953125000,1
25,1,40,9,50,27869,390625000,1
25,1,41,8,50,138909,1953125000,1
25,1,42,7,50,137347,1953125000,1
25,1,43,6,50,134587,1953125000,1
25,1,44,5,50,130557,1953125000,1
25,1,45,4,50,25037,390625000,1
25,1,46,3,50,118399,1953125000,1
25,1,47,2,50,110127,1953125000,1
25,1,48,1,50,100297,1953125000,1
25,2,1,47,50,44041,488281250,1
25,2,2,46,50,16106,244140625,1
25,2,3,45,50,22041,488281250,1
25,2,4,44,50,6728,244140625,1
25,2,5,43,50,1277,97656250,1
25,2,6,42,50,378,244140625,1
25,2,7,41,50,-3503,488281250,-1
25,2,8,40,50,-3232,244140625,-1
25,2,9,39,50,-8199,488281250,-1
25,2,10,38,50,-878,48828125,-1
25,2,11,37,50,-8279,488281250,-1
25,2,12,36,50,-3384,244140625,-1
25,2,13,35,50,-4319,488281250,-1
25,2,14,34,50,-502,244140625,-1
25,2,15,33,50,621,97656250,1
25,2,16,32,50,3968,244140625,1
25,2,17,31,50,13417,488281250,1
25,2,18,30,50,9738,244140625,1
25,2,19,29,50,26041,488281250,1
25,2,20,28,50,3304,48828125,1
25,2,21,27,50,40401,488281250,1
25,2,22,26,50,24026,244140625,1
25,2,23,25,50,55921,488281250,1
25,2,24,24,50,31968,244140625,1
25,2,25,23,50,2881,19531250,1
25,2,26,22,50,40058,244140625,1
25,2,27,21,50,88137,488281250,1
25,2,28,20,50,48008,244140625,1
25,2,29,19,50,103681,488281250,1
25,2,30,18,50,11106,48828125,1
25,2,31,17,50,118081,488281250,1
25,2,32,16,50,62336,244140625,1
25,2,33,15,50,130761,488281250,1
25,2,34,14,50,68138,244140625,1
25,2,35,13,50,28229,97656250,1
25,2,36,12,50,72648,244140625,1
25,2,37,11,50,148657,488281250,1
25,2,38,10,50,75578,244140625,1
25,2,39,9,50,152721,488281250,1
25,2,40,8,50,15328,48828125,1
25,2,41,7,50,152761,488281250,1
25,2,42,6,50,75546,244140625,1
25,2,43,5,50,148201,488281250,1
25,2,44,4,50,72008,244140625,1
25,2,45,3,50,27693,97656250,1
25,2,46,2,50,65738,244140625,1
25,2,47,1,50,122977,488281250,1
25,3,1,46,50,382671,1953125000,1
25,3,2,45,50,283671,1953125000,1
25,3,3,44,50,199377,1953125000,1
25,3,4,43,50,129141,1953125000,1
25,3,5,42,50,14463,390625000,1
25,3,6,41,50,28251,1953125000,1
25,3,7,40,50,-3699,1953125000,-1
25,3,8,39,50,-24183,1953125000,-1
25,3,9,38,50,-33849,1953125000,-1
25,3,10,37,50,-6669,390625000,-1
25,3,11,36,50,-23319,1953125000,-1
25,3,12,35,50,-4419,1953125000,-1
25,3,13,34,50,22707,1953125000,1
25,3,14,33,50,57411,1953125000,1
25,3,15,32,50,19809,390625000,1
25,3,16,31,50,146961,1953125000,1
25,3,17,30,50,200511,1953125000,1
25,3,18,29,50,259047,1953125000,1
25,3,19,28,50,321921,1953125000,1
25,3,20,27,50,77697,390625000,1
25,3,21,26,50,458091,1953125000,1
25,3,22,25,50,530091,1953125000,1
25,3,23,24,50,603837,1953125000,1
25,3,24,23,50,678681,1953125000,1
25,3,25,22,50,30159,78125000,1
25,3,26,21,50,829071,1953125000,1
25,3,27,20,50,903321,1953125000,1
25,3,28,19,50,976077,1953125000,1
25,3,29,18,50,1046691,1953125000,1
25,3,30,17,50,222903,390625000,1
25,3,31,16,50,1178901,1953125000,1
25,3,32,15,50,1239201,1953125000,1
25,3,33,14,50,1294767,1953125000,1
25,3,34,13,50,1344951,1953125000,1
25,3,35,12,50,277821,390625000,1
25,3,36,11,50,1426581,1953125000,1
25,3,37,10,50,1456731,1953125000,1
25,3,38,9,50,1478907,1953125000,1
25,3,39,8,50,1492461,1953125000,1
25,3,40,7,50,299349,390625000,1
25,3,41,6,50,1491111,1953125000,1
25,3,42,5,50,1474911,1953125000,1
25,3,43,4,50,1447497,1953125000,1
25,3,44,3,50,1408221,1953125000,1
25,3,45,2,50,271287,390625000,1
25,3,46,1,50,1291491,1953125000,1
25,4,1,45,50,82046,244140625,1
25,4,2,44,50,61656,244140625,1
25,4,3,43,50,44486,244140625,1
25,4,4,42,50,30392,244140625,1
25,4,5,41,50,3846,48828125,1
25,4,6,40,50,10856,244140625,1
25,4,7,39,50,5126,244140625,1
25,4,8,38,50,1896,244140625,1
25,4,9,37,50,1022,244140625,1
25,4,10,36,50,472,48828125,1
25,4,11,35,50,5766,244140625,1
25,4,12,34,50,11096,244140625,1
25,4,13,33,50,18206,244140625,1
25,4,14,32,50,26952,244140625,1
25,4,15,31,50,7438,48828125,1
25,4,16,30,50,48776,244140625,1
25,4,17,29,50,61566,244140625,1
25,4,18,28,50,75416,244140625,1
25,4,19,27,50,90182,244140625,1
25,4,20,26,50,21144,48828125,1
25,4,21,25,50,121886,244140625,1
25,4,22,24,50,138536,244140625,1
25,4,23,23,50,155526,244140625,1
25,4,24,22,50,172712,244140625,1
25,4,25,21,50,7598,9765625,1
25,4,26,20,50,207096,244140625,1
25,4,27,19,50,224006,244140625,1
25,4,28,18,50,240536,244140625,1
25,4,29,17,50,256542,244140625,1
25,4,30,16,50,54376,48828125,1
25,4,31,15,50,286406,244140625,1
25,4,32,14,50,299976,244140625,1
25,4,33,13,50,312446,244140625,1
25,4,34,12,50,323672,244140625,1
25,4,35,11,50,66702,48828125,1
25,4,36,10,50,341816,244140625,1
25,4,37,9,50,348446,244140625,1
25,4,38,8,50,353256,244140625,1
25,4,39,7,50,356102,244140625,1
25,4,40,6,50,71368,48828125,1
25,4,41,5,50,355326,244140625,1
25,4,42,4,50,351416,244140625,1
25,4,43,3,50,344966,244140625,1
25,4,44,2,50,335832,244140625,1
25,4,45,1,50,64774,48828125,1
25,5,1,44,50,39553,78125000,1
25,5,2,43,50,30139,78125000,1
25,5,3,42,50,22311,78125000,1
25,5,4,41,50,15997,78125000,1
25,5,5,40,50,89,625000,1
25,5,6,39,50,7623,78125000,1
25,5,7,38,50,5419,78125000,1
25,5,8,37,50,4441,78125000,1
25,5,9,36,50,4617,78125000,1
25,5,10,35,50,47,625000,1
25,5,11,34,50,8143,78125000,1
25,5,12,33,50,11349,78125000,1
25,5,13,32,50,15421,78125000,1
25,5,14,31,50,20287,78125000,1
25,5,15,30,50,207,625000,1
25,5,16,29,50,32113,78125000,1
25,5,17,28,50,38929,78125000,1
25,5,18,27,50,46251,78125000,1
25,5,19,26,50,54007,78125000,1
25,5,20,25,50,497,625000,1
25,5,21,24,50,70533,78125000,1
25,5,22,23,50,79159,78125000,1
25,5,23,22,50,87931,78125000,1
25,5,24,21,50,96777,78125000,1
25,5,25,20,50,169,125000,1
25,5,26,19,50,114403,78125000,1
25,5,27,18,50,123039,78125000,1
25,5,28,17,50,131461,78125000,1
25,5,29,16,50,139597,78125000,1
25,5,30,15,50,1179,625000,1
25,5,31,14,50,154723,78125000,1
25,5,32,13,50,161569,78125000,1
25,5,33,12,50,167841,78125000,1
25,5,34,11,50,173467,78125000,1
25,5,35,10,50,1427,625000,1
25,5,36,9,50,182493,78125000,1
25,5,37,8,50,185749,78125000,1
25,5,38,7,50,188071,78125000,1
25,5,39,6,50,189387,78125000,1
25,5,40,5,50,1517,625000,1
25,5,41,4,50,188713,78125000,1
25,5,42,3,50,186579,78125000,1
25,5,43,2,50,183151,78125000,1
25,5,44,1,50,178357,78125000,1
25,6,1,43,50,342981,488281250,1
25,6,2,42,50,132534,244140625,1
25,6,3,41,50,201213,488281250,1
25,6,4,40,50,75384,244140625,1
25,6,5,39,50,22617,97656250,1
25,6,6,38,50,43758,244140625,1
25,6,7,37,50,73413,488281250,1
25,6,8,36,50,35064,244140625,1
25,6,9,35,50,77013,488281250,1
25,6,10,34,50,9342,48828125,1
25,6,11,33,50,118701,488281250,1
25,6,12,32,50,76104,244140625,1
25,6,13,31,50,193293,488281250,1
25,6,14,30,50,120654,244140625,1
25,6,15,29,50,59121,97656250,1
25,6,16,28,50,177768,244140625,1
25,6,17,27,50,420453,488281250,1
25,6,18,26,50,244854,244140625,1
25,6,19,25,50,562653,488281250,1
25,6,20,24,50,63864,48828125,1
25,6,21,23,50,717021,488281250,1
25,6,22,22,50,398574,244140625,1
25,6,23,21,50,878373,488281250,1
25,6,24,20,50,480024,244140625,1
25,6,25,19,50,41661,19531250,1
25,6,26,18,50,561078,244140625,1
25,6,27,17,50,1201293,488281250,1
25,6,28,16,50,639144,244140625,1
25,6,29,15,50,1352493,488281250,1
25,6,30,14,50,142326,48828125,1
25,6,31,13,50,1489941,488281250,1
25,6,32,12,50,775944,244140625,1
25,6,33,11,50,1608453,488281250,1
25,6,34,10,50,829494,244140625,1
25,6,35,9,50,340569,97656250,1
25,6,36,8,50,869688,244140625,1
25,6,37,7,50,1767933,488281250,1
25,6,38,6,50,893934,244140625,1
25,6,39,5,50,1798533,488281250,1
25,6,40,4,50,179928,48828125,1
25,6,41,3,50,1789461,488281250,1
25,6,42,2,50,884214,244140625,1
25,6,43,1,50,1735533,488281250,1
25,7,1,42,50,1797859,1953125000,1
25,7,2,41,50,1409583,1953125000,1
25,7,3,40,50,1096669,1953125000,1
25,7,4,39,50,855589,1953125000,1
25,7,5,38,50,136563,390625000,1
25,7,6,37,50,574819,1953125000,1
25,7,7,36,50,528073,1953125000,1
25,7,8,35,50,539049,1953125000,1
25,7,9,34,50,604219,1953125000,1
25,7,10,33,50,144011,390625000,1
25,7,11,32,50,883029,1953125000,1
25,7,12,31,50,1089613,1953125000,1
25,7,13,30,50,1336279,1953125000,1
25,7,14,29,50,1619499,1953125000,1
25,7,15,28,50,387149,390625000,1
25,7,16,27,50,2281489,1953125000,1
25,7,17,26,50,2653203,1953125000,1
25,7,18,25,50,3047359,1953125000,1
25,7,19,24,50,3460429,1953125000,1
25,7,20,23,50,777777,390625000,1
25,7,21,22,50,4329199,1953125000,1
25,7,22,21,50,4777843,1953125000,1
25,7,23,20,50,5231289,1953125000,1
25,7,24,19,50,5686009,1953125000,1
25,7,25,18,50,245539,78125000,1
25,7,26,17,50,6585159,1953125000,1
25,7,27,16,50,7022533,1953125000,1
25,7,28,15,50,7447069,1953125000,1
25,7,29,14,50,7855239,1953125000,1
25,7,30,13,50,1648703,390625000,1
25,7,31,12,50,8608369,1953125000,1
25,7,32,11,50,8946273,1953125000,1
25,7,33,10,50,9253699,1953125000,1
25,7,34,9,50,9527119,1953125000,1
25,7,35,8,50,1952601,390625000,1
25,7,36,7,50,9957829,1953125000,1
25,7,37,6,50,10108063,1953125000,1
25,7,38,5,50,10210179,1953125000,1
25,7,39,4,50,10260649,1953125000,1
25,7,40,3,50,2051189,390625000,1
25,7,41,2,50,10192539,1953125000,1
25,7,42,1,50,10066903,1953125000,1
25,8,1,41,50,282392,244140625,1
25,8,2,40,50,224672,244140625,1
25,8,3,39,50,179064,244140625,1
25,8,4,38,50,144992,244140625,1
25,8,5,37,50,24376,48828125,1
25,8,6,36,50,109152,244140625,1
25,8,7,35,50,106232,244140625,1
25,8,8,34,50,112544,244140625,1
25,8,9,33,50,127512,244140625,1
25,8,10,32,50,30112,48828125,1
25,8,11,31,50,181112,244140625,1
25,8,12,30,50,218592,244140625,1
25,8,13,29,50,262424,244140625,1
25,8,14,28,50,312032,244140625,1
25,8,15,27,50,73368,48828125,1
25,8,16,26,50,426272,244140625,1
25,8,17,25,50,489752,244140625,1
25,8,18,24,50,556704,244140625,1
25,8,19,23,50,626552,244140625,1
25,8,20,22,50,139744,48828125,1
25,8,21,21,50,772632,244140625,1
25,8,22,20,50,847712,244140625,1
25,8,23,19,50,923384,244140625,1
25,8,24,18,50,999072,244140625,1
25,8,25,17,50,42968,9765625,1
25,8,26,16,50,1148192,244140625,1
25,8,27,15,50,1220472,244140625,1
25,8,28,14,50,1290464,244140625,1
25,8,29,13,50,1357592,244140625,1
25,8,30,12,50,284256,48828125,1
25,8,31,11,50,1480952,244140625,1
25,8,32,10,50,1536032,244140625,1
25,8,33,9,50,1585944,244140625,1
25,8,34,8,50,1630112,244140625,1
25,8,35,7,50,333592,48828125,1
25,8,36,6,50,1698912,244140625,1
25,8,37,5,50,1722392,244140625,1
25,8,38,4,50,1737824,244140625,1
25,8,39,3,50,1744632,244140625,1
25,8,40,2,50,348448,48828125,1
25,8,41,1,50,1730072,244140625,1
25,9,1,40,50,2748573,1953125000,1
25,9,2,39,50,2219643,1953125000,1
25,9,3,38,50,1811403,1953125000,1
25,9,4,37,50,1518021,1953125000,1
25,9,5,36,50,266733,390625000,1
25,9,6,35,50,1252503,1953125000,1
25,9,7,34,50,1268703,1953125000,1
25,9,8,33,50,1376433,1953125000,1
25,9,9,32,50,1569861,1953125000,1
25,9,10,31,50,368631,390625000,1
25,9,11,30,50,2190483,1953125000,1
25,9,12,29,50,2606013,1953125000,1
25,9,13,28,50,3083913,1953125000,1
25,9,14,27,50,3618351,1953125000,1
25,9,15,26,50,840699,390625000,1
25,9,16,25,50,4833513,1953125000,1
25,9,17,24,50,5502573,1953125000,1
25,9,18,23,50,6204843,1953125000,1
25,9,19,22,50,6934491,1953125000,1
25,9,20,21,50,1537137,390625000,1
25,9,21,20,50,8452593,1953125000,1
25,9,22,19,50,9229383,1953125000,1
25,9,23,18,50,10010223,1953125000,1
25,9,24,17,50,10789281,1953125000,1
25,9,25,16,50,462429,78125000,1
25,9,26,15,50,12318723,1953125000,1
25,9,27,14,50,13057443,1953125000,1
25,9,28,13,50,13771053,1953125000,1
25,9,29,12,50,14453721,1953125000,1
25,9,30,11,50,3019923,390625000,1
25,9,31,10,50,15702903,1953125000,1
25,9,32,9,50,16257753,1953125000,1
25,9,33,8,50,16758333,1953125000,1
25,9,34,7,50,17198811,1953125000,1
25,9,35,6,50,3514671,390625000,1
25,9,36,5,50,17876133,1953125000,1
25,9,37,4,50,18101313,1953125000,1
25,9,38,3,50,18243063,1953125000,1
25,9,39,2,50,18295551,1953125000,1
25,9,40,1,50,3650589,390625000,1
25,10,1,39,50,32593,19531250,1
25,10,2,38,50,13362,9765625,1
25,10,3,37,50,22321,19531250,1
25,10,4,36,50,9656,9765625,1
25,10,5,35,50,141,156250,1
25,10,6,34,50,8594,9765625,1
25,10,7,33,50,17929,19531250,1
25,10,8,32,50,9888,9765625,1
25,10,9,31,50,22657,19531250,1
25,10,10,30,50,106,78125,1
25,10,11,29,50,31233,19531250,1
25,10,12,28,50,18392,9765625,1
25,10,13,27,50,43081,19531250,1
25,10,14,26,50,25026,9765625,1
25,10,15,25,50,461,156250,1
25,10,16,24,50,32864,9765625,1
25,10,17,23,50,74289,19531250,1
25,10,18,22,50,41618,9765625,1
25,10,19,21,50,92497,19531250,1
25,10,20,20,50,408,78125,1
25,10,21,19,50,111673,19531250,1
25,10,22,18,50,60722,9765625,1
25,10,23,17,50,131241,19531250,1
25,10,24,16,50,70496,9765625,1
25,10,25,15,50,241,31250,1
25,10,26,14,50,80034,9765625,1
25,10,27,13,50,169249,19531250,1
25,10,28,12,50,89048,9765625,1
25,10,29,11,50,186537,19531250,1
25,10,30,10,50,778,78125,1
25,10,31,9,50,201913,19531250,1
25,10,32,8,50,104352,9765625,1
25,10,33,7,50,214801,19531250,1
25,10,34,6,50,110066,9765625,1
25,10,35,5,50,1797,156250,1
25,10,36,4,50,114104,9765625,1
25,10,37,3,50,230809,19531250,1
25,10,38,2,50,116178,9765625,1
25,10,39,1,50,232777,19531250,1
25,11,1,38,50,3784759,1953125000,1
25,11,2,37,50,3151687,1953125000,1
25,11,3,36,50,2693097,1953125000,1
25,11,4,35,50,2400277,1953125000,1
25,11,5,34,50,452903,390625000,1
25,11,6,33,50,2277099,1953125000,1
25,11,7,32,50,2429317,1953125000,1
25,11,8,31,50,2712457,1953125000,1
25,11,9,30,50,3117807,1953125000,1
25,11,10,29,50,727331,390625000,1
25,11,11,28,50,4260289,1953125000,1
25,11,12,27,50,4979997,1953125000,1
25,11,13,26,50,5787067,1953125000,1
25,11,14,25,50,6672787,1953125000,1
25,11,15,24,50,1525689,390625000,1
25,11,16,23,50,8645329,1953125000,1
25,11,17,22,50,9714727,1953125000,1
25,11,18,21,50,10827927,1953125000,1
25,11,19,20,50,11976217,1953125000,1
25,11,20,19,50,2630177,390625000,1
25,11,21,18,50,14343219,1953125000,1
25,11,22,17,50,15544507,1953125000,1
25,11,23,16,50,16746037,1953125000,1
25,11,24,15,50,17939097,1953125000,1
25,11,25,14,50,764599,78125000,1
25,11,26,13,50,20264959,1953125000,1
25,11,27,12,50,21380337,1953125000,1
25,11,28,11,50,22452397,1953125000,1
25,11,29,10,50,23472427,1953125000,1
25,11,30,9,50,4886343,390625000,1
25,11,31,8,50,25321549,1953125000,1
25,11,32,7,50,26133217,1953125000,1
25,11,33,6,50,26858007,1953125000,1
25,11,34,5,50,27487207,1953125000,1
25,11,35,4,50,5602421,390625000,1
25,11,36,3,50,28423989,1953125000,1
25,11,37,2,50,28714147,1953125000,1
25,11,38,1,50,28873867,1953125000,1
25,12,1,37,50,539838,244140625,1
25,12,2,36,50,456696,244140625,1
25,12,3,35,50,399078,244140625,1
25,12,4,34,50,365688,244140625,1
25,12,5,33,50,71046,48828125,1
25,12,6,32,50,366408,244140625,1
25,12,7,31,50,397926,244140625,1
25,12,8,30,50,448488,244140625,1
25,12,9,29,50,516798,244140625,1
25,12,10,28,50,120312,48828125,1
25,12,11,27,50,701478,244140625,1
25,12,12,26,50,815256,244140625,1
25,12,13,25,50,941598,244140625,1
25,12,14,24,50,1079208,244140625,1
25,12,15,23,50,245358,48828125,1
25,12,16,22,50,1383048,244140625,1
25,12,17,21,50,1546686,244140625,1
25,12,18,20,50,1716408,244140625,1
25,12,19,19,50,1890918,244140625,1
25,12,20,18,50,413784,48828125,1
25,12,21,17,50,2249118,244140625,1
25,12,22,16,50,2430216,244140625,1
25,12,23,15,50,2610918,244140625,1
25,12,24,14,50,2789928,244140625,1
25,12,25,13,50,118638,9765625,1
25,12,26,12,50,3137688,244140625,1
25,12,27,11,50,3303846,244140625,1
25,12,28,10,50,3463128,244140625,1
25,12,29,9,50,3614238,244140625,1
25,12,30,8,50,751176,48828125,1
25,12,31,7,50,3886758,244140625,1
25,12,32,6,50,4005576,244140625,1
25,12,33,5,50,4111038,244140625,1
25,12,34,4,50,4201848,244140625,1
25,12,35,3,50,855342,48828125,1
25,12,36,2,50,4334328,244140625,1
25,12,37,1,50,4373406,244140625,1
25,13,1,36,50,4855201,1953125000,1
25,13,2,35,50,4174131,1953125000,1
25,13,3,34,50,3728647,1953125000,1
25,13,4,33,50,3506581,1953125000,1
25,13,5,32,50,699153,390625000,1
25,13,6,31,50,3684031,1953125000,1
25,13,7,30,50,4059211,1953125000,1
25,13,8,29,50,4609137,1953125000,1
25,13,9,28,50,5321641,1953125000,1
25,13,10,27,50,1236911,390625000,1
25,13,11,26,50,7185711,1953125000,1
25,13,12,25,50,8312941,1953125000,1
25,13,13,24,50,9554077,1953125000,1
25,13,14,23,50,10896951,1953125000,1
25,13,15,22,50,2465879,390625000,1
25,13,16,21,50,13839241,1953125000,1
25,13,17,20,50,15414321,1953125000,1
25,13,18,19,50,17042467,1953125000,1
25,13,19,18,50,18711511,1953125000,1
25,13,20,17,50,4081857,390625000,1
25,13,21,16,50,22123621,1953125000,1
25,13,22,15,50,23842351,1953125000,1
25,13,23,14,50,25553307,1953125000,1
25,13,24,13,50,27244321,1953125000,1
25,13,25,12,50,1156129,78125000,1
25,13,26,11,50,30517851,1953125000,1
25,13,27,10,50,32076031,1953125000,1
25,13,28,9,50,33565597,1953125000,1
25,13,29,8,50,34974381,1953125000,1
25,13,30,7,50,7258043,390625000,1
25,13,31,6,50,37500931,1953125000,1
25,13,32,5,50,38594361,1953125000,1
25,13,33,4,50,39558337,1953125000,1
25,13,34,3,50,40380691,1953125000,1
25,13,35,2,50,8209851,390625000,1
25,13,36,1,50,41551861,1953125000,1
25,14,1,35,50,1347157,488281250,1
25,14,2,34,50,588686,244140625,1
25,14,3,33,50,1074717,488281250,1
25,14,4,32,50,517832,244140625,1
25,14,5,31,50,211337,97656250,1
25,14,6,30,50,567126,244140625,1
25,14,7,29,50,1264837,488281250,1
25,14,8,28,50,722456,244140625,1
25,14,9,27,50,1670949,488281250,1
25,14,10,26,50,193942,48828125,1
25,14,11,25,50,2246797,488281250,1
25,14,12,24,50,1294776,244140625,1
25,14,13,23,50,2964157,488281250,1
25,14,14,22,50,1683542,244140625,1
25,14,15,21,50,758961,97656250,1
25,14,16,20,50,2121896,244140625,1
25,14,17,19,50,4710517,488281250,1
25,14,18,18,50,2595726,244140625,1
25,14,19,17,50,5683069,488281250,1
25,14,20,16,50,618184,48828125,1
25,14,21,15,50,6684237,488281250,1
25,14,22,14,50,3593366,244140625,1
25,14,23,13,50,7685797,488281250,1
25,14,24,12,50,4088952,244140625,1
25,14,25,11,50,346381,19531250,1
25,14,26,10,50,4563566,244140625,1
25,14,27,9,50,9577197,488281250,1
25,14,28,8,50,5003096,244140625,1
25,14,29,7,50,10410589,488281250,1
25,14,30,6,50,1078686,48828125,1
25,14,31,5,50,11131477,488281250,1
25,14,32,4,50,5720456,244140625,1
25,14,33,3,50,11711637,488281250,1
25,14,34,2,50,5970062,244140625,1
25,14,35,1,50,2424569,97656250,1
25,15,1,34,50,236547,78125000,1
25,15,2,33,50,210231,78125000,1
25,15,3,32,50,196029,78125000,1
25,15,4,31,50,193293,78125000,1
25,15,5,30,50,1611,625000,1
25,15,6,29,50,219627,78125000,1
25,15,7,28,50,247401,78125000,1
25,15,8,27,50,284049,78125000,1
25,15,9,26,50,328923,78125000,1
25,15,10,25,50,3051,625000,1
25,15,11,24,50,440757,78125000,1
25,15,12,23,50,506421,78125000,1
25,15,13,22,50,577719,78125000,1
25,15,14,21,50,654003,78125000,1
25,15,15,20,50,5877,625000,1
25,15,16,19,50,818937,78125000,1
25,15,17,18,50,906291,78125000,1
25,15,18,17,50,996039,78125000,1
25,15,19,16,50,1087533,78125000,1
25,15,20,15,50,9441,625000,1
25,15,21,14,50,1273167,78125000,1
25,15,22,13,50,1366011,78125000,1
25,15,23,12,50,1458009,78125000,1
25,15,24,11,50,1548513,78125000,1
25,15,25,10,50,2619,125000,1
25,15,26,9,50,1722447,78125000,1
25,15,27,8,50,1804581,78125000,1
25,15,28,7,50,1882629,78125000,1
25,15,29,6,50,1955943,78125000,1
25,15,30,5,50,16191,625000,1
25,15,31,4,50,2085777,78125000,1
25,15,32,3,50,2141001,78125000,1
25,15,33,2,50,2188899,78125000,1
25,15,34,1,50,2228823,78125000,1
25,16,1,33,50,803168,244140625,1
25,16,2,32,50,726144,244140625,1
25,16,3,31,50,691424,244140625,1
25,16,4,30,50,696704,244140625,1
25,16,5,29,50,147936,48828125,1
25,16,6,28,50,818048,244140625,1
25,16,7,27,50,929504,244140625,1
25,16,8,26,50,1071744,244140625,1
25,16,9,25,50,1242464,244140625,1
25,16,10,24,50,287872,48828125,1
25,16,11,23,50,1660128,244140625,1
25,16,12,22,50,1902464,244140625,1
25,16,13,21,50,2164064,244140625,1
25,16,14,20,50,2442624,244140625,1
25,16,15,19,50,547168,48828125,1
25,16,16,18,50,3041408,244140625,1
25,16,17,17,50,3357024,244140625,1
25,16,18,16,50,3680384,244140625,1
25,16,19,15,50,4009184,244140625,1
25,16,20,14,50,868224,48828125,1
25,16,21,13,50,4673888,244140625,1
25,16,22,12,50,5005184,244140625,1
25,16,23,11,50,5332704,244140625,1
25,16,24,10,50,5654144,244140625,1
25,16,25,9,50,238688,9765625,1
25,16,26,8,50,6269568,244140625,1
25,16,27,7,50,6558944,244140625,1
25,16,28,6,50,6833024,244140625,1
25,16,29,5,50,7089504,244140625,1
25,16,30,4,50,1465216,48828125,1
25,16,31,3,50,7540448,244140625,1
25,16,32,2,50,7730304,244140625,1
25,16,33,1,50,7893344,244140625,1
25,17,1,32,50,6918949,1953125000,1
25,17,2,31,50,6365803,1953125000,1
25,17,3,30,50,6187779,1953125000,1
25,17,4,29,50,6364069,1953125000,1
25,17,5,28,50,1374773,390625000,1
25,17,6,27,50,7696359,1953125000,1
25,17,7,26,50,8810743,1953125000,1
25,17,8,25,50,10196209,1953125000,1
25,17,9,24,50,11831949,1953125000,1
25,17,10,23,50,2739431,390625000,1
25,17,11,22,50,15771019,1953125000,1
25,17,12,21,50,18032733,1953125000,1
25,17,13,20,50,20461489,1953125000,1
25,17,14,19,50,23036479,1953125000,1
25,17,15,18,50,5147379,390625000,1
25,17,16,17,50,28541929,1953125000,1
25,17,17,16,50,31430773,1953125000,1
25,17,18,15,50,34382619,1953125000,1
25,17,19,14,50,37376659,1953125000,1
25,17,20,13,50,8078417,390625000,1
25,17,21,12,50,43408089,1953125000,1
25,17,22,11,50,46403863,1953125000,1
25,17,23,10,50,49358599,1953125000,1
25,17,24,9,50,52251489,1953125000,1
25,17,25,8,50,2202469,78125000,1
25,17,26,7,50,57768499,1953125000,1
25,17,27,6,50,60351003,1953125000,1
25,17,28,5,50,62788429,1953125000,1
25,17,29,4,50,65059969,1953125000,1
25,17,30,3,50,13428963,390625000,1
25,17,31,2,50,69022159,1953125000,1
25,17,32,1,50,70671193,1953125000,1
25,18,1,31,50,1847529,488281250,1
25,18,2,30,50,865242,244140625,1
25,18,3,29,50,1716633,488281250,1
25,18,4,28,50,900072,244140625,1
25,18,5,27,50,395037,97656250,1
25,18,6,26,50,1117962,244140625,1
25,18,7,25,50,2576529,488281250,1
25,18,8,24,50,1495584,244140625,1
25,18,9,23,50,3474009,488281250,1
25,18,10,22,50,401922,48828125,1
25,18,11,21,50,4620969,488281250,1
25,18,12,20,50,2636712,244140625,1
25,18,13,19,50,5970753,488281250,1
25,18,14,18,50,3353562,244140625,1
25,18,15,17,50,1495341,97656250,1
25,18,16,16,50,4136832,244140625,1
25,18,17,15,50,9092169,488281250,1
25,18,18,14,50,4963194,244140625,1
25,18,19,13,50,10770489,488281250,1
25,18,20,12,50,1161864,48828125,1
25,18,21,11,50,12465009,488281250,1
25,18,22,10,50,6651882,244140625,1
25,18,23,9,50,14129073,488281250,1
25,18,24,8,50,7467552,244140625,1
25,18,25,7,50,628641,19531250,1
25,18,26,6,50,8233002,244140625,1
25,18,27,5,50,17179209,488281250,1
25,18,28,4,50,8924904,244140625,1
25,18,29,3,50,18471969,488281250,1
25,18,30,2,50,1903986,48828125,1
25,18,31,1,50,19547649,488281250,1
25,19,1,30,50,7834783,1953125000,1
25,19,2,29,50,7473783,1953125000,1
25,19,3,28,50,7564033,1953125000,1
25,19,4,27,50,8079541,1953125000,1
25,19,5,26,50,1798863,390625000,1
25,19,6,25,50,10282363,1953125000,1
25,19,7,24,50,11917693,1953125000,1
25,19,8,23,50,13874313,1953125000,1
25,19,9,22,50,16126231,1953125000,1
25,19,10,21,50,3729491,390625000,1
25,19,11,20,50,21411993,1953125000,1
25,19,12,19,50,24393853,1953125000,1
25,19,13,18,50,27567043,1953125000,1
25,19,14,17,50,30905571,1953125000,1
25,19,15,16,50,6876689,390625000,1
25,19,16,15,50,37974673,1953125000,1
25,19,17,14,50,41653263,1953125000,1
25,19,18,13,50,45393223,1953125000,1
25,19,19,12,50,49168561,1953125000,1
25,19,20,11,50,10590657,390625000,1
25,19,21,10,50,56721403,1953125000,1
25,19,22,9,50,60446923,1953125000,1
25,19,23,8,50,64103853,1953125000,1
25,19,24,7,50,67666201,1953125000,1
25,19,25,6,50,2844319,78125000,1
25,19,26,5,50,74403183,1953125000,1
25,19,27,4,50,77525833,1953125000,1
25,19,28,3,50,80449933,1953125000,1
25,19,29,2,50,83149491,1953125000,1
25,19,30,1,50,17119703,390625000,1
25,20,1,29,50,41246,9765625,1
25,20,2,28,50,40088,9765625,1
25,20,3,27,50,41382,9765625,1
25,20,4,26,50,44984,9765625,1
25,20,5,25,50,406,78125,1
25,20,6,24,50,58536,9765625,1
25,20,7,23,50,68198,9765625,1
25,20,8,22,50,79592,9765625,1
25,20,9,21,50,92574,9765625,1
25,20,10,20,50,856,78125,1
25,20,11,19,50,122726,9765625,1
25,20,12,18,50,139608,9765625,1
25,20,13,17,50,157502,9765625,1
25,20,14,16,50,176264,9765625,1
25,20,15,15,50,1566,78125,1
25,20,16,14,50,215816,9765625,1
25,20,17,13,50,236318,9765625,1
25,20,18,12,50,257112,9765625,1
25,20,19,11,50,278054,9765625,1
25,20,20,10,50,2392,78125,1
25,20,21,9,50,319806,9765625,1
25,20,22,8,50,340328,9765625,1
25,20,23,7,50,360422,9765625,1
25,20,24,6,50,379944,9765625,1
25,20,25,5,50,638,15625,1
25,20,26,4,50,416696,9765625,1
25,20,27,3,50,433638,9765625,1
25,20,28,2,50,449432,9765625,1
25,20,29,1,50,463934,9765625,1
25,21,1,28,50,8629929,1953125000,1
25,21,2,27,50,8549667,1953125000,1
25,21,3,26,50,8999487,1953125000,1
25,21,4,25,50,9947637,1953125000,1
25,21,5,24,50,2272473,390625000,1
25,21,6,23,50,13211919,1953125000,1
25,21,7,22,50,15464547,1953125000,1
25,21,8,21,50,18088497,1953125000,1
25,21,9,20,50,21052017,1953125000,1
25,21,10,19,50,4864671,390625000,1
25,21,11,18,50,27870759,1953125000,1
25,21,12,17,50,31662477,1953125000,1
25,21,13,16,50,35666757,1953125000,1
25,21,14,15,50,39851847,1953125000,1
25,21,15,14,50,8837199,390625000,1
25,21,16,13,50,48637449,1953125000,1
25,21,17,12,50,53174457,1953125000,1
25,21,18,11,50,57765267,1953125000,1
25,21,19,10,50,62378127,1953125000,1
25,21,20,9,50,13396257,390625000,1
25,21,21,8,50,71542989,1953125000,1
25,21,22,7,50,76031487,1953125000,1
25,21,23,6,50,80415027,1953125000,1
25,21,24,5,50,84661857,1953125000,1
25,21,25,4,50,3549609,78125000,1
25,21,26,3,50,92618379,1953125000,1
25,21,27,2,50,96264567,1953125000,1
25,21,28,1,50,99647037,1953125000,1
25,22,1,27,50,2243461,488281250,1
25,22,2,26,50,1133286,244140625,1
25,22,3,25,50,2432221,488281250,1
25,22,4,24,50,1365848,244140625,1
25,22,5,23,50,631257,97656250,1
25,22,6,22,50,1848638,244140625,1
25,22,7,21,50,4345957,488281250,1
25,22,8,20,50,2546808,244140625,1
25,22,9,19,50,5931541,488281250,1
25,22,10,18,50,685102,48828125,1
25,22,11,17,50,7843341,488281250,1
25,22,12,16,50,4449896,244140625,1
25,22,13,15,50,10011661,488281250,1
25,22,14,14,50,5585118,244140625,1
25,22,15,13,50,2473361,97656250,1
25,22,16,12,50,6796328,244140625,1
25,22,17,11,50,14839077,488281250,1
25,22,18,10,50,8048678,244140625,1
25,22,19,9,50,17358781,488281250,1
25,22,20,8,50,1861464,48828125,1
25,22,21,7,50,19856221,488281250,1
25,22,22,6,50,10537406,244140625,1
25,22,23,5,50,22261701,488281250,1
25,22,24,4,50,11704088,244140625,1
25,22,25,3,50,980221,19531250,1
25,22,26,2,50,12772518,244140625,1
25,22,27,1,50,26517997,488281250,1
25,23,1,26,50,9278131,1953125000,1
25,23,2,25,50,9563791,1953125000,1
25,23,3,24,50,10459917,1953125000,1
25,23,4,23,50,11928421,1953125000,1
25,23,5,22,50,2786243,390625000,1
25,23,6,21,50,16430211,1953125000,1
25,23,7,20,50,19387321,1953125000,1
25,23,8,19,50,22764457,1953125000,1
25,23,9,18,50,26523531,1953125000,1
25,23,10,17,50,6125291,390625000,1
25,23,11,16,50,35035141,1953125000,1
25,23,12,15,50,39711501,1953125000,1
25,23,13,14,50,44617447,1953125000,1
25,23,14,13,50,49714891,1953125000,1
25,23,15,12,50,10993149,390625000,1
25,23,16,11,50,60331921,1953125000,1
25,23,17,10,50,65775331,1953125000,1
25,23,18,9,50,71257887,1953125000,1
25,23,19,8,50,76741501,1953125000,1
25,23,20,7,50,16437617,390625000,1
25,23,21,6,50,87559551,1953125000,1
25,23,22,5,50,92817811,1953125000,1
25,23,23,4,50,97924777,1953125000,1
25,23,24,3,50,102842361,1953125000,1
25,23,25,2,50,4301299,78125000,1
25,23,26,1,50,111957031,1953125000,1
25,24,1,25,50,1192536,244140625,1
25,24,2,24,50,1254816,244140625,1
25,24,3,23,50,1398456,244140625,1
25,24,4,22,50,1618272,244140625,1
25,24,5,21,50,381816,48828125,1
25,24,6,20,50,2265696,244140625,1
25,24,7,19,50,2682936,244140625,1
25,24,8,18,50,3155616,244140625,1
25,24,9,17,50,3678552,244140625,1
25,24,10,16,50,849312,48828125,1
25,24,11,15,50,4854456,244140625,1
25,24,12,14,50,5497056,244140625,1
25,24,13,13,50,6169176,244140625,1
25,24,14,12,50,6865632,244140625,1
25,24,15,11,50,1516248,48828125,1
25,24,16,10,50,8310816,244140625,1
25,24,17,9,50,9049176,244140625,1
25,24,18,8,50,9791136,244140625,1
25,24,19,7,50,10531512,244140625,1
25,24,20,6,50,2253024,48828125,1
25,24,21,5,50,11986776,244140625,1
25,24,22,4,50,12691296,244140625,1
25,24,23,3,50,13373496,244140625,1
25,24,24,2,50,14028192,244140625,1
25,24,25,1,50,586008,9765625,1
25,25,1,24,50,15613,3125000,1
25,25,2,23,50,16779,3125000,1
25,25,3,22,50,19051,3125000,1
25,25,4,21,50,22357,3125000,1
25,25,5,20,50,213,25000,1
25,25,6,19,50,31783,3125000,1
25,25,7,18,50,37759,3125000,1
25,25,8,17,50,44481,3125000,1
25,25,9,16,50,51877,3125000,1
25,25,10,15,50,479,25000,1
25,25,11,14,50,68403,3125000,1
25,25,12,13,50,77389,3125000,1
25,25,13,12,50,86761,3125000,1
25,25,14,11,50,96447,3125000,1
25,25,15,10,50,851,25000,1
25,25,16,9,50,116473,3125000,1
25,25,17,8,50,126669,3125000,1
25,25,18,7,50,136891,3125000,1
25,25,19,6,50,147067,3125000,1
25,25,20,5,50,1257,25000,1
25,25,21,4,50,166993,3125000,1
25,25,22,3,50,176599,3125000,1
25,25,23,2,50,185871,3125000,1
25,25,24,1,50,194737,3125000,1
25,26,1,23,50,2482441,488281250,1
25,26,2,22,50,1363154,244140625,1
25,26,3,21,50,3153033,488281250,1
25,26,4,20,50,1875224,244140625,1
25,26,5,19,50,901277,97656250,1
25,26,6,18,50,2704338,244140625,1
25,26,7,17,50,6445153,488281250,1
25,26,8,16,50,3801824,244140625,1
25,26,9,15,50,8871993,488281250,1
25,26,10,14,50,1023802,48828125,1
25,26,11,13,50,11689561,488281250,1
25,26,12,12,50,6607224,244140625,1
25,26,13,11,50,14800513,488281250,1
25,26,14,10,50,8217794,244140625,1
25,26,15,9,50,3621501,97656250,1
25,26,16,8,50,9902048,244140625,1
25,26,17,7,50,21513193,488281250,1
25,26,18,6,50,11611314,244140625,1
25,26,19,5,50,24920233,488281250,1
25,26,20,4,50,2659384,48828125,1
25,26,21,3,50,28231281,488281250,1
25,26,22,2,50,14910194,244140625,1
25,26,23,1,50,31348993,488281250,1
25,27,1,22,50,10053639,1953125000,1
25,27,2,21,50,11290023,1953125000,1
25,27,3,20,50,13297689,1953125000,1
25,27,4,19,50,16024149,1953125000,1
25,27,5,18,50,3883383,390625000,1
25,27,6,17,50,23423499,1953125000,1
25,27,7,16,50,27991413,1953125000,1
25,27,8,15,50,33068169,1953125000,1
25,27,9,14,50,38601279,1953125000,1
25,27,10,13,50,8907651,390625000,1
25,27,11,12,50,50826609,1953125000,1
25,27,12,11,50,57413853,1953125000,1
25,27,13,10,50,64247499,1953125000,1
25,27,14,9,50,71275059,1953125000,1
25,27,15,8,50,15688809,390625000,1
25,27,16,7,50,85701969,1953125000,1
25,27,17,6,50,92996343,1953125000,1
25,27,18,5,50,100274679,1953125000,1
25,27,19,4,50,107484489,1953125000,1
25,27,20,3,50,22914657,390625000,1
25,27,21,2,50,121488579,1953125000,1
25,27,22,1,50,128177883,1953125000,1
25,28,1,21,50,1266062,244140625,1
25,28,2,20,50,1454712,244140625,1
25,28,3,19,50,1744694,244140625,1
25,28,4,18,50,2128952,244140625,1
25,28,5,17,50,520086,48828125,1
25,28,6,16,50,3152072,244140625,1
25,28,7,15,50,3776822,244140625,1
25,28,8,14,50,4467624,244140625,1
25,28,9,13,50,5217422,244140625,1
25,28,10,12,50,1203832,48828125,1
25,28,11,11,50,6865782,244140625,1
25,28,12,10,50,7750232,244140625,1
25,28,13,9,50,8665454,244140625,1
25,28,14,8,50,9604392,244140625,1
25,28,15,7,50,2111998,48828125,1
25,28,16,6,50,11525192,244140625,1
25,28,17,5,50,12492942,244140625,1
25,28,18,4,50,13456184,244140625,1
25,28,19,3,50,14407862,244140625,1
25,28,20,2,50,3068184,48828125,1
25,28,21,1,50,16248302,244140625,1
25,29,1,20,50,10153393,1953125000,1
25,29,2,19,50,11944723,1953125000,1
25,29,3,18,50,14585463,1953125000,1
25,29,4,17,50,18015061,1953125000,1
25,29,5,16,50,4434593,390625000,1
25,29,6,15,50,26998623,1953125000,1
25,29,7,14,50,32431483,1953125000,1
25,29,8,13,50,38410993,1953125000,1
25,29,9,12,50,44876601,1953125000,1
25,29,10,11,50,10353551,390625000,1
25,29,11,10,50,59023903,1953125000,1
25,29,12,9,50,66584493,1953125000,1
25,29,13,8,50,74388973,1953125000,1
25,29,14,7,50,82376791,1953125000,1
25,29,15,6,50,18097479,390625000,1
25,29,16,5,50,98660233,1953125000,1
25,29,17,4,50,106834753,1953125000,1
25,29,18,3,50,114950403,1953125000,1
25,29,19,2,50,122946631,1953125000,1
25,29,20,1,50,26152577,390625000,1
25,30,1,19,50,101277,19531250,1
25,30,2,18,50,61038,9765625,1
25,30,3,17,50,151749,19531250,1
25,30,4,16,50,94824,9765625,1
25,30,5,15,50,1881,156250,1
25,30,6,14,50,143766,9765625,1
25,30,7,13,50,346221,19531250,1
25,30,8,12,50,205272,9765625,1
25,30,9,11,50,479853,19531250,1
25,30,10,10,50,2214,78125,1
25,30,11,9,50,630837,19531250,1
25,30,12,8,50,355608,9765625,1
25,30,13,7,50,793989,19531250,1
25,30,14,6,50,439254,9765625,1
25,30,15,5,50,7713,156250,1
25,30,16,4,50,525096,9765625,1
25,30,17,3,50,1136061,19531250,1
25,30,18,2,50,610542,9765625,1
25,30,19,1,50,1304613,19531250,1
25,31,1,18,50,10051099,1953125000,1
25,31,2,17,50,12422847,1953125000,1
25,31,3,16,50,15719077,1953125000,1
25,31,4,15,50,19870597,1953125000,1
25,31,5,14,50,4961643,390625000,1
25,31,6,13,50,30462739,1953125000,1
25,31,7,12,50,36764977,1953125000,1
25,31,8,11,50,43645737,1953125000,1
25,31,9,10,50,51035827,1953125000,1
25,31,10,9,50,11773211,390625000,1
25,31,11,8,50,67067229,1953125000,1
25,31,12,7,50,75570157,1953125000,1
25,31,13,6,50,84305647,1953125000,1
25,31,14,5,50,93204507,1953125000,1
25,31,15,4,50,20439509,390625000,1
25,31,16,3,50,111215569,1953125000,1
25,31,17,2,50,120189387,1953125000,1
25,31,18,1,50,129049807,1953125000,1
25,32,1,17,50,1240448,244140625,1
25,32,2,16,50,1573376,244140625,1
25,32,3,15,50,2026368,244140625,1
25,32,4,14,50,2590208,244140625,1
25,32,5,13,50,651136,48828125,1
25,32,6,12,50,4013568,244140625,1
25,32,7,11,50,4854656,244140625,1
25,32,8,10,50,5769728,244140625,1
25,32,9,9,50,6749568,244140625,1
25,32,10,8,50,1556992,48828125,1
25,32,11,7,50,8866688,244140625,1
25,32,12,6,50,9985536,244140625,1
25,32,13,5,50,11132288,244140625,1
25,32,14,4,50,12297728,244140625,1
25,32,15,3,50,2694528,48828125,1
25,32,16,2,50,14647808,244140625,1
25,32,17,1,50,15814016,244140625,1
25,33,1,16,50,9745461,1953125000,1
25,33,2,15,50,12696651,1953125000,1
25,33,3,14,50,16643187,1953125000,1
25,33,4,13,50,21506661,1953125000,1
25,33,5,12,50,5441733,390625000,1
25,33,6,11,50,33670791,1953125000,1
25,33,7,10,50,40814631,1953125000,1
25,33,8,9,50,48561777,1953125000,1
25,33,9,8,50,56833821,1953125000,1
25,33,10,7,50,13110471,390625000,1
25,33,11,6,50,74638971,1953125000,1
25,33,12,5,50,84015261,1953125000,1
25,33,13,4,50,93602817,1953125000,1
25,33,14,3,50,103323231,1953125000,1
25,33,15,2,50,22619619,390625000,1
25,33,16,1,50,122849001,1953125000,1
25,34,1,15,50,2379337,488281250,1
25,34,2,14,50,1593546,244140625,1
25,34,3,13,50,4252057,488281250,1
25,34,4,12,50,2776712,244140625,1
25,34,5,11,50,1414077,97656250,1
25,34,6,10,50,4391066,244140625,1
25,34,7,9,50,10667857,488281250,1
25,34,8,8,50,6353376,244140625,1
25,34,9,7,50,14878009,488281250,1
25,34,10,6,50,1716082,48828125,1
25,34,11,5,50,19534377,488281250,1
25,34,12,4,50,10988936,244140625,1
25,34,13,3,50,24470497,488281250,1
25,34,14,2,50,13495722,244140625,1
25,34,15,1,50,5903981,97656250,1
25,35,1,14,50,369607,78125000,1
25,35,2,13,50,509551,78125000,1
25,35,3,12,50,691929,78125000,1
25,35,4,11,50,913213,78125000,1
25,35,5,10,50,9359,625000,1
25,35,6,9,50,1458387,78125000,1
25,35,7,8,50,1775221,78125000,1
25,35,8,7,50,2116849,78125000,1
25,35,9,6,50,2479743,78125000,1
25,35,10,5,50,22883,625000,1
25,35,11,4,50,3255217,78125000,1
25,35,12,3,50,3660741,78125000,1
25,35,13,2,50,4073419,78125000,1
25,35,14,1,50,4489723,78125000,1
25,36,1,13,50,1114398,244140625,1
25,36,2,12,50,1583064,244140625,1
25,36,3,11,50,2188134,244140625,1
25,36,4,10,50,2917944,244140625,1
25,36,5,9,50,752166,48828125,1
25,36,6,8,50,4705128,244140625,1
25,36,7,7,50,5739174,244140625,1
25,36,8,6,50,6851304,244140625,1
25,36,9,5,50,8029854,244140625,1
25,36,10,4,50,1852632,48828125,1
25,36,11,3,50,10539558,244140625,1
25,36,12,2,50,11847384,244140625,1
25,36,13,1,50,13174974,244140625,1
25,37,1,12,50,8543929,1953125000,1
25,37,2,11,50,12522243,1953125000,1
25,37,3,10,50,17620399,1953125000,1
25,37,4,9,50,23739829,1953125000,1
25,37,5,8,50,6156393,390625000,1
25,37,6,7,50,38648239,1953125000,1
25,37,7,6,50,47240083,1953125000,1
25,37,8,5,50,56458929,1953125000,1
25,37,9,4,50,66206209,1953125000,1
25,37,10,3,50,15276671,390625000,1
25,37,11,2,50,86891799,1953125000,1
25,37,12,1,50,97632973,1953125000,1
25,38,1,11,50,2032069,488281250,1
25,38,2,10,50,1538582,244140625,1
25,38,3,9,50,4408893,488281250,1
25,38,4,8,50,3000632,244140625,1
25,38,5,7,50,1565657,97656250,1
25,38,6,6,50,4931982,244140625,1
25,38,7,5,50,12082309,488281250,1
25,38,8,4,50,7228664,244140625,1
25,38,9,3,50,16963029,488281250,1
25,38,10,2,50,1957342,48828125,1
25,38,11,1,50,22262509,488281250,1
25,39,1,10,50,7670403,1953125000,1
25,39,2,9,50,12020463,1953125000,1
25,39,3,8,50,17541693,1953125000,1
25,39,4,7,50,24124581,1953125000,1
25,39,5,6,50,6331923,390625000,1
25,39,6,5,50,40037283,1953125000,1
25,39,7,4,50,49148073,1953125000,1
25,39,8,3,50,58882473,1953125000,1
25,39,9,2,50,69130971,1953125000,1
25,39,10,1,50,15956811,390625000,1
25,40,1,9,50,35864,9765625,1
25,40,2,8,50,58272,9765625,1
25,40,3,7,50,86648,9765625,1
25,40,4,6,50,120416,9765625,1
25,40,5,5,50,1272,78125,1
25,40,6,4,50,201824,9765625,1
25,40,7,3,50,248312,9765625,1
25,40,8,2,50,297888,9765625,1
25,40,9,1,50,349976,9765625,1
25,41,1,8,50,6638269,1953125000,1
25,41,2,7,50,11207227,1953125000,1
25,41,3,6,50,16989867,1953125000,1
25,41,4,5,50,23865157,1953125000,1
25,41,5,4,50,6342413,390625000,1
25,41,6,3,50,40409559,1953125000,1
25,41,7,2,50,49836607,1953125000,1
25,41,8,1,50,59872177,1953125000,1
25,42,1,7,50,1517481,488281250,1
25,42,2,6,50,1334466,244140625,1
25,42,3,5,50,4128201,488281250,1
25,42,4,4,50,2931768,244140625,1
25,42,5,3,50,1568637,97656250,1
25,42,6,2,50,5017698,244140625,1
25,42,7,1,50,12408417,488281250,1
25,43,1,6,50,5471191,1953125000,1
25,43,2,5,50,10056711,1953125000,1
25,43,3,4,50,15888457,1953125000,1
25,43,4,3,50,22833301,1953125000,1
25,43,5,2,50,6151623,390625000,1
25,43,6,1,50,39529771,1953125000,1
25,44,1,5,50,605726,244140625,1
25,44,2,4,50,1168376,244140625,1
25,44,3,3,50,1888326,244140625,1
25,44,4,2,50,2748152,244140625,1
25,44,5,1,50,746086,48828125,1
25,45,1,4,50,167913,78125000,1
25,45,2,3,50,341739,78125000,1
25,45,3,2,50,566271,78125000,1
25,45,4,1,50,835677,78125000,1
25,46,1,3,50,882901,488281250,1
25,46,2,2,50,955374,244140625,1
25,46,3,1,50,3257053,488281250,1
25,47,1,2,50,2851819,1953125000,1
25,47,2,1,50,6642463,1953125000,1
25,48,1,1,50,270432,244140625,1
50,1,1,48,50,63603,7812500000,1
50,1,2,47,50,7107,3906250000,1
50,1,3,46,50,-28411,7812500000,-1
50,1,4,45,50,-32283,3906250000,-1
50,1,5,44,50,-18909,1562500000,-1
50,1,6,43,50,-59321,3906250000,-1
50,1,7,42,50,-137151,7812500000,-1
50,1,8,41,50,-75183,3906250000,-1
50,1,9,40,50,-158581,7812500000,-1
50,1,10,39,50,-16209,781250000,-1
50,1,11,38,50,-161187,7812500000,-1
50,1,12,37,50,-78083,3906250000,-1
50,1,13,36,50,-147321,7812500000,-1
50,1,14,35,50,-67473,3906250000,-1
50,1,15,34,50,-23867,1562500000,-1
50,1,16,33,50,-50391,3906250000,-1
50,1,17,32,50,-79581,7812500000,-1
50,1,18,31,50,-28013,3906250000,-1
50,1,19,30,50,-30411,7812500000,-1
50,1,20,29,50,-303,781250000,-1
50,1,21,28,50,25823,7812500000,1
50,1,22,27,50,27927,3906250000,1
50,1,23,26,50,86769,7812500000,1
50,1,24,25,50,59137,3906250000,1
50,1,25,24,50,6003,312500000,1
50,1,26,23,50,90939,3906250000,1
50,1,27,22,50,213389,7812500000,1
50,1,28,21,50,122157,3906250000,1
50,1,29,20,50,274359,7812500000,1
50,1,30,19,50,30323,781250000,1
50,1,31,18,50,330633,7812500000,1
50,1,32,17,50,178137,3906250000,1
50,1,33,16,50,379859,7812500000,1
50,1,34,15,50,200547,3906250000,1
50,1,35,14,50,83937,1562500000,1
50,1,36,13,50,217669,3906250000,1
50,1,37,12,50,447759,7812500000,1
50,1,38,11,50,228327,3906250000,1
50,1,39,10,50,461729,7812500000,1
50,1,40,9,50,46269,781250000,1
50,1,41,8,50,459243,7812500000,1
50,1,42,7,50,225547,3906250000,1
50,1,43,6,50,437949,7812500000,1
50,1,44,5,50,209757,3906250000,1
50,1,45,4,50,79099,1562500000,1
50,1,46,3,50,182799,3906250000,1
50,1,47,2,50,329529,7812500000,1
50,1,48,1,50,143497,3906250000,1
50,2,1,47,50,31141,976562500,1
50,2,2,46,50,4081,488281250,1
50,2,3,45,50,-2871,244140625,-1
50,2,4,44,50,-6986,244140625,-1
50,2,5,43,50,-8273,195312500,-1
50,2,6,42,50,-25947,488281250,-1
50,2,7,41,50,-29839,488281250,-1
50,2,8,40,50,-16216,244140625,-1
50,2,9,39,50,-67599,976562500,-1
50,2,10,38,50,-6803,97656250,-1
50,2,11,37,50,-16576,244140625,-1
50,2,12,36,50,-15642,244140625,-1
50,2,13,35,50,-56969,976562500,-1
50,2,14,34,50,-24827,488281250,-1
50,2,15,33,50,-4077,97656250,-1
50,2,16,32,50,-7616,244140625,-1
50,2,17,31,50,-18883,976562500,-1
50,2,18,30,50,-3087,488281250,-1
50,2,19,29,50,1879,244140625,1
50,2,20,28,50,1102,48828125,1
50,2,21,27,50,37251,976562500,1
50,2,22,26,50,26501,488281250,1
50,2,23,25,50,34573,488281250,1
50,2,24,24,50,21384,244140625,1
50,2,25,23,50,4081,39062500,1
50,2,26,22,50,59233,488281250,1
50,2,27,21,50,33678,244140625,1
50,2,28,20,50,37654,244140625,1
50,2,29,19,50,166031,976562500,1
50,2,30,18,50,18081,97656250,1
50,2,31,17,50,97403,488281250,1
50,2,32,16,50,51968,244140625,1
50,2,33,15,50,219861,976562500,1
50,2,34,14,50,115313,488281250,1
50,2,35,13,50,12001,48828125,1
50,2,36,12,50,61974,244140625,1
50,2,37,11,50,254107,976562500,1
50,2,38,10,50,129253,488281250,1
50,2,39,9,50,130473,488281250,1
50,2,40,8,50,13064,48828125,1
50,2,41,7,50,259361,976562500,1
50,2,42,6,50,127521,488281250,1
50,2,43,5,50,62044,244140625,1
50,2,44,4,50,59654,244140625,1
50,2,45,3,50,45243,195312500,1
50,2,46,2,50,105413,488281250,1
50,2,47,1,50,96151,488281250,1
50,3,1,46,50,548667,7812500000,1
50,3,2,45,50,82521,3906250000,1
50,3,3,44,50,-159471,7812500000,-1
50,3,4,43,50,-213759,3906250000,-1
50,3,5,42,50,-128349,1562500000,-1
50,3,6,41,50,-402399,3906250000,-1
50,3,7,40,50,-919323,7812500000,-1
50,3,8,39,50,-493983,3906250000,-1
50,3,9,38,50,-1013373,7812500000,-1
50,3,10,37,50,-99819,781250000,-1
50,3,11,36,50,-945063,7812500000,-1
50,3,12,35,50,-428319,3906250000,-1
50,3,13,34,50,-735561,7812500000,-1
50,3,14,33,50,-292239,3906250000,-1
50,3,15,32,50,-81207,1562500000,-1
50,3,16,31,50,-101439,3906250000,-1
50,3,17,30,50,22347,7812500000,1
50,3,18,29,50,133497,3906250000,1
50,3,19,28,50,528417,7812500000,1
50,3,20,27,50,80397,781250000,1
50,3,21,26,50,1091007,7812500000,1
50,3,22,25,50,693441,3906250000,1
50,3,23,24,50,1688949,7812500000,1
50,3,24,23,50,997281,3906250000,1
50,3,25,22,50,92043,312500000,1
50,3,26,21,50,1302921,3906250000,1
50,3,27,20,50,2906217,7812500000,1
50,3,28,19,50,1599777,3906250000,1
50,3,29,18,50,3483207,7812500000,1
50,3,30,17,50,375453,781250000,1
50,3,31,16,50,4010877,7812500000,1
50,3,32,15,50,2124801,3906250000,1
50,3,33,14,50,4468059,7812500000,1
50,3,34,13,50,2331801,3906250000,1
50,3,35,12,50,966717,1562500000,1
50,3,36,11,50,2487681,3906250000,1
50,3,37,10,50,5086287,7812500000,1
50,3,38,9,50,2581857,3906250000,1
50,3,39,8,50,5204997,7812500000,1
50,3,40,7,50,520749,781250000,1
50,3,41,6,50,5168547,7812500000,1
50,3,42,5,50,2542761,3906250000,1
50,3,43,4,50,4955769,7812500000,1
50,3,44,3,50,2388321,3906250000,1
50,3,45,2,50,909099,1562500000,1
50,3,46,1,50,2129841,3906250000,1
50,4,1,45,50,29823,244140625,1
50,4,2,44,50,10128,244140625,1
50,4,3,43,50,-6332,244140625,-1
50,4,4,42,50,-19704,244140625,-1
50,4,5,41,50,-6027,48828125,-1
50,4,6,40,50,-37772,244140625,-1
50,4,7,39,50,-42762,244140625,-1
50,4,8,38,50,-45252,244140625,-1
50,4,9,37,50,-45389,244140625,-1
50,4,10,36,50,-8664,48828125,-1
50,4,11,35,50,-39192,244140625,-1
50,4,12,34,50,-33152,244140625,-1
50,4,13,33,50,-25347,244140625,-1
50,4,14,32,50,-15924,244140625,-1
50,4,15,31,50,-1006,48828125,-1
50,4,16,30,50,7188,244140625,1
50,4,17,29,50,20583,244140625,1
50,4,18,28,50,35008,244140625,1
50,4,19,27,50,50316,244140625,1
50,4,20,26,50,13272,48828125,1
50,4,21,25,50,82993,244140625,1
50,4,22,24,50,100068,244140625,1
50,4,23,23,50,117438,244140625,1
50,4,24,22,50,134956,244140625,1
50,4,25,21,50,6099,9765625,1
50,4,26,20,50,169848,244140625,1
50,4,27,19,50,186928,244140625,1
50,4,28,18,50,203568,244140625,1
50,4,29,17,50,219621,244140625,1
50,4,30,16,50,46988,48828125,1
50,4,31,15,50,249378,244140625,1
50,4,32,14,50,262788,244140625,1
50,4,33,13,50,275023,244140625,1
50,4,34,12,50,285936,244140625,1
50,4,35,11,50,59076,48828125,1
50,4,36,10,50,303208,244140625,1
50,4,37,9,50,309273,244140625,1
50,4,38,8,50,313428,244140625,1
50,4,39,7,50,315526,244140625,1
50,4,40,6,50,63084,48828125,1
50,4,41,5,50,312963,244140625,1
50,4,42,4,50,308008,244140625,1
50,4,43,3,50,300408,244140625,1
50,4,44,2,50,290016,244140625,1
50,4,45,1,50,55337,48828125,1
50,5,1,44,50,58331,312500000,1
50,5,2,43,50,11039,156250000,1
50,5,3,42,50,-7803,312500000,-1
50,5,4,41,50,-15803,156250000,-1
50,5,5,40,50,-397,2500000,-1
50,5,6,39,50,-31077,156250000,-1
50,5,7,38,50,-69487,312500000,-1
50,5,8,37,50,-35959,156250000,-1
50,5,9,36,50,-69741,312500000,-1
50,5,10,35,50,-253,1250000,-1
50,5,11,34,50,-52739,312500000,-1
50,5,12,33,50,-19251,156250000,-1
50,5,13,32,50,-20833,312500000,-1
50,5,14,31,50,-13,156250000,-1
50,5,15,30,50,189,2500000,1
50,5,16,29,50,24913,156250000,1
50,5,17,28,50,78283,312500000,1
50,5,18,27,50,54351,156250000,1
50,5,19,26,50,140789,312500000,1
50,5,20,25,50,697,1250000,1
50,5,21,24,50,208791,312500000,1
50,5,22,23,50,122059,156250000,1
50,5,23,22,50,279937,312500000,1
50,5,24,21,50,157977,156250000,1
50,5,25,20,50,563,500000,1
50,5,26,19,50,193703,156250000,1
50,5,27,18,50,422253,312500000,1
50,5,28,17,50,228061,156250000,1
50,5,29,16,50,488719,312500000,1
50,5,30,15,50,2079,1250000,1
50,5,31,14,50,548921,312500000,1
50,5,32,13,50,287969,156250000,1
50,5,33,12,50,600507,312500000,1
50,5,34,11,50,311167,156250000,1
50,5,35,10,50,5129,2500000,1
50,5,36,9,50,328293,156250000,1
50,5,37,8,50,668423,312500000,1
50,5,38,7,50,338171,156250000,1
50,5,39,6,50,680049,312500000,1
50,5,40,5,50,2717,1250000,1
50,5,41,4,50,673651,312500000,1
50,5,42,3,50,331479,156250000,1
50,5,43,2,50,646877,312500000,1
50,5,44,1,50,312557,156250000,1
50,6,1,43,50,256581,976562500,1
50,6,2,42,50,53559,488281250,1
50,6,3,41,50,-3528,244140625,-1
50,6,4,40,50,-27108,244140625,-1
50,6,5,39,50,-35433,195312500,-1
50,6,6,38,50,-110817,488281250,-1
50,6,7,37,50,-121581,488281250,-1
50,6,8,36,50,-60768,244140625,-1
50,6,9,35,50,-222687,976562500,-1
50,6,10,34,50,-18333,97656250,-1
50,6,11,33,50,-31581,244140625,-1
50,6,12,32,50,-13248,244140625,-1
50,6,13,31,50,35343,976562500,1
50,6,14,30,50,68679,488281250,1
50,6,15,29,50,25173,97656250,1
50,6,16,28,50,94284,244140625,1
50,6,17,27,50,512253,976562500,1
50,6,18,26,50,327879,488281250,1
50,6,19,25,50,201582,244140625,1
50,6,20,24,50,48132,48828125,1
50,6,21,23,50,1123371,976562500,1
50,6,22,22,50,643599,488281250,1
50,6,23,21,50,726399,488281250,1
50,6,24,20,50,404712,244140625,1
50,6,25,19,50,71361,39062500,1
50,6,26,18,50,973503,488281250,1
50,6,27,17,50,526617,244140625,1
50,6,28,16,50,565272,244140625,1
50,6,29,15,50,2409543,976562500,1
50,6,30,14,50,255051,97656250,1
50,6,31,13,50,1341333,488281250,1
50,6,32,12,50,701172,244140625,1
50,6,33,11,50,2915253,976562500,1
50,6,34,10,50,1506519,488281250,1
50,6,35,9,50,154836,48828125,1
50,6,36,8,50,791244,244140625,1
50,6,37,7,50,3216483,976562500,1
50,6,38,6,50,1624959,488281250,1
50,6,39,5,50,1631979,488281250,1
50,6,40,4,50,162864,48828125,1
50,6,41,3,50,3228561,976562500,1
50,6,42,2,50,1588239,488281250,1
50,6,43,1,50,774927,244140625,1
50,7,1,42,50,2729643,7812500000,1
50,7,2,41,50,623133,3906250000,1
50,7,3,40,50,65513,7812500000,1
50,7,4,39,50,-413511,3906250000,-1
50,7,5,38,50,-289149,1562500000,-1
50,7,6,37,50,-902531,3906250000,-1
50,7,7,36,50,-1919379,7812500000,-1
50,7,8,35,50,-901551,3906250000,-1
50,7,9,34,50,-1470637,7812500000,-1
50,7,10,33,50,-93639,781250000,-1
50,7,11,32,50,-214767,7812500000,-1
50,7,12,31,50,339913,3906250000,1
50,7,13,30,50,1732983,7812500000,1
50,7,14,29,50,1465149,3906250000,1
50,7,15,28,50,851473,1562500000,1
50,7,16,27,50,2849889,3906250000,1
50,7,17,26,50,7243131,7812500000,1
50,7,18,25,50,4436509,3906250000,1
50,7,19,24,50,10575033,7812500000,1
50,7,20,23,50,1233477,781250000,1
50,7,21,22,50,14137823,7812500000,1
50,7,22,21,50,7984893,3906250000,1
50,7,23,20,50,17816253,7812500000,1
50,7,24,19,50,9831409,3906250000,1
50,7,25,18,50,859803,312500000,1
50,7,26,17,50,11649309,3906250000,1
50,7,27,16,50,25059041,7812500000,1
50,7,28,15,50,13380969,3906250000,1
50,7,29,14,50,28392903,7812500000,1
50,7,30,13,50,2993753,781250000,1
50,7,31,12,50,31381413,7812500000,1
50,7,32,11,50,16355073,3906250000,1
50,7,33,10,50,33909323,7812500000,1
50,7,34,9,50,17482269,3906250000,1
50,7,35,8,50,7172277,1562500000,1
50,7,36,7,50,18292729,3906250000,1
50,7,37,6,50,37122351,7812500000,1
50,7,38,5,50,18728829,3906250000,1
50,7,39,4,50,37576973,7812500000,1
50,7,40,3,50,3746589,781250000,1
50,7,41,2,50,37110003,7812500000,1
50,7,42,1,50,18247453,3906250000,1
50,8,1,41,50,108796,244140625,1
50,8,2,40,50,53936,244140625,1
50,8,3,39,50,11232,244140625,1
50,8,4,38,50,-19904,244140625,-1
50,8,5,37,50,-8012,48828125,-1
50,8,6,36,50,-49824,244140625,-1
50,8,7,35,50,-49784,244140625,-1
50,8,8,34,50,-40528,244140625,-1
50,8,9,33,50,-22644,244140625,-1
50,8,10,32,50,656,48828125,1
50,8,11,31,50,36656,244140625,1
50,8,12,30,50,76896,244140625,1
50,8,13,29,50,123412,244140625,1
50,8,14,28,50,175616,244140625,1
50,8,15,27,50,46584,48828125,1
50,8,16,26,50,294736,244140625,1
50,8,17,25,50,360476,244140625,1
50,8,18,24,50,429552,244140625,1
50,8,19,23,50,501376,244140625,1
50,8,20,22,50,115072,48828125,1
50,8,21,21,50,650916,244140625,1
50,8,22,20,50,727456,244140625,1
50,8,23,19,50,804392,244140625,1
50,8,24,18,50,881136,244140625,1
50,8,25,17,50,38284,9765625,1
50,8,26,16,50,1031696,244140625,1
50,8,27,15,50,1104336,244140625,1
50,8,28,14,50,1174432,244140625,1
50,8,29,13,50,1241396,244140625,1
50,8,30,12,50,260928,48828125,1
50,8,31,11,50,1363576,244140625,1
50,8,32,10,50,1417616,244140625,1
50,8,33,9,50,1466172,244140625,1
50,8,34,8,50,1508656,244140625,1
50,8,35,7,50,308896,48828125,1
50,8,36,6,50,1573056,244140625,1
50,8,37,5,50,1593796,244140625,1
50,8,38,4,50,1606112,244140625,1
50,8,39,3,50,1609416,244140625,1
50,8,40,2,50,320624,48828125,1
50,8,41,1,50,1586636,244140625,1
50,9,1,40,50,4300371,7812500000,1
50,9,2,39,50,1150443,3906250000,1
50,9,3,38,50,785781,7812500000,1
50,9,4,37,50,-134379,3906250000,-1
50,9,5,36,50,-177309,1562500000,-1
50,9,6,35,50,-545697,3906250000,-1
50,9,7,34,50,-907119,7812500000,-1
50,9,8,33,50,-178767,3906250000,-1
50,9,9,32,50,533547,7812500000,1
50,9,10,31,50,174231,781250000,1
50,9,11,30,50,3244941,7812500000,1
50,9,12,29,50,2508813,3906250000,1
50,9,13,28,50,7036551,7812500000,1
50,9,14,27,50,4638951,3906250000,1
50,9,15,26,50,2343573,1562500000,1
50,9,16,25,50,7166313,3906250000,1
50,9,17,24,50,17098371,7812500000,1
50,9,18,23,50,9995643,3906250000,1
50,9,19,22,50,22987557,7812500000,1
50,9,20,21,50,2606337,781250000,1
50,9,21,20,50,29194911,7812500000,1
50,9,22,19,50,16179183,3906250000,1
50,9,23,18,50,35529921,7812500000,1
50,9,24,17,50,19342881,3906250000,1
50,9,25,16,50,1672083,312500000,1
50,9,26,15,50,22427523,3906250000,1
50,9,27,14,50,47820861,7812500000,1
50,9,28,13,50,25337853,3906250000,1
50,9,29,12,50,53395767,7812500000,1
50,9,30,11,50,5595723,781250000,1
50,9,31,10,50,58336281,7812500000,1
50,9,32,9,50,30254553,3906250000,1
50,9,33,8,50,62451891,7812500000,1
50,9,34,7,50,32070411,3906250000,1
50,9,35,6,50,13110417,1562500000,1
50,9,36,5,50,33330933,3906250000,1
50,9,37,4,50,67446351,7812500000,1
50,9,38,3,50,33940863,3906250000,1
50,9,39,2,50,67944177,7812500000,1
50,9,40,1,50,6760989,781250000,1
50,10,1,39,50,25893,39062500,1
50,10,2,38,50,7437,19531250,1
50,10,3,37,50,1699,9765625,1
50,10,4,36,50,378,9765625,1
50,10,5,35,50,-9,312500,-1
50,10,6,34,50,-631,19531250,-1
50,10,7,33,50,477,19531250,1
50,10,8,32,50,1344,9765625,1
50,10,9,31,50,11857,39062500,1
50,10,10,30,50,81,156250,1
50,10,11,29,50,7602,9765625,1
50,10,12,28,50,10546,9765625,1
50,10,13,27,50,55431,39062500,1
50,10,14,26,50,35001,19531250,1
50,10,15,25,50,343,156250,1
50,10,16,24,50,25632,9765625,1
50,10,17,23,50,120189,39062500,1
50,10,18,22,50,69293,19531250,1
50,10,19,21,50,39393,9765625,1
50,10,20,20,50,354,78125,1
50,10,21,19,50,196723,39062500,1
50,10,22,18,50,108297,19531250,1
50,10,23,17,50,118233,19531250,1
50,10,24,16,50,64048,9765625,1
50,10,25,15,50,441,62500,1
50,10,26,14,50,147309,19531250,1
50,10,27,13,50,78256,9765625,1
50,10,28,12,50,82674,9765625,1
50,10,29,11,50,347487,39062500,1
50,10,30,10,50,1453,156250,1
50,10,31,9,50,188919,19531250,1
50,10,32,8,50,97776,9765625,1
50,10,33,7,50,402901,39062500,1
50,10,34,6,50,206541,19531250,1
50,10,35,5,50,843,78125,1
50,10,36,4,50,107002,9765625,1
50,10,37,3,50,432459,39062500,1
50,10,38,2,50,217353,19531250,1
50,10,39,1,50,217301,19531250,1
50,11,1,38,50,6108443,7812500000,1
50,11,2,37,50,1875137,3906250000,1
50,11,3,36,50,2091969,7812500000,1
50,11,4,35,50,548977,3906250000,1
50,11,5,34,50,146531,1562500000,1
50,11,6,33,50,480249,3906250000,1
50,11,7,32,50,1745909,7812500000,1
50,11,8,31,50,1526657,3906250000,1
50,11,9,30,50,4847139,7812500000,1
50,11,10,29,50,709181,781250000,1
50,11,11,28,50,9751753,7812500000,1
50,11,12,27,50,6395697,3906250000,1
50,11,13,26,50,16175159,7812500000,1
50,11,14,25,50,9933737,3906250000,1
50,11,15,24,50,4766553,1562500000,1
50,11,16,23,50,14017729,3906250000,1
50,11,17,22,50,32439979,7812500000,1
50,11,18,21,50,18505377,3906250000,1
50,11,19,20,50,41712209,7812500000,1
50,11,20,19,50,4650877,781250000,1
50,11,21,18,50,51364863,7812500000,1
50,11,22,17,50,28122457,3906250000,1
50,11,23,16,50,61113349,7812500000,1
50,11,24,15,50,32967297,3906250000,1
50,11,25,14,50,2826923,312500000,1
50,11,26,13,50,37646609,3906250000,1
50,11,27,12,50,79759449,7812500000,1
50,11,28,11,50,42018097,3906250000,1
50,11,29,10,50,88087879,7812500000,1
50,11,30,9,50,9187893,781250000,1
50,11,31,8,50,95373773,7812500000,1
50,11,32,7,50,49268417,3906250000,1
50,11,33,6,50,101332539,7812500000,1
50,11,34,5,50,51862657,3906250000,1
50,11,35,4,50,21135917,1562500000,1
50,11,36,3,50,53579889,3906250000,1
50,11,37,2,50,108130319,7812500000,1
50,11,38,1,50,54277817,3906250000,1
50,12,1,37,50,221319,244140625,1
50,12,2,36,50,144648,244140625,1
50,12,3,35,50,93564,244140625,1
50,12,4,34,50,66744,244140625,1
50,12,5,33,50,12573,48828125,1
50,12,6,32,50,80604,244140625,1
50,12,7,31,50,118638,244140625,1
50,12,8,30,50,175644,244140625,1
50,12,9,29,50,250299,244140625,1
50,12,10,28,50,68256,48828125,1
50,12,11,27,50,447264,244140625,1
50,12,12,26,50,566928,244140625,1
50,12,13,25,50,698949,244140625,1
50,12,14,24,50,842004,244140625,1
50,12,15,23,50,198954,48828125,1
50,12,16,22,50,1155924,244140625,1
50,12,17,21,50,1324143,244140625,1
50,12,18,20,50,1498104,244140625,1
50,12,19,19,50,1676484,244140625,1
50,12,20,18,50,371592,48828125,1
50,12,21,17,50,2041209,244140625,1
50,12,22,16,50,2224908,244140625,1
50,12,23,15,50,2407734,244140625,1
50,12,24,14,50,2588364,244140625,1
50,12,25,13,50,110619,9765625,1
50,12,26,12,50,2937744,244140625,1
50,12,27,11,50,3103848,244140625,1
50,12,28,10,50,3262464,244140625,1
50,12,29,9,50,3412269,244140625,1
50,12,30,8,50,710388,48828125,1
50,12,31,7,50,3680154,244140625,1
50,12,32,6,50,3795588,244140625,1
50,12,33,5,50,3896919,244140625,1
50,12,34,4,50,3982824,244140625,1
50,12,35,3,50,810396,48828125,1
50,12,36,2,50,4103064,244140625,1
50,12,37,1,50,4134753,244140625,1
50,13,1,36,50,8092227,7812500000,1
50,13,2,35,50,2805231,3906250000,1
50,13,3,34,50,4073069,7812500000,1
50,13,4,33,50,1715181,3906250000,1
50,13,5,32,50,726531,1562500000,1
50,13,6,31,50,2315131,3906250000,1
50,13,7,30,50,6373497,7812500000,1
50,13,8,29,50,4406337,3906250000,1
50,13,9,28,50,11898107,7812500000,1
50,13,10,27,50,1558011,781250000,1
50,13,11,26,50,19808997,7812500000,1
50,13,12,25,50,12267541,3906250000,1
50,13,13,24,50,29708679,7812500000,1
50,13,14,23,50,17640051,3906250000,1
50,13,15,22,50,8239933,1562500000,1
50,13,16,21,50,23708841,3906250000,1
50,13,17,20,50,53884467,7812500000,1
50,13,18,19,50,30275167,3906250000,1
50,13,19,18,50,67365597,7812500000,1
50,13,20,17,50,7428057,781250000,1
50,13,21,16,50,81245567,7812500000,1
50,13,22,15,50,44105451,3906250000,1
50,13,23,14,50,95126889,7812500000,1
50,13,24,13,50,50971921,3906250000,1
50,13,25,12,50,4344483,312500000,1
50,13,26,11,50,57540951,3906250000,1
50,13,27,10,50,121303637,7812500000,1
50,13,28,9,50,63613797,3906250000,1
50,13,29,8,50,132804087,7812500000,1
50,13,30,7,50,13798343,781250000,1
50,13,31,6,50,142715937,7812500000,1
50,13,32,5,50,73475961,3906250000,1
50,13,33,4,50,150641699,7812500000,1
50,13,34,3,50,76867791,3906250000,1
50,13,35,2,50,31236777,1562500000,1
50,13,36,1,50,78968461,3906250000,1
50,14,1,35,50,1141357,976562500,1
50,14,2,34,50,418411,488281250,1
50,14,3,33,50,166698,244140625,1
50,14,4,32,50,156016,244140625,1
50,14,5,31,50,140287,195312500,1
50,14,6,30,50,445851,488281250,1
50,14,7,29,50,593831,488281250,1
50,14,8,28,50,395528,244140625,1
50,14,9,27,50,2067849,976562500,1
50,14,10,26,50,263767,97656250,1
50,14,11,25,50,821093,244140625,1
50,14,12,24,50,1000188,244140625,1
50,14,13,23,50,4779607,976562500,1
50,14,14,22,50,2806867,488281250,1
50,14,15,21,50,649593,97656250,1
50,14,16,20,50,1854748,244140625,1
50,14,17,19,50,8375717,976562500,1
50,14,18,18,50,4679451,488281250,1
50,14,19,17,50,2590336,244140625,1
50,14,20,16,50,568792,48828125,1
50,14,21,15,50,12395187,976562500,1
50,14,22,14,50,6706091,488281250,1
50,14,23,13,50,7209811,488281250,1
50,14,24,12,50,3852576,244140625,1
50,14,25,11,50,655081,39062500,1
50,14,26,10,50,8656291,488281250,1
50,14,27,9,50,4552443,244140625,1
50,14,28,8,50,4765348,244140625,1
50,14,29,7,50,19860239,976562500,1
50,14,30,6,50,2059911,97656250,1
50,14,31,5,50,10635401,488281250,1
50,14,32,4,50,5467028,244140625,1
50,14,33,3,50,22383837,976562500,1
50,14,34,2,50,11405387,488281250,1
50,14,35,1,50,1157086,48828125,1
50,15,1,34,50,407619,312500000,1
50,15,2,33,50,157581,156250000,1
50,15,3,32,50,271233,312500000,1
50,15,4,31,50,136593,156250000,1
50,15,5,30,50,2547,2500000,1
50,15,6,29,50,202077,156250000,1
50,15,7,28,50,527877,312500000,1
50,15,8,27,50,343449,156250000,1
50,15,9,26,50,878571,312500000,1
50,15,10,25,50,4401,1250000,1
50,15,11,24,50,1349289,312500000,1
50,15,12,23,50,811521,156250000,1
50,15,13,22,50,1918863,312500000,1
50,15,14,21,50,1117053,156250000,1
50,15,15,20,50,20529,2500000,1
50,15,16,19,50,1456137,156250000,1
50,15,17,18,50,3269907,312500000,1
50,15,18,17,50,1818189,156250000,1
50,15,19,16,50,4009041,312500000,1
50,15,20,15,50,17541,1250000,1
50,15,21,14,50,4762359,312500000,1
50,15,22,13,50,2568861,156250000,1
50,15,23,12,50,5508693,312500000,1
50,15,24,11,50,2936313,156250000,1
50,15,25,10,50,9963,500000,1
50,15,26,9,50,3284397,156250000,1
50,15,27,8,50,6895737,312500000,1
50,15,28,7,50,3602529,156250000,1
50,15,29,6,50,7494111,312500000,1
50,15,30,5,50,31041,1250000,1
50,15,31,4,50,8000829,312500000,1
50,15,32,3,50,4106601,156250000,1
50,15,33,2,50,8394723,312500000,1
50,15,34,1,50,4271373,156250000,1
50,16,1,33,50,351984,244140625,1
50,16,2,32,50,286272,244140625,1
50,16,3,31,50,262912,244140625,1
50,16,4,30,50,279552,244140625,1
50,16,5,29,50,66768,48828125,1
50,16,6,28,50,423424,244140625,1
50,16,7,27,50,545952,244140625,1
50,16,8,26,50,699072,244140625,1
50,16,9,25,50,880432,244140625,1
50,16,10,24,50,217536,48828125,1
50,16,11,23,50,1318464,244140625,1
50,16,12,22,50,1570432,244140625,1
50,16,13,21,50,1841232,244140625,1
50,16,14,20,50,2128512,244140625,1
50,16,15,19,50,485984,48828125,1
50,16,16,18,50,2743104,244140625,1
50,16,17,17,50,3065712,244140625,1
50,16,18,16,50,3395392,244140625,1
50,16,19,15,50,3729792,244140625,1
50,16,20,14,50,813312,48828125,1
50,16,21,13,50,4403344,244140625,1
50,16,22,12,50,4737792,244140625,1
50,16,23,11,50,5067552,244140625,1
50,16,24,10,50,5390272,244140625,1
50,16,25,9,50,228144,9765625,1
50,16,26,8,50,6005184,244140625,1
50,16,27,7,50,6292672,244140625,1
50,16,28,6,50,6563712,244140625,1
50,16,29,5,50,6815952,244140625,1
50,16,30,4,50,1409408,48828125,1
50,16,31,3,50,7254624,244140625,1
50,16,32,2,50,7436352,244140625,1
50,16,33,1,50,7589872,244140625,1
50,17,1,32,50,12342323,7812500000,1
50,17,2,31,50,5267603,3906250000,1
50,17,3,30,50,10229733,7812500000,1
50,17,4,29,50,5670469,3906250000,1
50,17,5,28,50,2756771,1562500000,1
50,17,6,27,50,8736759,3906250000,1
50,17,7,26,50,22324961,7812500000,1
50,17,8,25,50,14126609,3906250000,1
50,17,9,24,50,35173323,7812500000,1
50,17,10,23,50,4300031,781250000,1
50,17,11,22,50,51649213,7812500000,1
50,17,12,21,50,30517533,3906250000,1
50,17,13,20,50,71072903,7812500000,1
50,17,14,19,50,40838879,3906250000,1
50,17,15,18,50,18552933,1562500000,1
50,17,16,17,50,52124329,3906250000,1
50,17,17,16,50,116044771,7812500000,1
50,17,18,15,50,64034019,3906250000,1
50,17,19,14,50,140233493,7812500000,1
50,17,20,13,50,15245617,781250000,1
50,17,21,12,50,164651103,7812500000,1
50,17,22,11,50,88366663,3906250000,1
50,17,23,10,50,188617873,7812500000,1
50,17,24,9,50,100109889,3906250000,1
50,17,25,8,50,8458163,312500000,1
50,17,26,7,50,111117899,3906250000,1
50,17,27,6,50,232479981,7812500000,1
50,17,28,5,50,121050829,3906250000,1
50,17,29,4,50,251015863,7812500000,1
50,17,30,3,50,25913763,781250000,1
50,17,31,2,50,266381993,7812500000,1
50,17,32,1,50,136331993,3906250000,1
50,18,1,31,50,1677429,976562500,1
50,18,2,30,50,749817,488281250,1
50,18,3,29,50,382077,244140625,1
50,18,4,28,50,437886,244140625,1
50,18,5,27,50,431487,195312500,1
50,18,6,26,50,1367037,488281250,1
50,18,7,25,50,1734777,488281250,1
50,18,8,24,50,1087992,244140625,1
50,18,9,23,50,5369409,976562500,1
50,18,10,22,50,650997,97656250,1
50,18,11,21,50,1940436,244140625,1
50,18,12,20,50,2278206,244140625,1
50,18,13,19,50,10551303,976562500,1
50,18,14,18,50,6032637,488281250,1
50,18,15,17,50,1364283,97656250,1
50,18,16,16,50,3818016,244140625,1
50,18,17,15,50,16941069,976562500,1
50,18,18,14,50,9318969,488281250,1
50,18,19,13,50,5087691,244140625,1
50,18,20,12,50,1103382,48828125,1
50,18,21,11,50,23776659,976562500,1
50,18,22,10,50,12732957,488281250,1
50,18,23,9,50,13561749,488281250,1
50,18,24,8,50,7184376,244140625,1
50,18,25,7,50,1211841,39062500,1
50,18,26,6,50,15893577,488281250,1
50,18,27,5,50,8299746,244140625,1
50,18,28,4,50,8629902,244140625,1
50,18,29,3,50,35737119,976562500,1
50,18,30,2,50,3683961,97656250,1
50,18,31,1,50,18907587,488281250,1
50,19,1,30,50,14487291,7812500000,1
50,19,2,29,50,6769833,3906250000,1
50,19,3,28,50,14397041,7812500000,1
50,19,4,27,50,8476641,3906250000,1
50,19,5,26,50,4220451,1562500000,1
50,19,6,25,50,13368913,3906250000,1
50,19,7,24,50,33753861,7812500000,1
50,19,8,23,50,21022113,3906250000,1
50,19,9,22,50,51502787,7812500000,1
50,19,10,21,50,6202341,781250000,1
50,19,11,20,50,73499961,7812500000,1
50,19,12,19,50,42913153,3906250000,1
50,19,13,18,50,98896311,7812500000,1
50,19,14,17,50,56301921,3906250000,1
50,19,15,16,50,25368553,1562500000,1
50,19,16,15,50,70753473,3906250000,1
50,19,17,14,50,156490251,7812500000,1
50,19,18,13,50,85843273,3906250000,1
50,19,19,12,50,186989697,7812500000,1
50,19,20,11,50,20229357,781250000,1
50,19,21,10,50,217492031,7812500000,1
50,19,22,9,50,116239473,3906250000,1
50,19,23,8,50,247148181,7812500000,1
50,19,24,7,50,130696801,3906250000,1
50,19,25,6,50,11004363,312500000,1
50,19,26,5,50,144094233,3906250000,1
50,19,27,4,50,300525641,7812500000,1
50,19,28,3,50,156007233,3906250000,1
50,19,29,2,50,322548807,7812500000,1
50,19,30,1,50,33202253,781250000,1
50,20,1,29,50,19423,9765625,1
50,20,2,28,50,18944,9765625,1
50,20,3,27,50,20916,9765625,1
50,20,4,26,50,25192,9765625,1
50,20,5,25,50,253,78125,1
50,20,6,24,50,40068,9765625,1
50,20,7,23,50,50374,9765625,1
50,20,8,22,50,62396,9765625,1
50,20,9,21,50,75987,9765625,1
50,20,10,20,50,728,78125,1
50,20,11,19,50,107288,9765625,1
50,20,12,18,50,124704,9765625,1
50,20,13,17,50,143101,9765625,1
50,20,14,16,50,162332,9765625,1
50,20,15,15,50,1458,78125,1
50,20,16,14,50,202708,9765625,1
50,20,17,13,50,223559,9765625,1
50,20,18,12,50,244656,9765625,1
50,20,19,11,50,265852,9765625,1
50,20,20,10,50,2296,78125,1
50,20,21,9,50,307953,9765625,1
50,20,22,8,50,328564,9765625,1
50,20,23,7,50,348686,9765625,1
50,20,24,6,50,368172,9765625,1
50,20,25,5,50,619,15625,1
50,20,26,4,50,404648,9765625,1
50,20,27,3,50,421344,9765625,1
50,20,28,2,50,436816,9765625,1
50,20,29,1,50,450917,9765625,1
50,21,1,28,50,16565283,7812500000,1
50,21,2,27,50,8417367,3906250000,1
50,21,3,26,50,19222749,7812500000,1
50,21,4,25,50,11799837,3906250000,1
50,21,5,24,50,5967171,1562500000,1
50,21,6,23,50,18900819,3906250000,1
50,21,7,22,50,47367369,7812500000,1
50,21,8,21,50,29201697,3906250000,1
50,21,9,20,50,70780059,7812500000,1
50,21,10,19,50,8436771,781250000,1
50,21,11,18,50,99036693,7812500000,1
50,21,12,17,50,57328677,3906250000,1
50,21,13,16,50,131100039,7812500000,1
50,21,14,15,50,74117547,3906250000,1
50,21,15,14,50,33186573,1562500000,1
50,21,16,13,50,92031849,3906250000,1
50,21,17,12,50,202497939,7812500000,1
50,21,18,11,50,110552967,3906250000,1
50,21,19,10,50,239758029,7812500000,1
50,21,20,9,50,25832457,781250000,1
50,21,21,8,50,276675903,7812500000,1
50,21,22,7,50,147341187,3906250000,1
50,21,23,6,50,312214329,7812500000,1
50,21,24,5,50,164571057,3906250000,1
50,21,25,4,50,13813443,312500000,1
50,21,26,3,50,180333279,3906250000,1
50,21,27,2,50,375003909,7812500000,1
50,21,28,1,50,194109237,3906250000,1
50,22,1,27,50,2195061,976562500,1
50,22,2,26,50,1160511,488281250,1
50,22,3,25,50,682924,244140625,1
50,22,4,24,50,852324,244140625,1
50,22,5,23,50,867207,195312500,1
50,22,6,22,50,2747063,488281250,1
50,22,7,21,50,3432891,488281250,1
50,22,8,20,50,2108304,244140625,1
50,22,9,19,50,10178641,976562500,1
50,22,10,18,50,1208427,97656250,1
50,22,11,17,50,3533079,244140625,1
50,22,12,16,50,4076248,244140625,1
50,22,13,15,50,18584511,976562500,1
50,22,14,14,50,10476543,488281250,1
50,22,15,13,50,2339293,97656250,1
50,22,16,12,50,6471564,244140625,1
50,22,17,11,50,28415277,976562500,1
50,22,18,10,50,15481103,488281250,1
50,22,19,9,50,8377314,244140625,1
50,22,20,8,50,1801932,48828125,1
50,22,21,7,50,38532571,976562500,1
50,22,22,6,50,20486631,488281250,1
50,22,23,5,50,21671463,488281250,1
50,22,24,4,50,11405944,244140625,1
50,22,25,3,50,1911921,39062500,1
50,22,26,2,50,24923943,488281250,1
50,22,27,1,50,12938893,244140625,1
50,23,1,26,50,18516587,7812500000,1
50,23,2,25,50,10172141,3906250000,1
50,23,3,24,50,24609609,7812500000,1
50,23,4,23,50,15578521,3906250000,1
50,23,5,22,50,7966211,1562500000,1
50,23,6,21,50,25238061,3906250000,1
50,23,7,20,50,62936717,7812500000,1
50,23,8,19,50,38528657,3906250000,1
50,23,9,18,50,92682387,7812500000,1
50,23,10,17,50,10965641,781250000,1
50,23,11,16,50,127823857,7812500000,1
50,23,12,15,50,73514601,3906250000,1
50,23,13,14,50,167116919,7812500000,1
50,23,14,13,50,93965741,3906250000,1
50,23,15,12,50,41863473,1562500000,1
50,23,16,11,50,115559521,3906250000,1
50,23,17,10,50,253180987,7812500000,1
50,23,18,9,50,137673837,3906250000,1
50,23,19,8,50,297463577,7812500000,1
50,23,20,7,50,31937317,781250000,1
50,23,21,6,50,340920927,7812500000,1
50,23,22,5,50,180975661,3906250000,1
50,23,23,4,50,382308829,7812500000,1
50,23,24,3,50,200918961,3906250000,1
50,23,25,2,50,16815323,312500000,1
50,23,26,1,50,218894381,3906250000,1
50,24,1,25,50,607068,244140625,1
50,24,2,24,50,692208,244140625,1
50,24,3,23,50,858528,244140625,1
50,24,4,22,50,1100736,244140625,1
50,24,5,21,50,282708,48828125,1
50,24,6,20,50,1791648,244140625,1
50,24,7,19,50,2229768,244140625,1
50,24,8,18,50,2722608,244140625,1
50,24,9,17,50,3264876,244140625,1
50,24,10,16,50,770256,48828125,1
50,24,11,15,50,4476528,244140625,1
50,24,12,14,50,5135328,244140625,1
50,24,13,13,50,5822388,244140625,1
50,24,14,12,50,6532416,244140625,1
50,24,15,11,50,1452024,48828125,1
50,24,16,10,50,8000208,244140625,1
50,24,17,9,50,8747388,244140625,1
50,24,18,8,50,9496368,244140625,1
50,24,19,7,50,10241856,244140625,1
50,24,20,6,50,2195712,48828125,1
50,24,21,5,50,11701188,244140625,1
50,24,22,4,50,12404448,244140625,1
50,24,23,3,50,13083048,244140625,1
50,24,24,2,50,13731696,244140625,1
50,24,25,1,50,573804,9765625,1
50,25,1,24,50,32451,12500000,1
50,25,2,23,50,19179,6250000,1
50,25,3,22,50,48677,12500000,1
50,25,4,21,50,31557,6250000,1
50,25,5,20,50,651,100000,1
50,25,6,19,50,51583,6250000,1
50,25,7,18,50,128193,12500000,1
50,25,8,17,50,78081,6250000,1
50,25,9,16,50,186779,12500000,1
50,25,10,15,50,879,50000,1
50,25,11,14,50,254781,12500000,1
50,25,12,13,50,145789,6250000,1
50,25,13,12,50,329847,12500000,1
50,25,14,11,50,184647,6250000,1
50,25,15,10,50,3277,100000,1
50,25,16,9,50,225273,6250000,1
50,25,17,8,50,491763,12500000,1
50,25,18,7,50,266491,6250000,1
50,25,19,6,50,573909,12500000,1
50,25,20,5,50,2457,50000,1
50,25,21,4,50,653711,12500000,1
50,25,22,3,50,345999,6250000,1
50,25,23,2,50,728817,12500000,1
50,25,24,1,50,381937,6250000,1
50,26,1,23,50,2634541,976562500,1
50,26,2,22,50,1612429,488281250,1
50,26,3,21,50,1044927,244140625,1
50,26,4,20,50,1368562,244140625,1
50,26,5,19,50,1416727,195312500,1
50,26,6,18,50,4491513,488281250,1
50,26,7,17,50,5573789,488281250,1
50,26,8,16,50,3388112,244140625,1
50,26,9,15,50,16172793,976562500,1
50,26,10,14,50,1898377,97656250,1
50,26,11,13,50,5490134,244140625,1
50,26,12,12,50,6269562,244140625,1
50,26,13,11,50,28312063,976562500,1
50,26,14,10,50,15818569,488281250,1
50,26,15,9,50,3502863,97656250,1
50,26,16,8,50,9615424,244140625,1
50,26,17,7,50,41911493,976562500,1
50,26,18,6,50,22676589,488281250,1
50,26,19,5,50,12190477,244140625,1
50,26,20,4,50,2605642,48828125,1
50,26,21,3,50,55381131,976562500,1
50,26,22,2,50,29270969,488281250,1
50,26,23,1,50,30785209,488281250,1
50,27,1,22,50,21802203,7812500000,1
50,27,2,21,50,13805073,3906250000,1
50,27,3,20,50,36491553,7812500000,1
50,27,4,19,50,24116049,3906250000,1
50,27,5,18,50,12523491,1562500000,1
50,27,6,17,50,39716649,3906250000,1
50,27,7,16,50,98465301,7812500000,1
50,27,8,15,50,59749569,3906250000,1
50,27,9,14,50,142320483,7812500000,1
50,27,10,13,50,16671501,781250000,1
50,27,11,12,50,192468393,7812500000,1
50,27,12,11,50,109683153,3906250000,1
50,27,13,10,50,247194423,7812500000,1
50,27,14,9,50,137869209,3906250000,1
50,27,15,8,50,60956793,1562500000,1
50,27,16,7,50,167058369,3906250000,1
50,27,17,6,50,363522411,7812500000,1
50,27,18,5,50,196393329,3906250000,1
50,27,19,4,50,421695153,7812500000,1
50,27,20,3,50,45003357,781250000,1
50,27,21,2,50,477587583,7812500000,1
50,27,22,1,50,252071433,3906250000,1
50,28,1,21,50,701631,244140625,1
50,28,2,20,50,918456,244140625,1
50,28,3,19,50,1236172,244140625,1
50,28,4,18,50,1647576,244140625,1
50,28,5,17,50,429093,48828125,1
50,28,6,16,50,2722636,244140625,1
50,28,7,15,50,3371886,244140625,1
50,28,8,14,50,4086012,244140625,1
50,28,9,13,50,4857811,244140625,1
50,28,10,12,50,1136016,48828125,1
50,28,11,11,50,6545616,244140625,1
50,28,12,10,50,7447216,244140625,1
50,28,13,9,50,8377677,244140625,1
50,28,14,8,50,9329796,244140625,1
50,28,15,7,50,2059274,48828125,1
50,28,16,6,50,11270196,244140625,1
50,28,17,5,50,12244071,244140625,1
50,28,18,4,50,13210792,244140625,1
50,28,19,3,50,14163156,244140625,1
50,28,20,2,50,3018792,48828125,1
50,28,21,1,50,15996001,244140625,1
50,29,1,20,50,23019011,7812500000,1
50,29,2,19,50,15561023,3906250000,1
50,29,3,18,50,42605901,7812500000,1
50,29,4,17,50,28611661,3906250000,1
50,29,5,16,50,14945411,1562500000,1
50,29,6,15,50,47434923,3906250000,1
50,29,7,14,50,117404441,7812500000,1
50,29,8,13,50,71041793,3906250000,1
50,29,9,12,50,168660027,7812500000,1
50,29,10,11,50,19688651,781250000,1
50,29,11,10,50,226515781,7812500000,1
50,29,12,9,50,128650293,3906250000,1
50,29,13,8,50,288993671,7812500000,1
50,29,14,7,50,160673891,3906250000,1
50,29,15,6,50,70823133,1562500000,1
50,29,16,5,50,193525033,3906250000,1
50,29,17,4,50,419903731,7812500000,1
50,29,18,3,50,226214703,3906250000,1
50,29,19,2,50,484379837,7812500000,1
50,29,20,1,50,51550777,781250000,1
50,30,1,19,50,117477,39062500,1
50,30,2,18,50,81963,19531250,1
50,30,3,17,50,57006,9765625,1
50,30,4,16,50,77112,9765625,1
50,30,5,15,50,3231,312500,1
50,30,6,14,50,256491,19531250,1
50,30,7,13,50,317223,19531250,1
50,30,8,12,50,191736,9765625,1
50,30,9,11,50,909153,39062500,1
50,30,10,10,50,4239,156250,1
50,30,11,9,50,304353,9765625,1
50,30,12,8,50,345204,9765625,1
50,30,13,7,50,1548639,39062500,1
50,30,14,6,50,859779,19531250,1
50,30,15,5,50,7569,156250,1
50,30,16,4,50,516348,9765625,1
50,30,17,3,50,2237661,39062500,1
50,30,18,2,50,1203867,19531250,1
50,30,19,1,50,643572,9765625,1
50,31,1,18,50,23874123,7812500000,1
50,31,2,17,50,17179797,3906250000,1
50,31,3,16,50,48519929,7812500000,1
50,31,4,15,50,33036297,3906250000,1
50,31,5,14,50,17347011,1562500000,1
50,31,6,13,50,55112389,3906250000,1
50,31,7,12,50,136259229,7812500000,1
50,31,8,11,50,82277937,3906250000,1
50,31,9,10,50,194832179,7812500000,1
50,31,10,9,50,22680561,781250000,1
50,31,11,8,50,260193633,7812500000,1
50,31,12,7,50,147356857,3906250000,1
50,31,13,6,50,330083319,7812500000,1
50,31,14,5,50,183009957,3906250000,1
50,31,15,4,50,80448193,1562500000,1
50,31,16,3,50,219231969,3906250000,1
50,31,17,2,50,474406299,7812500000,1
50,31,18,1,50,254892757,3906250000,1
50,32,1,17,50,754624,244140625,1
50,32,2,16,50,1119488,244140625,1
50,32,3,15,50,1603584,244140625,1
50,32,4,14,50,2197504,244140625,1
50,32,5,13,50,578368,48828125,1
50,32,6,12,50,3677184,244140625,1
50,32,7,11,50,4544128,244140625,1
50,32,8,10,50,5483264,244140625,1
50,32,9,9,50,6485184,244140625,1
50,32,10,8,50,1508096,48828125,1
50,32,11,7,50,8639744,244140625,1
50,32,12,6,50,9773568,244140625,1
50,32,13,5,50,10932544,244140625,1
50,32,14,4,50,12107264,244140625,1
50,32,15,3,50,2657664,48828125,1
50,32,16,2,50,14466304,244140625,1
50,32,17,1,50,15631808,244140625,1
50,33,1,16,50,24309747,7812500000,1
50,33,2,15,50,18577251,3906250000,1
50,33,3,14,50,53950149,7812500000,1
50,33,4,13,50,37188261,3906250000,1
50,33,5,12,50,19622691,1562500000,1
50,33,6,11,50,62420391,3906250000,1
50,33,7,10,50,154238337,7812500000,1
50,33,8,9,50,92992977,3906250000,1
50,33,9,8,50,219763467,7812500000,1
50,33,10,7,50,25525071,781250000,1
50,33,11,6,50,292127517,7812500000,1
50,33,12,5,50,165036861,3906250000,1
50,33,13,4,50,368769159,7812500000,1
50,33,14,3,50,203946831,3906250000,1
50,33,15,2,50,89425413,1562500000,1
50,33,16,1,50,243074601,3906250000,1
50,34,1,15,50,3044037,976562500,1
50,34,2,14,50,2395521,488281250,1
50,34,3,13,50,1762033,244140625,1
50,34,4,12,50,2443206,244140625,1
50,34,5,11,50,2584527,195312500,1
50,34,6,10,50,8227541,488281250,1
50,34,7,9,50,10163841,488281250,1
50,34,8,8,50,6124488,244140625,1
50,34,9,7,50,28923409,976562500,1
50,34,10,6,50,3356157,97656250,1
50,34,11,5,50,9592488,244140625,1
50,34,12,4,50,10826518,244140625,1
50,34,13,3,50,48327447,976562500,1
50,34,14,2,50,26695797,488281250,1
50,34,15,1,50,5845603,97656250,1
50,35,1,14,50,970739,312500000,1
50,35,2,13,50,786401,156250000,1
50,35,3,12,50,2343033,312500000,1
50,35,4,11,50,1633513,156250000,1
50,35,5,10,50,34643,2500000,1
50,35,6,9,50,2759337,156250000,1
50,35,7,8,50,6817517,312500000,1
50,35,8,7,50,4106249,156250000,1
50,35,9,6,50,9689211,312500000,1
50,35,10,5,50,44933,1250000,1
50,35,11,4,50,12830209,312500000,1
50,35,12,3,50,7232841,156250000,1
50,35,13,2,50,16125263,312500000,1
50,35,14,1,50,8897273,156250000,1
50,36,1,13,50,751599,244140625,1
50,36,2,12,50,1253232,244140625,1
50,36,3,11,50,1889892,244140625,1
50,36,4,10,50,2649672,244140625,1
50,36,5,9,50,704133,48828125,1
50,36,6,8,50,4490964,244140625,1
50,36,7,7,50,5548662,244140625,1
50,36,8,6,50,6681852,244140625,1
50,36,9,5,50,7878627,244140625,1
50,36,10,4,50,1825416,48828125,1
50,36,11,3,50,10415304,244140625,1
50,36,12,2,50,11731392,244140625,1
50,36,13,1,50,13063437,244140625,1
50,37,1,12,50,23693283,7812500000,1
50,37,2,11,50,20325543,3906250000,1
50,37,3,10,50,62038973,7812500000,1
50,37,4,9,50,43727229,3906250000,1
50,37,5,8,50,23299011,1562500000,1
50,37,6,7,50,74379139,3906250000,1
50,37,7,6,50,183841641,7812500000,1
50,37,8,5,50,110671329,3906250000,1
50,37,9,4,50,260858843,7812500000,1
50,37,10,3,50,30198771,781250000,1
50,37,11,2,50,344326773,7812500000,1
50,37,12,1,50,193736773,3906250000,1
50,38,1,11,50,2898469,976562500,1
50,38,2,10,50,2558407,488281250,1
50,38,3,9,50,1975392,244140625,1
50,38,4,8,50,2799916,244140625,1
50,38,5,7,50,2991607,195312500,1
50,38,6,6,50,9561807,488281250,1
50,38,7,5,50,11821667,488281250,1
50,38,8,4,50,7116032,244140625,1
50,38,9,3,50,33532929,976562500,1
50,38,10,2,50,3879667,97656250,1
50,38,11,1,50,11050571,244140625,1
50,39,1,10,50,22527531,7812500000,1
50,39,2,9,50,20462013,3906250000,1
50,39,3,8,50,63944361,7812500000,1
50,39,4,7,50,45570681,3906250000,1
50,39,5,6,50,24413571,1562500000,1
50,39,6,5,50,78138333,3906250000,1
50,39,7,4,50,193320621,7812500000,1
50,39,8,3,50,116376273,3906250000,1
50,39,9,2,50,274125267,7812500000,1
50,39,10,1,50,31699161,781250000,1
50,40,1,9,50,27132,9765625,1
50,40,2,8,50,50736,9765625,1
50,40,3,7,50,80224,9765625,1
50,40,4,6,50,115008,9765625,1
50,40,5,5,50,1236,78125,1
50,40,6,4,50,198112,9765625,1
50,40,7,3,50,245256,9765625,1
50,40,8,2,50,295344,9765625,1
50,40,9,1,50,347788,9765625,1
50,41,1,8,50,20714963,7812500000,1
50,41,2,7,50,19948427,3906250000,1
50,41,3,6,50,63859509,7812500000,1
50,41,4,5,50,46054357,3906250000,1
50,41,5,4,50,24830051,1562500000,1
50,41,6,3,50,79744959,3906250000,1
50,41,7,2,50,197633489,7812500000,1
50,41,8,1,50,119043377,3906250000,1
50,42,1,7,50,2443581,976562500,1
50,42,2,6,50,2425941,488281250,1
50,42,3,5,50,1966419,244140625,1
50,42,4,4,50,2855034,244140625,1
50,42,5,3,50,3090087,195312500,1
50,42,6,2,50,9945873,488281250,1
50,42,7,1,50,12339621,488281250,1
50,43,1,6,50,18199707,7812500000,1
50,43,2,5,50,18654561,3906250000,1
50,43,3,4,50,61314689,7812500000,1
50,43,4,3,50,44836401,3906250000,1
50,43,5,2,50,24367971,1562500000,1
50,43,6,1,50,78636121,3906250000,1
50,44,1,5,50,520663,244140625,1
50,44,2,4,50,1104488,244140625,1
50,44,3,3,50,1842588,244140625,1
50,44,4,2,50,2717176,244140625,1
50,44,5,1,50,742093,48828125,1
50,45,1,4,50,597051,312500000,1
50,45,2,3,50,657639,156250000,1
50,45,3,2,50,2232117,312500000,1
50,45,4,1,50,1661877,156250000,1
50,46,1,3,50,1623501,976562500,1
50,46,2,2,50,1867899,488281250,1
50,46,3,1,50,1617682,244140625,1
50,47,1,2,50,10839563,7812500000,1
50,47,2,1,50,13159013,3906250000,1
50,48,1,1,50,264816,244140625,1
100,1,1,48,50,8453,15625000000,1
100,1,2,47,50,-44493,7812500000,-1
100,1,3,46,50,-172861,15625000000,-1
100,1,4,45,50,-121883,7812500000,-1
100,1,5,44,50,-60459,3125000000,-1
100,1,6,43,50,-174521,7812500000,-1
100,1,7,42,50,-384601,15625000000,-1
100,1,8,41,50,-204783,7812500000,-1
100,1,9,40,50,-424531,15625000000,-1
100,1,10,39,50,-43009,1562500000,-1
100,1,11,38,50,-426837,15625000000,-1
100,1,12,37,50,-207683,7812500000,-1
100,1,13,36,50,-396271,15625000000,-1
100,1,14,35,50,-185073,7812500000,-1
100,1,15,34,50,-67517,3125000000,-1
100,1,16,33,50,-149591,7812500000,-1
100,1,17,32,50,-255531,15625000000,-1
100,1,18,31,50,-103613,7812500000,-1
100,1,19,30,50,-154861,15625000000,-1
100,1,20,29,50,-9903,1562500000,-1
100,1,21,28,50,-40327,15625000000,-1
100,1,22,27,50,10327,7812500000,1
100,1,23,26,50,83319,15625000000,1
100,1,24,25,50,73537,7812500000,1
100,1,25,24,50,8453,625000000,1
100,1,26,23,50,137739,7812500000,1
100,1,27,22,50,338939,15625000000,1
100,1,28,21,50,200557,7812500000,1
100,1,29,20,50,461409,15625000000,1
100,1,30,19,50,51923,1562500000,1
100,1,31,18,50,573983,15625000000,1
100,1,32,17,50,312537,7812500000,1
100,1,33,16,50,671909,15625000000,1
100,1,34,15,50,356947,7812500000,1
100,1,35,14,50,150087,3125000000,1
100,1,36,13,50,390469,7812500000,1
100,1,37,12,50,804809,15625000000,1
100,1,38,11,50,410727,7812500000,1
100,1,39,10,50,830279,15625000000,1
100,1,40,9,50,83069,1562500000,1
100,1,41,8,50,822093,15625000000,1
100,1,42,7,50,401947,7812500000,1
100,1,43,6,50,775499,15625000000,1
100,1,44,5,50,368157,7812500000,1
100,1,45,4,50,137149,3125000000,1
100,1,46,3,50,311599,7812500000,1
100,1,47,2,50,548079,15625000000,1
100,1,48,1,50,229897,7812500000,1
100,2,1,47,50,5341,1953125000,1
100,2,2,46,50,-19969,976562500,-1
100,2,3,45,50,-39267,976562500,-1
100,2,4,44,50,-13843,244140625,-1
100,2,5,43,50,-27373,390625000,-1
100,2,6,42,50,-78597,976562500,-1
100,2,7,41,50,-43007,488281250,-1
100,2,8,40,50,-22708,244140625,-1
100,2,9,39,50,-186399,1953125000,-1
100,2,10,38,50,-18653,195312500,-1
100,2,11,37,50,-91177,976562500,-1
100,2,12,36,50,-21771,244140625,-1
100,2,13,35,50,-162269,1953125000,-1
100,2,14,34,50,-73477,976562500,-1
100,2,15,33,50,-3213,48828125,-1
100,2,16,32,50,-13408,244140625,-1
100,2,17,31,50,-83483,1953125000,-1
100,2,18,30,50,-28737,976562500,-1
100,2,19,29,50,-14767,976562500,-1
100,2,20,28,50,1,48828125,1
100,2,21,27,50,30951,1953125000,1
100,2,22,26,50,31451,976562500,1
100,2,23,25,50,23899,488281250,1
100,2,24,24,50,16092,244140625,1
100,2,25,23,50,6481,78125000,1
100,2,26,22,50,97583,976562500,1
100,2,27,21,50,113931,976562500,1
100,2,28,20,50,32477,244140625,1
100,2,29,19,50,290731,1953125000,1
100,2,30,18,50,32031,195312500,1
100,2,31,17,50,43532,244140625,1
100,2,32,16,50,46784,244140625,1
100,2,33,15,50,398061,1953125000,1
100,2,34,14,50,209663,976562500,1
100,2,35,13,50,43777,195312500,1
100,2,36,12,50,56637,244140625,1
100,2,37,11,50,465007,1953125000,1
100,2,38,10,50,236603,976562500,1
100,2,39,9,50,119349,488281250,1
100,2,40,8,50,11932,48828125,1
100,2,41,7,50,472561,1953125000,1
100,2,42,6,50,231471,976562500,1
100,2,43,5,50,224063,976562500,1
100,2,44,4,50,53477,244140625,1
100,2,45,3,50,80343,390625000,1
100,2,46,2,50,184763,976562500,1
100,2,47,1,50,41369,244140625,1
100,3,1,46,50,115317,15625000000,1
100,3,2,45,50,-319779,7812500000,-1
100,3,3,44,50,-1275921,15625000000,-1
100,3,4,43,50,-899559,7812500000,-1
100,3,5,42,50,-442899,3125000000,-1
100,3,6,41,50,-1263699,7812500000,-1
100,3,7,40,50,-2743173,15625000000,-1
100,3,8,39,50,-1433583,7812500000,-1
100,3,9,38,50,-2904723,15625000000,-1
100,3,10,37,50,-286119,1562500000,-1
100,3,11,36,50,-2741913,15625000000,-1
100,3,12,35,50,-1276119,7812500000,-1
100,3,13,34,50,-2297511,15625000000,-1
100,3,14,33,50,-991539,7812500000,-1
100,3,15,32,50,-322857,3125000000,-1
100,3,16,31,50,-598239,7812500000,-1
100,3,17,30,50,-735003,15625000000,-1
100,3,18,29,50,-117603,7812500000,-1
100,3,19,28,50,297567,15625000000,1
100,3,20,27,50,85797,1562500000,1
100,3,21,26,50,1440657,15625000000,1
100,3,22,25,50,1020141,7812500000,1
100,3,23,24,50,2651499,15625000000,1
100,3,24,23,50,1634481,7812500000,1
100,3,25,22,50,155493,625000000,1
100,3,26,21,50,2250621,7812500000,1
100,3,27,20,50,5105367,15625000000,1
100,3,28,19,50,2847177,7812500000,1
100,3,29,18,50,6262857,15625000000,1
100,3,30,17,50,680553,1562500000,1
100,3,31,16,50,7317027,15625000000,1
100,3,32,15,50,3896001,7812500000,1
100,3,33,14,50,8225109,15625000000,1
100,3,34,13,50,4305501,7812500000,1
100,3,35,12,50,1788867,3125000000,1
100,3,36,11,50,4609881,7812500000,1
100,3,37,10,50,9431937,15625000000,1
100,3,38,9,50,4787757,7812500000,1
100,3,39,8,50,9645147,15625000000,1
100,3,40,7,50,963549,1562500000,1
100,3,41,6,50,9541197,15625000000,1
100,3,42,5,50,4678461,7812500000,1
100,3,43,4,50,9077319,15625000000,1
100,3,44,3,50,4348521,7812500000,1
100,3,45,2,50,1642149,3125000000,1
100,3,46,1,50,3806541,7812500000,1
100,4,1,45,50,7423,488281250,1
100,4,2,44,50,-15636,244140625,-1
100,4,3,43,50,-31741,244140625,-1
100,4,4,42,50,-44752,244140625,-1
100,4,5,41,50,-21927,97656250,-1
100,4,6,40,50,-62086,244140625,-1
100,4,7,39,50,-66706,244140625,-1
100,4,8,38,50,-68826,244140625,-1
100,4,9,37,50,-137189,488281250,-1
100,4,10,36,50,-13232,48828125,-1
100,4,11,35,50,-61671,244140625,-1
100,4,12,34,50,-55276,244140625,-1
100,4,13,33,50,-94247,488281250,-1
100,4,14,32,50,-37362,244140625,-1
100,4,15,31,50,-5228,48828125,-1
100,4,16,30,50,-13606,244140625,-1
100,4,17,29,50,183,488281250,1
100,4,18,28,50,14804,244140625,1
100,4,19,27,50,30383,244140625,1
100,4,20,26,50,9336,48828125,1
100,4,21,25,50,127093,488281250,1
100,4,22,24,50,80834,244140625,1
100,4,23,23,50,98394,244140625,1
100,4,24,22,50,116078,244140625,1
100,4,25,21,50,10699,19531250,1
100,4,26,20,50,151224,244140625,1
100,4,27,19,50,168389,244140625,1
100,4,28,18,50,185084,244140625,1
100,4,29,17,50,402321,488281250,1
100,4,30,16,50,43294,48828125,1
100,4,31,15,50,230864,244140625,1
100,4,32,14,50,244194,244140625,1
100,4,33,13,50,512623,488281250,1
100,4,34,12,50,267068,244140625,1
100,4,35,11,50,55263,48828125,1
100,4,36,10,50,283904,244140625,1
100,4,37,9,50,579373,488281250,1
100,4,38,8,50,293514,244140625,1
100,4,39,7,50,295238,244140625,1
100,4,40,6,50,58942,48828125,1
100,4,41,5,50,583563,488281250,1
100,4,42,4,50,286304,244140625,1
100,4,43,3,50,278129,244140625,1
100,4,44,2,50,267108,244140625,1
100,4,45,1,50,101237,97656250,1
100,5,1,44,50,16781,625000000,1
100,5,2,43,50,-27161,312500000,-1
100,5,3,42,50,-112653,625000000,-1
100,5,4,41,50,-79403,312500000,-1
100,5,5,40,50,-1547,5000000,-1
100,5,6,39,50,-108477,312500000,-1
100,5,7,38,50,-230137,625000000,-1
100,5,8,37,50,-116759,312500000,-1
100,5,9,36,50,-227691,625000000,-1
100,5,10,35,50,-853,2500000,-1
100,5,11,34,50,-190789,625000000,-1
100,5,12,33,50,-80451,312500000,-1
100,5,13,32,50,-124183,625000000,-1
100,5,14,31,50,-40613,312500000,-1
100,5,15,30,50,-261,5000000,-1
100,5,16,29,50,10513,312500000,1
100,5,17,28,50,79133,625000000,1
100,5,18,27,50,70551,312500000,1
100,5,19,26,50,206339,625000000,1
100,5,20,25,50,1097,2500000,1
100,5,21,24,50,344241,625000000,1
100,5,22,23,50,207859,312500000,1
100,5,23,22,50,488087,625000000,1
100,5,24,21,50,280377,312500000,1
100,5,25,20,50,1013,1000000,1
100,5,26,19,50,352303,312500000,1
100,5,27,18,50,774603,625000000,1
100,5,28,17,50,421261,312500000,1
100,5,29,16,50,907769,625000000,1
100,5,30,15,50,3879,2500000,1
100,5,31,14,50,1027871,625000000,1
100,5,32,13,50,540769,312500000,1
100,5,33,12,50,1130157,625000000,1
100,5,34,11,50,586567,312500000,1
100,5,35,10,50,9679,5000000,1
100,5,36,9,50,619893,312500000,1
100,5,37,8,50,1262273,625000000,1
100,5,38,7,50,638371,312500000,1
100,5,39,6,50,1282599,625000000,1
100,5,40,5,50,5117,2500000,1
100,5,41,4,50,1266101,625000000,1
100,5,42,3,50,621279,312500000,1
100,5,43,2,50,1208027,625000000,1
100,5,44,1,50,580957,312500000,1
100,6,1,43,50,83781,1953125000,1
100,6,2,42,50,-104391,976562500,-1
100,6,3,41,50,-222381,976562500,-1
100,6,4,40,50,-78354,244140625,-1
100,6,5,39,50,-151533,390625000,-1
100,6,6,38,50,-419967,976562500,-1
100,6,7,37,50,-109539,244140625,-1
100,6,8,36,50,-108684,244140625,-1
100,6,9,35,50,-822087,1953125000,-1
100,6,10,34,50,-73683,195312500,-1
100,6,11,33,50,-308187,976562500,-1
100,6,12,32,50,-57924,244140625,-1
100,6,13,31,50,-280557,1953125000,-1
100,6,14,30,50,-35271,976562500,-1
100,6,15,29,50,8199,97656250,1
100,6,16,28,50,52542,244140625,1
100,6,17,27,50,695853,1953125000,1
100,6,18,26,50,493929,976562500,1
100,6,19,25,50,646839,976562500,1
100,6,20,24,50,40266,48828125,1
100,6,21,23,50,1936071,1953125000,1
100,6,22,22,50,1133649,976562500,1
100,6,23,21,50,325206,244140625,1
100,6,24,20,50,367056,244140625,1
100,6,25,19,50,130761,78125000,1
100,6,26,18,50,1798353,976562500,1
100,6,27,17,50,1958409,976562500,1
100,6,28,16,50,528336,244140625,1
100,6,29,15,50,4523643,1953125000,1
100,6,30,14,50,480501,195312500,1
100,6,31,13,50,1267029,488281250,1
100,6,32,12,50,663786,244140625,1
100,6,33,11,50,5528853,1953125000,1
100,6,34,10,50,2860569,976562500,1
100,6,35,9,50,588447,195312500,1
100,6,36,8,50,752022,244140625,1
100,6,37,7,50,6113583,1953125000,1
100,6,38,6,50,3087009,976562500,1
100,6,39,5,50,774351,244140625,1
100,6,40,4,50,154332,48828125,1
100,6,41,3,50,6106761,1953125000,1
100,6,42,2,50,2996289,976562500,1
100,6,43,1,50,2914029,976562500,1
100,7,1,42,50,997493,15625000000,1
100,7,2,41,50,-949767,7812500000,-1
100,7,3,40,50,-4190137,15625000000,-1
100,7,4,39,50,-2951711,7812500000,-1
100,7,5,38,50,-1413699,3125000000,-1
100,7,6,37,50,-3857231,7812500000,-1
100,7,7,36,50,-7870429,15625000000,-1
100,7,8,35,50,-3782751,7812500000,-1
100,7,9,34,50,-6828787,15625000000,-1
100,7,10,33,50,-568939,1562500000,-1
100,7,11,32,50,-4176417,15625000000,-1
100,7,12,31,50,-1159487,7812500000,-1
100,7,13,30,50,-146167,15625000000,-1
100,7,14,29,50,1156449,7812500000,1
100,7,15,28,50,1005823,3125000000,1
100,7,16,27,50,3986689,7812500000,1
100,7,17,26,50,11116581,15625000000,1
100,7,18,25,50,7214809,7812500000,1
100,7,19,24,50,17883383,15625000000,1
100,7,20,23,50,2144877,1562500000,1
100,7,21,22,50,25096673,15625000000,1
100,7,22,21,50,14398993,7812500000,1
100,7,23,20,50,32523603,15625000000,1
100,7,24,19,50,18122209,7812500000,1
100,7,25,18,50,1597253,625000000,1
100,7,26,17,50,21777609,7812500000,1
100,7,27,16,50,47086991,15625000000,1
100,7,28,15,50,25248769,7812500000,1
100,7,29,14,50,53757753,15625000000,1
100,7,30,13,50,5683853,1562500000,1
100,7,31,12,50,59710763,15625000000,1
100,7,32,11,50,31172673,7812500000,1
100,7,33,10,50,64713173,15625000000,1
100,7,34,9,50,33392569,7812500000,1
100,7,35,8,50,13706427,3125000000,1
100,7,36,7,50,34962529,7812500000,1
100,7,37,6,50,70934801,15625000000,1
100,7,38,5,50,35766129,7812500000,1
100,7,39,4,50,71688323,15625000000,1
100,7,40,3,50,7137389,1562500000,1
100,7,41,2,50,70559853,15625000000,1
100,7,42,1,50,34608553,7812500000,1
100,8,1,41,50,21998,244140625,1
100,8,2,40,50,-31432,244140625,-1
100,8,3,39,50,-72684,244140625,-1
100,8,4,38,50,-102352,244140625,-1
100,8,5,37,50,-24206,48828125,-1
100,8,6,36,50,-129312,244140625,-1
100,8,7,35,50,-127792,244140625,-1
100,8,8,34,50,-117064,244140625,-1
100,8,9,33,50,-97722,244140625,-1
100,8,10,32,50,-14072,48828125,-1
100,8,11,31,50,-35572,244140625,-1
100,8,12,30,50,6048,244140625,1
100,8,13,29,50,53906,244140625,1
100,8,14,28,50,107408,244140625,1
100,8,15,27,50,33192,48828125,1
100,8,16,26,50,228968,244140625,1
100,8,17,25,50,295838,244140625,1
100,8,18,24,50,365976,244140625,1
100,8,19,23,50,438788,244140625,1
100,8,20,22,50,102736,48828125,1
100,8,21,21,50,590058,244140625,1
100,8,22,20,50,667328,244140625,1
100,8,23,19,50,744896,244140625,1
100,8,24,18,50,822168,244140625,1
100,8,25,17,50,35942,9765625,1
100,8,26,16,50,973448,244140625,1
100,8,27,15,50,1046268,244140625,1
100,8,28,14,50,1116416,244140625,1
100,8,29,13,50,1183298,244140625,1
100,8,30,12,50,249264,48828125,1
100,8,31,11,50,1304888,244140625,1
100,8,32,10,50,1358408,244140625,1
100,8,33,9,50,1406286,244140625,1
100,8,34,8,50,1447928,244140625,1
100,8,35,7,50,296548,48828125,1
100,8,36,6,50,1510128,244140625,1
100,8,37,5,50,1529498,244140625,1
100,8,38,4,50,1540256,244140625,1
100,8,39,3,50,1541808,244140625,1
100,8,40,2,50,306712,48828125,1
100,8,41,1,50,1514918,244140625,1
100,9,1,40,50,1906821,15625000000,1
100,9,2,39,50,-987957,7812500000,-1
100,9,3,38,50,-4888269,15625000000,-1
100,9,4,37,50,-3439179,7812500000,-1
100,9,5,36,50,-1598859,3125000000,-1
100,9,6,35,50,-4142097,7812500000,-1
100,9,7,34,50,-7796169,15625000000,-1
100,9,8,33,50,-3289167,7812500000,-1
100,9,9,32,50,-4678803,15625000000,-1
100,9,10,31,50,-214569,1562500000,-1
100,9,11,30,50,972891,15625000000,1
100,9,12,29,50,2314413,7812500000,1
100,9,13,28,50,8774001,15625000000,1
100,9,14,27,50,6680151,7812500000,1
100,9,15,26,50,3667923,3125000000,1
100,9,16,25,50,11831913,7812500000,1
100,9,17,24,50,29284821,15625000000,1
100,9,18,23,50,17577243,7812500000,1
100,9,19,22,50,41224707,15625000000,1
100,9,20,21,50,4744737,1562500000,1
100,9,21,20,50,53774361,15625000000,1
100,9,22,19,50,30078783,7812500000,1
100,9,23,18,50,66548871,15625000000,1
100,9,24,17,50,36450081,7812500000,1
100,9,25,16,50,3166533,625000000,1
100,9,26,15,50,42645123,7812500000,1
100,9,27,14,50,91232811,15625000000,1
100,9,28,13,50,48471453,7812500000,1
100,9,29,12,50,102372417,15625000000,1
100,9,30,11,50,10747323,1562500000,1
100,9,31,10,50,112197231,15625000000,1
100,9,32,9,50,58248153,7812500000,1
100,9,33,8,50,120322341,15625000000,1
100,9,34,7,50,61813611,7812500000,1
100,9,35,6,50,25272567,3125000000,1
100,9,36,5,50,64240533,7812500000,1
100,9,37,4,50,129933801,15625000000,1
100,9,38,3,50,65336463,7812500000,1
100,9,39,2,50,130650327,15625000000,1
100,9,40,1,50,12981789,1562500000,1
100,10,1,39,50,12493,78125000,1
100,10,2,38,50,-4413,39062500,-1
100,10,3,37,50,-12127,39062500,-1
100,10,4,36,50,-4261,9765625,-1
100,10,5,35,50,-309,625000,-1
100,10,6,34,50,-19081,39062500,-1
100,10,7,33,50,-8249,19531250,-1
100,10,8,32,50,-2928,9765625,-1
100,10,9,31,50,-9743,78125000,-1
100,10,10,30,50,31,312500,1
100,10,11,29,50,14379,39062500,1
100,10,12,28,50,6623,9765625,1
100,10,13,27,50,80131,78125000,1
100,10,14,26,50,54951,39062500,1
100,10,15,25,50,142,78125,1
100,10,16,24,50,22016,9765625,1
100,10,17,23,50,211989,78125000,1
100,10,18,22,50,124643,39062500,1
100,10,19,21,50,143861,39062500,1
100,10,20,20,50,327,78125,1
100,10,21,19,50,366823,78125000,1
100,10,22,18,50,203447,39062500,1
100,10,23,17,50,111729,19531250,1
100,10,24,16,50,60824,9765625,1
100,10,25,15,50,841,125000,1
100,10,26,14,50,281859,39062500,1
100,10,27,13,50,300287,39062500,1
100,10,28,12,50,79487,9765625,1
100,10,29,11,50,669387,78125000,1
100,10,30,10,50,2803,312500,1
100,10,31,9,50,91211,9765625,1
100,10,32,8,50,94488,9765625,1
100,10,33,7,50,779101,78125000,1
100,10,34,6,50,399491,39062500,1
100,10,35,5,50,3261,312500,1
100,10,36,4,50,103451,9765625,1
100,10,37,3,50,835759,78125000,1
100,10,38,2,50,419703,39062500,1
100,10,39,1,50,209563,19531250,1
100,11,1,38,50,3186293,15625000000,1
100,11,2,37,50,-677963,7812500000,-1
100,11,3,36,50,-4496481,15625000000,-1
100,11,4,35,50,-3153623,7812500000,-1
100,11,5,34,50,-1372019,3125000000,-1
100,11,6,33,50,-3113451,7812500000,-1
100,11,7,32,50,-4479541,15625000000,-1
100,11,8,31,50,-844943,7812500000,-1
100,11,9,30,50,2070189,15625000000,1
100,11,10,29,50,672881,1562500000,1
100,11,11,28,50,12214103,15625000000,1
100,11,12,27,50,9227097,7812500000,1
100,11,13,26,50,25377209,15625000000,1
100,11,14,25,50,16455637,7812500000,1
100,11,15,24,50,8196903,3125000000,1
100,11,16,23,50,24762529,7812500000,1
100,11,17,22,50,58461029,15625000000,1
100,11,18,21,50,33860277,7812500000,1
100,11,19,20,50,77231759,15625000000,1
100,11,20,19,50,8692277,1562500000,1
100,11,21,18,50,96721713,15625000000,1
100,11,22,17,50,53278357,7812500000,1
100,11,23,16,50,116355899,15625000000,1
100,11,24,15,50,63023697,7812500000,1
100,11,25,14,50,5422373,625000000,1
100,11,26,13,50,72409909,7812500000,1
100,11,27,12,50,153756999,15625000000,1
100,11,28,11,50,81149497,7812500000,1
100,11,29,10,50,170373929,15625000000,1
100,11,30,9,50,17790993,1562500000,1
100,11,31,8,50,184835123,15625000000,1
100,11,32,7,50,95538817,7812500000,1
100,11,33,6,50,196565589,15625000000,1
100,11,34,5,50,100613557,7812500000,1
100,11,35,4,50,40998067,3125000000,1
100,11,36,3,50,103891689,7812500000,1
100,11,37,2,50,209534369,15625000000,1
100,11,38,1,50,105085717,7812500000,1
100,12,1,37,50,124119,488281250,1
100,12,2,36,50,-11376,244140625,-1
100,12,3,35,50,-59193,244140625,-1
100,12,4,34,50,-82728,244140625,-1
100,12,5,33,50,-33327,97656250,-1
100,12,6,32,50,-62298,244140625,-1
100,12,7,31,50,-21006,244140625,-1
100,12,8,30,50,39222,244140625,1
100,12,9,29,50,234099,488281250,1
100,12,10,28,50,42228,48828125,1
100,12,11,27,50,320157,244140625,1
100,12,12,26,50,442764,244140625,1
100,12,13,25,50,1155249,488281250,1
100,12,14,24,50,723402,244140625,1
100,12,15,23,50,175752,48828125,1
100,12,16,22,50,1042362,244140625,1
100,12,17,21,50,2425743,488281250,1
100,12,18,20,50,1388952,244140625,1
100,12,19,19,50,1569267,244140625,1
100,12,20,18,50,350496,48828125,1
100,12,21,17,50,3874509,488281250,1
100,12,22,16,50,2122254,244140625,1
100,12,23,15,50,2306142,244140625,1
100,12,24,14,50,2487582,244140625,1
100,12,25,13,50,213219,19531250,1
100,12,26,12,50,2837772,244140625,1
100,12,27,11,50,3003849,244140625,1
100,12,28,10,50,3162132,244140625,1
100,12,29,9,50,6622569,488281250,1
100,12,30,8,50,689994,48828125,1
100,12,31,7,50,3576852,244140625,1
100,12,32,6,50,3690594,244140625,1
100,12,33,5,50,7579719,488281250,1
100,12,34,4,50,3873312,244140625,1
100,12,35,3,50,787923,48828125,1
100,12,36,2,50,3987432,244140625,1
100,12,37,1,50,8030853,488281250,1
100,13,1,36,50,4855877,15625000000,1
100,13,2,35,50,67431,7812500000,1
100,13,3,34,50,-2695381,15625000000,-1
100,13,4,33,50,-1867619,7812500000,-1
100,13,5,32,50,-617019,3125000000,-1
100,13,6,31,50,-422669,7812500000,-1
100,13,7,30,50,2883647,15625000000,1
100,13,8,29,50,4000737,7812500000,1
100,13,9,28,50,14407757,15625000000,1
100,13,10,27,50,2200211,1562500000,1
100,13,11,26,50,30684147,15625000000,1
100,13,12,25,50,20176741,7812500000,1
100,13,13,24,50,50909729,15625000000,1
100,13,14,23,50,31126251,7812500000,1
100,13,15,22,50,14856283,3125000000,1
100,13,16,21,50,43448041,7812500000,1
100,13,17,20,50,99996117,15625000000,1
100,13,18,19,50,56740567,7812500000,1
100,13,19,18,50,127250747,15625000000,1
100,13,20,17,50,14120457,1562500000,1
100,13,21,16,50,155242217,15625000000,1
100,13,22,15,50,84631651,7812500000,1
100,13,23,14,50,183167439,15625000000,1
100,13,24,13,50,98427121,7812500000,1
100,13,25,12,50,8408933,625000000,1
100,13,26,11,50,111587151,7812500000,1
100,13,27,10,50,235606787,15625000000,1
100,13,28,9,50,123710197,7812500000,1
100,13,29,8,50,258514737,15625000000,1
100,13,30,7,50,26878943,1562500000,1
100,13,31,6,50,278144087,15625000000,1
100,13,32,5,50,143239161,7812500000,1
100,13,33,4,50,293691749,15625000000,1
100,13,34,3,50,149841991,7812500000,1
100,13,35,2,50,60870927,3125000000,1
100,13,36,1,50,153801661,7812500000,1
100,14,1,35,50,729757,1953125000,1
100,14,2,34,50,77861,976562500,1
100,14,3,33,50,-74529,976562500,-1
100,14,4,32,50,-24892,244140625,-1
100,14,5,31,50,-1813,390625000,-1
100,14,6,30,50,203301,976562500,1
100,14,7,29,50,129164,244140625,1
100,14,8,28,50,232064,244140625,1
100,14,9,27,50,2861649,1953125000,1
100,14,10,26,50,403417,195312500,1
100,14,11,25,50,2679761,976562500,1
100,14,12,24,50,852894,244140625,1
100,14,13,23,50,8410507,1953125000,1
100,14,14,22,50,5053517,976562500,1
100,14,15,21,50,594909,97656250,1
100,14,16,20,50,1721174,244140625,1
100,14,17,19,50,15706117,1953125000,1
100,14,18,18,50,8846901,976562500,1
100,14,19,17,50,9858947,976562500,1
100,14,20,16,50,544096,48828125,1
100,14,21,15,50,23817087,1953125000,1
100,14,22,14,50,12931541,976562500,1
100,14,23,13,50,3485909,244140625,1
100,14,24,12,50,3734388,244140625,1
100,14,25,11,50,1272481,78125000,1
100,14,26,10,50,16841741,976562500,1
100,14,27,9,50,17737461,976562500,1
100,14,28,8,50,4646474,244140625,1
100,14,29,7,50,38759539,1953125000,1
100,14,30,6,50,4022361,195312500,1
100,14,31,5,50,10387363,488281250,1
100,14,32,4,50,5340314,244140625,1
100,14,33,3,50,43728237,1953125000,1
100,14,34,2,50,22276037,976562500,1
100,14,35,1,50,4517947,195312500,1
100,15,1,34,50,276669,625000000,1
100,15,2,33,50,52281,312500000,1
100,15,3,32,50,29583,625000000,1
100,15,4,31,50,23193,312500000,1
100,15,5,30,50,1197,5000000,1
100,15,6,29,50,166977,312500000,1
100,15,7,28,50,594027,625000000,1
100,15,8,27,50,462249,312500000,1
100,15,9,26,50,1320021,625000000,1
100,15,10,25,50,7101,2500000,1
100,15,11,24,50,2284839,625000000,1
100,15,12,23,50,1421721,312500000,1
100,15,13,22,50,3445713,625000000,1
100,15,14,21,50,2043153,312500000,1
100,15,15,20,50,38079,5000000,1
100,15,16,19,50,2730537,312500000,1
100,15,17,18,50,6184557,625000000,1
100,15,18,17,50,3462489,312500000,1
100,15,19,16,50,7676991,625000000,1
100,15,20,15,50,33741,2500000,1
100,15,21,14,50,9194409,625000000,1
100,15,22,13,50,4974561,312500000,1
100,15,23,12,50,10694043,625000000,1
100,15,24,11,50,5711913,312500000,1
100,15,25,10,50,19413,1000000,1
100,15,26,9,50,6408297,312500000,1
100,15,27,8,50,13468887,625000000,1
100,15,28,7,50,7042329,312500000,1
100,15,29,6,50,14658561,625000000,1
100,15,30,5,50,60741,2500000,1
100,15,31,4,50,15659379,625000000,1
100,15,32,3,50,8037801,312500000,1
100,15,33,2,50,16428573,625000000,1
100,15,34,1,50,8356473,312500000,1
100,16,1,33,50,126392,244140625,1
100,16,2,32,50,66336,244140625,1
100,16,3,31,50,48656,244140625,1
100,16,4,30,50,70976,244140625,1
100,16,5,29,50,26184,48828125,1
100,16,6,28,50,226112,244140625,1
100,16,7,27,50,354176,244140625,1
100,16,8,26,50,512736,244140625,1
100,16,9,25,50,699416,244140625,1
100,16,10,24,50,182368,48828125,1
100,16,11,23,50,1147632,244140625,1
100,16,12,22,50,1404416,244140625,1
100,16,13,21,50,1679816,244140625,1
100,16,14,20,50,1971456,244140625,1
100,16,15,19,50,455392,48828125,1
100,16,16,18,50,2593952,244140625,1
100,16,17,17,50,2920056,244140625,1
100,16,18,16,50,3252896,244140625,1
100,16,19,15,50,3590096,244140625,1
100,16,20,14,50,785856,48828125,1
100,16,21,13,50,4268072,244140625,1
100,16,22,12,50,4604096,244140625,1
100,16,23,11,50,4934976,244140625,1
100,16,24,10,50,5258336,244140625,1
100,16,25,9,50,222872,9765625,1
100,16,26,8,50,5872992,244140625,1
100,16,27,7,50,6159536,244140625,1
100,16,28,6,50,6429056,244140625,1
100,16,29,5,50,6679176,244140625,1
100,16,30,4,50,1381504,48828125,1
100,16,31,3,50,7111712,244140625,1
100,16,32,2,50,7289376,244140625,1
100,16,33,1,50,7438136,244140625,1
100,17,1,32,50,9351173,15625000000,1
100,17,2,31,50,3071203,7812500000,1
100,17,3,30,50,5938083,15625000000,1
100,17,4,29,50,4283269,7812500000,1
100,17,5,28,50,2771221,3125000000,1
100,17,6,27,50,10817559,7812500000,1
100,17,7,26,50,31731911,15625000000,1
100,17,8,25,50,21987409,7812500000,1
100,17,9,24,50,58192173,15625000000,1
100,17,10,23,50,7421231,1562500000,1
100,17,11,22,50,91863563,15625000000,1
100,17,12,21,50,55487133,7812500000,1
100,17,13,20,50,131372753,15625000000,1
100,17,14,19,50,76443679,7812500000,1
100,17,15,18,50,35069283,3125000000,1
100,17,16,17,50,99289129,7812500000,1
100,17,17,16,50,222411221,15625000000,1
100,17,18,15,50,123336819,7812500000,1
100,17,19,14,50,271193843,15625000000,1
100,17,20,13,50,29580017,1562500000,1
100,17,21,12,50,320320953,15625000000,1
100,17,22,11,50,172292263,7812500000,1
100,17,23,10,50,368419223,15625000000,1
100,17,24,9,50,195826689,7812500000,1
100,17,25,8,50,16564613,625000000,1
100,17,26,7,50,217816699,7812500000,1
100,17,27,6,50,456035931,15625000000,1
100,17,28,5,50,237575629,7812500000,1
100,17,29,4,50,492807713,15625000000,1
100,17,30,3,50,50883363,1562500000,1
100,17,31,2,50,523057343,15625000000,1
100,17,32,1,50,267653593,7812500000,1
100,18,1,31,50,1337229,1953125000,1
100,18,2,30,50,518967,976562500,1
100,18,3,29,50,575829,976562500,1
100,18,4,28,50,206793,244140625,1
100,18,5,27,50,504387,390625000,1
100,18,6,26,50,1865187,976562500,1
100,18,7,25,50,1313901,488281250,1
100,18,8,24,50,884196,244140625,1
100,18,9,23,50,9160209,1953125000,1
100,18,10,22,50,1149147,195312500,1
100,18,11,21,50,7021647,976562500,1
100,18,12,20,50,2098953,244140625,1
100,18,13,19,50,19712403,1953125000,1
100,18,14,18,50,11390787,976562500,1
100,18,15,17,50,649377,48828125,1
100,18,16,16,50,3658608,244140625,1
100,18,17,15,50,32638869,1953125000,1
100,18,18,14,50,18030519,976562500,1
100,18,19,13,50,19755657,976562500,1
100,18,20,12,50,1074141,48828125,1
100,18,21,11,50,46399959,1953125000,1
100,18,22,10,50,24895107,976562500,1
100,18,23,9,50,13278087,488281250,1
100,18,24,8,50,7042788,244140625,1
100,18,25,7,50,2378241,78125000,1
100,18,26,6,50,31214727,976562500,1
100,18,27,5,50,32619267,976562500,1
100,18,28,4,50,8482401,244140625,1
100,18,29,3,50,70267419,1953125000,1
100,18,30,2,50,7243911,195312500,1
100,18,31,1,50,9293778,244140625,1
100,19,1,30,50,12122741,15625000000,1
100,19,2,29,50,5361933,7812500000,1
100,19,3,28,50,12934991,15625000000,1
100,19,4,27,50,9270841,7812500000,1
100,19,5,26,50,5465901,3125000000,1
100,19,6,25,50,19542013,7812500000,1
100,19,7,24,50,53590811,15625000000,1
100,19,8,23,50,35317713,7812500000,1
100,19,9,22,50,90003437,15625000000,1
100,19,10,21,50,11148041,1562500000,1
100,19,11,20,50,134851911,15625000000,1
100,19,12,19,50,79951753,7812500000,1
100,19,13,18,50,186420761,15625000000,1
100,19,14,17,50,107094621,7812500000,1
100,19,15,16,50,48598903,3125000000,1
100,19,16,15,50,136311073,7812500000,1
100,19,17,14,50,302857701,15625000000,1
100,19,18,13,50,166743373,7812500000,1
100,19,19,12,50,364294847,15625000000,1
100,19,20,11,50,39506757,1562500000,1
100,19,21,10,50,425590481,15625000000,1
100,19,22,9,50,227824573,7812500000,1
100,19,23,8,50,485029131,15625000000,1
100,19,24,7,50,256758001,7812500000,1
100,19,25,6,50,21635813,625000000,1
100,19,26,5,50,283476333,7812500000,1
100,19,27,4,50,591473591,15625000000,1
100,19,28,3,50,307121833,7812500000,1
100,19,29,2,50,635048457,15625000000,1
100,19,30,1,50,65367353,1562500000,1
100,20,1,29,50,17023,19531250,1
100,20,2,28,50,8372,9765625,1
100,20,3,27,50,10683,9765625,1
100,20,4,26,50,15296,9765625,1
100,20,5,25,50,353,156250,1
100,20,6,24,50,30834,9765625,1
100,20,7,23,50,41462,9765625,1
100,20,8,22,50,53798,9765625,1
100,20,9,21,50,135387,19531250,1
100,20,10,20,50,664,78125,1
100,20,11,19,50,99569,9765625,1
100,20,12,18,50,117252,9765625,1
100,20,13,17,50,271801,19531250,1
100,20,14,16,50,155366,9765625,1
100,20,15,15,50,1404,78125,1
100,20,16,14,50,196154,9765625,1
100,20,17,13,50,434359,19531250,1
100,20,18,12,50,238428,9765625,1
100,20,19,11,50,259751,9765625,1
100,20,20,10,50,2248,78125,1
100,20,21,9,50,604053,19531250,1
100,20,22,8,50,322682,9765625,1
100,20,23,7,50,342818,9765625,1
100,20,24,6,50,362286,9765625,1
100,20,25,5,50,1219,31250,1
100,20,26,4,50,398624,9765625,1
100,20,27,3,50,415197,9765625,1
100,20,28,2,50,430508,9765625,1
100,20,29,1,50,888817,19531250,1
100,21,1,28,50,15176133,15625000000,1
100,21,2,27,50,8152767,7812500000,1
100,21,3,26,50,21670299,15625000000,1
100,21,4,25,50,15504237,7812500000,1
100,21,5,24,50,8811621,3125000000,1
100,21,6,23,50,30278619,7812500000,1
100,21,7,22,50,80243919,15625000000,1
100,21,8,21,50,51428097,7812500000,1
100,21,9,20,50,128132109,15625000000,1
100,21,10,19,50,15580971,1562500000,1
100,21,11,18,50,185627043,15625000000,1
100,21,12,17,50,108661077,7812500000,1
100,21,13,16,50,250633089,15625000000,1
100,21,14,15,50,142648947,7812500000,1
100,21,15,14,50,64210923,3125000000,1
100,21,16,13,50,178820649,7812500000,1
100,21,17,12,50,394795989,15625000000,1
100,21,18,11,50,216128367,7812500000,1
100,21,19,10,50,469761579,15625000000,1
100,21,20,9,50,50704857,1562500000,1
100,21,21,8,50,543855753,15625000000,1
100,21,22,7,50,289960587,7812500000,1
100,21,23,6,50,614982879,15625000000,1
100,21,24,5,50,324389457,7812500000,1
100,21,25,4,50,27241893,625000000,1
100,21,26,3,50,355763079,7812500000,1
100,21,27,2,50,739953459,15625000000,1
100,21,28,1,50,383033637,7812500000,1
100,22,1,27,50,2098261,1953125000,1
100,22,2,26,50,1214961,976562500,1
100,22,3,25,50,1665323,976562500,1
100,22,4,24,50,595562,244140625,1
100,22,5,23,50,1339107,390625000,1
100,22,6,22,50,4543913,976562500,1
100,22,7,21,50,1488179,244140625,1
100,22,8,20,50,1889052,244140625,1
100,22,9,19,50,18672841,1953125000,1
100,22,10,18,50,2255077,195312500,1
100,22,11,17,50,13355133,976562500,1
100,22,12,16,50,3889424,244140625,1
100,22,13,15,50,35730211,1953125000,1
100,22,14,14,50,20259393,976562500,1
100,22,15,13,50,2272259,97656250,1
100,22,16,12,50,6309182,244140625,1
100,22,17,11,50,55567677,1953125000,1
100,22,18,10,50,30345953,976562500,1
100,22,19,9,50,32905103,976562500,1
100,22,20,8,50,1772166,48828125,1
100,22,21,7,50,75885271,1953125000,1
100,22,22,6,50,40385081,976562500,1
100,22,23,5,50,10688172,244140625,1
100,22,24,4,50,11256872,244140625,1
100,22,25,3,50,3775321,78125000,1
100,22,26,2,50,49226793,976562500,1
100,22,27,1,50,51115361,976562500,1
100,23,1,26,50,18437237,15625000000,1
100,23,2,25,50,11388841,7812500000,1
100,23,3,24,50,31989159,15625000000,1
100,23,4,23,50,22878721,7812500000,1
100,23,5,22,50,12753661,3125000000,1
100,23,6,21,50,42853761,7812500000,1
100,23,7,20,50,111260867,15625000000,1
100,23,8,19,50,70057057,7812500000,1
100,23,9,18,50,171953037,15625000000,1
100,23,10,17,50,20646341,1562500000,1
100,23,11,16,50,243331007,15625000000,1
100,23,12,15,50,141120801,7812500000,1
100,23,13,14,50,322880969,15625000000,1
100,23,14,13,50,182467441,7812500000,1
100,23,15,12,50,81617823,3125000000,1
100,23,16,11,50,226014721,7812500000,1
100,23,17,10,50,496441637,15625000000,1
100,23,18,9,50,270505737,7812500000,1
100,23,19,8,50,585424727,15625000000,1
100,23,20,7,50,62936717,1562500000,1
100,23,21,6,50,672524577,15625000000,1
100,23,22,5,50,357291361,7812500000,1
100,23,23,4,50,755227379,15625000000,1
100,23,24,3,50,397072161,7812500000,1
100,23,25,2,50,33240773,625000000,1
100,23,26,1,50,432769081,7812500000,1
100,24,1,25,50,314334,244140625,1
100,24,2,24,50,410904,244140625,1
100,24,3,23,50,588564,244140625,1
100,24,4,22,50,841968,244140625,1
100,24,5,21,50,233154,48828125,1
100,24,6,20,50,1554624,244140625,1
100,24,7,19,50,2003184,244140625,1
100,24,8,18,50,2506104,244140625,1
100,24,9,17,50,3058038,244140625,1
100,24,10,16,50,730728,48828125,1
100,24,11,15,50,4287564,244140625,1
100,24,12,14,50,4954464,244140625,1
100,24,13,13,50,5648994,244140625,1
100,24,14,12,50,6365808,244140625,1
100,24,15,11,50,1419912,48828125,1
100,24,16,10,50,7844904,244140625,1
100,24,17,9,50,8596494,244140625,1
100,24,18,8,50,9348984,244140625,1
100,24,19,7,50,10097028,244140625,1
100,24,20,6,50,2167056,48828125,1
100,24,21,5,50,11558394,244140625,1
100,24,22,4,50,12261024,244140625,1
100,24,23,3,50,12937824,244140625,1
100,24,24,2,50,13583448,244140625,1
100,24,25,1,50,567702,9765625,1
100,25,1,24,50,34901,25000000,1
100,25,2,23,50,23979,12500000,1
100,25,3,22,50,69827,25000000,1
100,25,4,21,50,49957,12500000,1
100,25,5,20,50,1101,200000,1
100,25,6,19,50,91183,12500000,1
100,25,7,18,50,233543,25000000,1
100,25,8,17,50,145281,12500000,1
100,25,9,16,50,352829,25000000,1
100,25,10,15,50,1679,100000,1
100,25,11,14,50,490731,25000000,1
100,25,12,13,50,282589,12500000,1
100,25,13,12,50,642497,25000000,1
100,25,14,11,50,361047,12500000,1
100,25,15,10,50,6427,200000,1
100,25,16,9,50,442873,12500000,1
100,25,17,8,50,968613,25000000,1
100,25,18,7,50,525691,12500000,1
100,25,19,6,50,1133459,25000000,1
100,25,20,5,50,4857,100000,1
100,25,21,4,50,1293161,25000000,1
100,25,22,3,50,684799,12500000,1
100,25,23,2,50,1442967,25000000,1
100,25,24,1,50,756337,12500000,1
100,26,1,23,50,2938741,1953125000,1
100,26,2,22,50,2110979,976562500,1
100,26,3,21,50,3116529,976562500,1
100,26,4,20,50,1115231,244140625,1
100,26,5,19,50,2447627,390625000,1
100,26,6,18,50,8065863,976562500,1
100,26,7,17,50,5138107,488281250,1
100,26,8,16,50,3181256,244140625,1
100,26,9,15,50,30774393,1953125000,1
100,26,10,14,50,3647527,195312500,1
100,26,11,13,50,21251243,976562500,1
100,26,12,12,50,6100731,244140625,1
100,26,13,11,50,55335163,1953125000,1
100,26,14,10,50,31020119,976562500,1
100,26,15,9,50,1721772,48828125,1
100,26,16,8,50,9472112,244140625,1
100,26,17,7,50,82708093,1953125000,1
100,26,18,6,50,44807139,976562500,1
100,26,19,5,50,48222629,976562500,1
100,26,20,4,50,2578771,48828125,1
100,26,21,3,50,109680831,1953125000,1
100,26,22,2,50,57992519,976562500,1
100,26,23,1,50,30503317,488281250,1
100,27,1,22,50,25192053,15625000000,1
100,27,2,21,50,18835173,7812500000,1
100,27,3,20,50,56283903,15625000000,1
100,27,4,19,50,40299849,7812500000,1
100,27,5,18,50,22036941,3125000000,1
100,27,6,17,50,72302949,7812500000,1
100,27,7,16,50,183430251,15625000000,1
100,27,8,15,50,113112369,7812500000,1
100,27,9,14,50,272556333,15625000000,1
100,27,10,13,50,32199201,1562500000,1
100,27,11,12,50,374098743,15625000000,1
100,27,12,11,50,214221753,7812500000,1
100,27,13,10,50,484593273,15625000000,1
100,27,14,9,50,271057509,7812500000,1
100,27,15,8,50,120115143,3125000000,1
100,27,16,7,50,329771169,7812500000,1
100,27,17,6,50,718581861,15625000000,1
100,27,18,5,50,388630629,7812500000,1
100,27,19,4,50,835147503,15625000000,1
100,27,20,3,50,89180757,1562500000,1
100,27,21,2,50,946808433,15625000000,1
100,27,22,1,50,499858533,7812500000,1
100,28,1,21,50,838831,488281250,1
100,28,2,20,50,650328,244140625,1
100,28,3,19,50,981911,244140625,1
100,28,4,18,50,1406888,244140625,1
100,28,5,17,50,767193,97656250,1
100,28,6,16,50,2507918,244140625,1
100,28,7,15,50,3169418,244140625,1
100,28,8,14,50,3895206,244140625,1
100,28,9,13,50,9356011,488281250,1
100,28,10,12,50,1102108,48828125,1
100,28,11,11,50,6385533,244140625,1
100,28,12,10,50,7295708,244140625,1
100,28,13,9,50,16467577,488281250,1
100,28,14,8,50,9192498,244140625,1
100,28,15,7,50,2032912,48828125,1
100,28,16,6,50,11142698,244140625,1
100,28,17,5,50,24239271,488281250,1
100,28,18,4,50,13088096,244140625,1
100,28,19,3,50,14040803,244140625,1
100,28,20,2,50,2994096,48828125,1
100,28,21,1,50,31739701,488281250,1
100,29,1,20,50,28443461,15625000000,1
100,29,2,19,50,22793623,7812500000,1
100,29,3,18,50,69475851,15625000000,1
100,29,4,17,50,49804861,7812500000,1
100,29,5,16,50,27097861,3125000000,1
100,29,6,15,50,88307523,7812500000,1
100,29,7,14,50,222487391,15625000000,1
100,29,8,13,50,136303393,7812500000,1
100,29,9,12,50,326473677,15625000000,1
100,29,10,11,50,38358851,1562500000,1
100,29,11,10,50,443451731,15625000000,1
100,29,12,9,50,252781893,7812500000,1
100,29,13,8,50,569425121,15625000000,1
100,29,14,7,50,317268091,7812500000,1
100,29,15,6,50,140079483,3125000000,1
100,29,16,5,50,383254633,7812500000,1
100,29,17,4,50,832372181,15625000000,1
100,29,18,3,50,448743303,7812500000,1
100,29,19,2,50,961352987,15625000000,1
100,29,20,1,50,102347177,1562500000,1
100,30,1,19,50,149877,78125000,1
100,30,2,18,50,123813,39062500,1
100,30,3,17,50,190287,39062500,1
100,30,4,16,50,68256,9765625,1
100,30,5,15,50,5931,625000,1
100,30,6,14,50,481941,39062500,1
100,30,7,13,50,151362,9765625,1
100,30,8,12,50,184968,9765625,1
100,30,9,11,50,1767753,78125000,1
100,30,10,10,50,8289,312500,1
100,30,11,9,50,1195281,39062500,1
100,30,12,8,50,340002,9765625,1
100,30,13,7,50,3057939,78125000,1
100,30,14,6,50,1700829,39062500,1
100,30,15,5,50,7497,156250,1
100,30,16,4,50,511974,9765625,1
100,30,17,3,50,4440861,78125000,1
100,30,18,2,50,2390517,39062500,1
100,30,19,1,50,2556819,39062500,1
100,31,1,18,50,31417973,15625000000,1
100,31,2,17,50,26693697,7812500000,1
100,31,3,16,50,82683479,15625000000,1
100,31,4,15,50,59367697,7812500000,1
100,31,5,14,50,32194461,3125000000,1
100,31,6,13,50,104411689,7812500000,1
100,31,7,12,50,261717779,15625000000,1
100,31,8,11,50,159542337,7812500000,1
100,31,9,10,50,380353229,15625000000,1
100,31,10,9,50,44495261,1562500000,1
100,31,11,8,50,512311983,15625000000,1
100,31,12,7,50,290930257,7812500000,1
100,31,13,6,50,653027369,15625000000,1
100,31,14,5,50,362620857,7812500000,1
100,31,15,4,50,159586543,3125000000,1
100,31,16,3,50,435264769,7812500000,1
100,31,17,2,50,942461349,15625000000,1
100,31,18,1,50,506578657,7812500000,1
100,32,1,17,50,511712,244140625,1
100,32,2,16,50,892544,244140625,1
100,32,3,15,50,1392192,244140625,1
100,32,4,14,50,2001152,244140625,1
100,32,5,13,50,541984,48828125,1
100,32,6,12,50,3508992,244140625,1
100,32,7,11,50,4388864,244140625,1
100,32,8,10,50,5340032,244140625,1
100,32,9,9,50,6352992,244140625,1
100,32,10,8,50,1483648,48828125,1
100,32,11,7,50,8526272,244140625,1
100,32,12,6,50,9667584,244140625,1
100,32,13,5,50,10832672,244140625,1
100,32,14,4,50,12012032,244140625,1
100,32,15,3,50,2639232,48828125,1
100,32,16,2,50,14375552,244140625,1
100,32,17,1,50,15540704,244140625,1
100,33,1,16,50,33947397,15625000000,1
100,33,2,15,50,30338451,7812500000,1
100,33,3,14,50,95277699,15625000000,1
100,33,4,13,50,68551461,7812500000,1
100,33,5,12,50,37101141,3125000000,1
100,33,6,11,50,119919591,7812500000,1
100,33,7,10,50,299456487,15625000000,1
100,33,8,9,50,181855377,7812500000,1
100,33,9,8,50,431955117,15625000000,1
100,33,10,7,50,50354271,1562500000,1
100,33,11,6,50,577826667,15625000000,1
100,33,12,5,50,327080061,7812500000,1
100,33,13,4,50,731896209,15625000000,1
100,33,14,3,50,405194031,7812500000,1
100,33,15,2,50,177797763,3125000000,1
100,33,16,1,50,483525801,7812500000,1
100,34,1,15,50,4373437,1953125000,1
100,34,2,14,50,3999471,976562500,1
100,34,3,13,50,6320141,976562500,1
100,34,4,12,50,2276453,244140625,1
100,34,5,11,50,4925427,390625000,1
100,34,6,10,50,15900491,976562500,1
100,34,7,9,50,9911833,488281250,1
100,34,8,8,50,6010044,244140625,1
100,34,9,7,50,57014209,1953125000,1
100,34,10,6,50,6636307,195312500,1
100,34,11,5,50,38020551,976562500,1
100,34,12,4,50,10745309,244140625,1
100,34,13,3,50,96041347,1953125000,1
100,34,14,2,50,53095947,976562500,1
100,34,15,1,50,2908207,48828125,1
100,35,1,14,50,1433789,625000000,1
100,35,2,13,50,1340101,312500000,1
100,35,3,12,50,4261383,625000000,1
100,35,4,11,50,3074113,312500000,1
100,35,5,10,50,66493,5000000,1
100,35,6,9,50,5361237,312500000,1
100,35,7,8,50,13351667,625000000,1
100,35,8,7,50,8085049,312500000,1
100,35,9,6,50,19148661,625000000,1
100,35,10,5,50,89033,2500000,1
100,35,11,4,50,25469759,625000000,1
100,35,12,3,50,14377041,312500000,1
100,35,13,2,50,32082113,625000000,1
100,35,14,1,50,17712373,312500000,1
100,36,1,13,50,1140399,488281250,1
100,36,2,12,50,1088316,244140625,1
100,36,3,11,50,1740771,244140625,1
100,36,4,10,50,2515536,244140625,1
100,36,5,9,50,1360233,97656250,1
100,36,6,8,50,4383882,244140625,1
100,36,7,7,50,5453406,244140625,1
100,36,8,6,50,6597126,244140625,1
100,36,9,5,50,15606027,488281250,1
100,36,10,4,50,1811808,48828125,1
100,36,11,3,50,10353177,244140625,1
100,36,12,2,50,11673396,244140625,1
100,36,13,1,50,26015337,488281250,1
100,37,1,12,50,36904133,15625000000,1
100,37,2,11,50,35932143,7812500000,1
100,37,3,10,50,115635323,15625000000,1
100,37,4,9,50,83702029,7812500000,1
100,37,5,8,50,45271461,3125000000,1
100,37,6,7,50,145840939,7812500000,1
100,37,7,6,50,362564591,15625000000,1
100,37,8,5,50,219096129,7812500000,1
100,37,9,4,50,517751693,15625000000,1
100,37,10,3,50,60042971,1562500000,1
100,37,11,2,50,685413123,15625000000,1
100,37,12,1,50,385944373,7812500000,1
100,38,1,11,50,4631269,1953125000,1
100,38,2,10,50,4598057,976562500,1
100,38,3,9,50,7443459,976562500,1
100,38,4,8,50,2699558,244140625,1
100,38,5,7,50,5843507,390625000,1
100,38,6,6,50,18821457,976562500,1
100,38,7,5,50,5845673,244140625,1
100,38,8,4,50,7059716,244140625,1
100,38,9,3,50,66672729,1953125000,1
100,38,10,2,50,7724317,195312500,1
100,38,11,1,50,44040917,976562500,1
100,39,1,10,50,36900981,15625000000,1
100,39,2,9,50,37345113,7812500000,1
100,39,3,8,50,121666311,15625000000,1
100,39,4,7,50,88462881,7812500000,1
100,39,5,6,50,47913021,3125000000,1
100,39,6,5,50,154340433,7812500000,1
100,39,7,4,50,383369571,15625000000,1
100,39,8,3,50,231363873,7812500000,1
100,39,9,2,50,545851917,15625000000,1
100,39,10,1,50,63183861,1562500000,1
100,40,1,9,50,22766,9765625,1
100,40,2,8,50,46968,9765625,1
100,40,3,7,50,77012,9765625,1
100,40,4,6,50,112304,9765625,1
100,40,5,5,50,1218,78125,1
100,40,6,4,50,196256,9765625,1
100,40,7,3,50,243728,9765625,1
100,40,8,2,50,294072,9765625,1
100,40,9,1,50,346694,9765625,1
100,41,1,8,50,35591813,15625000000,1
100,41,2,7,50,37430827,7812500000,1
100,41,3,6,50,123619059,15625000000,1
100,41,4,5,50,90432757,7812500000,1
100,41,5,4,50,49120501,3125000000,1
100,41,6,3,50,158415759,7812500000,1
100,41,7,2,50,393554039,15625000000,1
100,41,8,1,50,237385777,7812500000,1
100,42,1,7,50,4295781,1953125000,1
100,42,2,6,50,4608891,976562500,1
100,42,3,5,50,7670313,976562500,1
100,42,4,4,50,2816667,244140625,1
100,42,5,3,50,6132987,390625000,1
100,42,6,2,50,19802223,976562500,1
100,42,7,1,50,12305223,488281250,1
100,43,1,6,50,32714357,15625000000,1
100,43,2,5,50,35850261,7812500000,1
100,43,3,4,50,120390239,15625000000,1
100,43,4,3,50,88842601,7812500000,1
100,43,5,2,50,48497421,3125000000,1
100,43,6,1,50,156848821,7812500000,1
100,44,1,5,50,956263,488281250,1
100,44,2,4,50,1072544,244140625,1
100,44,3,3,50,1819719,244140625,1
100,44,4,2,50,2701688,244140625,1
100,44,5,1,50,1480193,97656250,1
100,45,1,4,50,1119501,625000000,1
100,45,2,3,50,1289439,312500000,1
100,45,3,2,50,4431267,625000000,1
100,45,4,1,50,3314277,312500000,1
100,46,1,3,50,3104701,1953125000,1
100,46,2,2,50,3692949,976562500,1
100,46,3,1,50,6449039,976562500,1
100,47,1,2,50,21111413,15625000000,1
100,47,2,1,50,26192113,7812500000,1
100,48,1,1,50,262008,244140625,1
250,1,1,48,50,-156997,39062500000,-1
250,1,2,47,50,-199293,19531250000,-1
250,1,3,46,50,-606211,39062500000,-1
250,1,4,45,50,-390683,19531250000,-1
250,1,5,44,50,-185109,7812500000,-1
250,1,6,43,50,-520121,19531250000,-1
250,1,7,42,50,-1126951,39062500000,-1
250,1,8,41,50,-593583,19531250000,-1
250,1,9,40,50,-1222381,39062500000,-1
250,1,10,39,50,-123409,3906250000,-1
250,1,11,38,50,-1223787,39062500000,-1
250,1,12,37,50,-596483,19531250000,-1
250,1,13,36,50,-1143121,39062500000,-1
250,1,14,35,50,-537873,19531250000,-1
250,1,15,34,50,-198467,7812500000,-1
250,1,16,33,50,-447191,19531250000,-1
250,1,17,32,50,-783381,39062500000,-1
250,1,18,31,50,-330413,19531250000,-1
250,1,19,30,50,-528211,39062500000,-1
250,1,20,29,50,-38703,3906250000,-1
250,1,21,28,50,-238777,39062500000,-1
250,1,22,27,50,-42473,19531250000,-1
250,1,23,26,50,72969,39062500000,1
250,1,24,25,50,116737,19531250000,1
250,1,25,24,50,15803,1562500000,1
250,1,26,23,50,278139,19531250000,1
250,1,27,22,50,715589,39062500000,1
250,1,28,21,50,435757,19531250000,1
250,1,29,20,50,1022559,39062500000,1
250,1,30,19,50,116723,3906250000,1
250,1,31,18,50,1304033,39062500000,1
250,1,32,17,50,715737,19531250000,1
250,1,33,16,50,1548059,39062500000,1
250,1,34,15,50,826147,19531250000,1
250,1,35,14,50,348537,7812500000,1
250,1,36,13,50,908869,19531250000,1
250,1,37,12,50,1875959,39062500000,1
250,1,38,11,50,957927,19531250000,1
250,1,39,10,50,1935929,39062500000,1
250,1,40,9,50,193469,3906250000,1
250,1,41,8,50,1910643,39062500000,1
250,1,42,7,50,931147,19531250000,1
250,1,43,6,50,1788149,39062500000,1
250,1,44,5,50,843357,19531250000,1
250,1,45,4,50,311299,7812500000,1
250,1,46,3,50,697999,19531250000,1
250,1,47,2,50,1203729,39062500000,1
250,1,48,1,50,489097,19531250000,1
250,2,1,47,50,-72059,4882812500,-1
250,2,2,46,50,-92119,2441406250,-1
250,2,3,45,50,-69921,1220703125,-1
250,2,4,44,50,-89786,1220703125,-1
250,2,5,43,50,-84673,976562500,-1
250,2,6,42,50,-236547,2441406250,-1
250,2,7,41,50,-254539,2441406250,-1
250,2,8,40,50,-133016,1220703125,-1
250,2,9,39,50,-542799,4882812500,-1
250,2,10,38,50,-54203,488281250,-1
250,2,11,37,50,-132626,1220703125,-1
250,2,12,36,50,-127242,1220703125,-1
250,2,13,35,50,-478169,4882812500,-1
250,2,14,34,50,-219427,2441406250,-1
250,2,15,33,50,-39177,488281250,-1
250,2,16,32,50,-84416,1220703125,-1
250,2,17,31,50,-277283,4882812500,-1
250,2,18,30,50,-105687,2441406250,-1
250,2,19,29,50,-35171,1220703125,-1
250,2,20,28,50,-3298,244140625,-1
250,2,21,27,50,12051,4882812500,1
250,2,22,26,50,46301,2441406250,1
250,2,23,25,50,87473,2441406250,1
250,2,24,24,50,64584,1220703125,1
250,2,25,23,50,13681,195312500,1
250,2,26,22,50,212633,2441406250,1
250,2,27,21,50,126828,1220703125,1
250,2,28,20,50,146854,1220703125,1
250,2,29,19,50,664831,4882812500,1
250,2,30,18,50,73881,488281250,1
250,2,31,17,50,404303,2441406250,1
250,2,32,16,50,218368,1220703125,1
250,2,33,15,50,932661,4882812500,1
250,2,34,14,50,492713,2441406250,1
250,2,35,13,50,51551,244140625,1
250,2,36,12,50,267174,1220703125,1
250,2,37,11,50,1097707,4882812500,1
250,2,38,10,50,558653,2441406250,1
250,2,39,9,50,563373,2441406250,1
250,2,40,8,50,56264,244140625,1
250,2,41,7,50,1112161,4882812500,1
250,2,42,6,50,543321,2441406250,1
250,2,43,5,50,261994,1220703125,1
250,2,44,4,50,248854,1220703125,1
250,2,45,3,50,185643,976562500,1
250,2,46,2,50,422813,2441406250,1
250,2,47,1,50,373451,2441406250,1
250,3,1,46,50,-1184733,39062500000,-1
250,3,2,45,50,-1526679,19531250000,-1
250,3,3,44,50,-4625271,39062500000,-1
250,3,4,43,50,-2956959,19531250000,-1
250,3,5,42,50,-1386549,7812500000,-1
250,3,6,41,50,-3847599,19531250000,-1
250,3,7,40,50,-8214723,39062500000,-1
250,3,8,39,50,-4252383,19531250000,-1
250,3,9,38,50,-8578773,39062500000,-1
250,3,10,37,50,-845019,3906250000,-1
250,3,11,36,50,-8132463,39062500000,-1
250,3,12,35,50,-3819519,19531250000,-1
250,3,13,34,50,-6983361,39062500000,-1
250,3,14,33,50,-3089439,19531250000,-1
250,3,15,32,50,-1047807,7812500000,-1
250,3,16,31,50,-2088639,19531250000,-1
250,3,17,30,50,-3007053,39062500000,-1
250,3,18,29,50,-870903,19531250000,-1
250,3,19,28,50,-394983,39062500000,-1
250,3,20,27,50,101997,3906250000,1
250,3,21,26,50,2489607,39062500000,1
250,3,22,25,50,2000241,19531250000,1
250,3,23,24,50,5539149,39062500000,1
250,3,24,23,50,3546081,19531250000,1
250,3,25,22,50,345843,1562500000,1
250,3,26,21,50,5093721,19531250000,1
250,3,27,20,50,11702817,39062500000,1
250,3,28,19,50,6589377,19531250000,1
250,3,29,18,50,14601807,39062500000,1
250,3,30,17,50,1595853,3906250000,1
250,3,31,16,50,17235477,39062500000,1
250,3,32,15,50,9209601,19531250000,1
250,3,33,14,50,19496259,39062500000,1
250,3,34,13,50,10226601,19531250000,1
250,3,35,12,50,4255317,7812500000,1
250,3,36,11,50,10976481,19531250000,1
250,3,37,10,50,22468887,39062500000,1
250,3,38,9,50,11405457,19531250000,1
250,3,39,8,50,22965597,39062500000,1
250,3,40,7,50,2291949,3906250000,1
250,3,41,6,50,22659147,39062500000,1
250,3,42,5,50,11085561,19531250000,1
250,3,43,4,50,21441969,39062500000,1
250,3,44,3,50,10229121,19531250000,1
250,3,45,2,50,3841299,7812500000,1
250,3,46,1,50,8836641,19531250000,1
250,4,1,45,50,-59777,1220703125,-1
250,4,2,44,50,-155472,1220703125,-1
250,4,3,43,50,-234932,1220703125,-1
250,4,4,42,50,-298904,1220703125,-1
250,4,5,41,50,-69627,244140625,-1
250,4,6,40,50,-383372,1220703125,-1
250,4,7,39,50,-405362,1220703125,-1
250,4,8,38,50,-414852,1220703125,-1
250,4,9,37,50,-412589,1220703125,-1
250,4,10,36,50,-79864,244140625,-1
250,4,11,35,50,-375792,1220703125,-1
250,4,12,34,50,-342752,1220703125,-1
250,4,13,33,50,-300947,1220703125,-1
250,4,14,32,50,-251124,1220703125,-1
250,4,15,31,50,-38806,244140625,-1
250,4,16,30,50,-130412,1220703125,-1
250,4,17,29,50,-61017,1220703125,-1
250,4,18,28,50,13408,1220703125,1
250,4,19,27,50,92116,1220703125,1
250,4,20,26,50,34872,244140625,1
250,4,21,25,50,259393,1220703125,1
250,4,22,24,50,346468,1220703125,1
250,4,23,23,50,434838,1220703125,1
250,4,24,22,50,523756,1220703125,1
250,4,25,21,50,24499,48828125,1
250,4,26,20,50,700248,1220703125,1
250,4,27,19,50,786328,1220703125,1
250,4,28,18,50,869968,1220703125,1
250,4,29,17,50,950421,1220703125,1
250,4,30,16,50,205388,244140625,1
250,4,31,15,50,1098778,1220703125,1
250,4,32,14,50,1165188,1220703125,1
250,4,33,13,50,1225423,1220703125,1
250,4,34,12,50,1278736,1220703125,1
250,4,35,11,50,264876,244140625,1
250,4,36,10,50,1361608,1220703125,1
250,4,37,9,50,1389673,1220703125,1
250,4,38,8,50,1407828,1220703125,1
250,4,39,7,50,1415326,1220703125,1
250,4,40,6,50,282284,244140625,1
250,4,41,5,50,1395363,1220703125,1
250,4,42,4,50,1366408,1220703125,1
250,4,43,3,50,1323808,1220703125,1
250,4,44,2,50,1266816,1220703125,1
250,4,45,1,50,238937,244140625,1
250,5,1,44,50,-107869,1562500000,-1
250,5,2,43,50,-141761,781250000,-1
250,5,3,42,50,-427203,1562500000,-1
250,5,4,41,50,-270203,781250000,-1
250,5,5,40,50,-4997,12500000,-1
250,5,6,39,50,-340677,781250000,-1
250,5,7,38,50,-712087,1562500000,-1
250,5,8,37,50,-359159,781250000,-1
250,5,9,36,50,-701541,1562500000,-1
250,5,10,35,50,-2653,6250000,-1
250,5,11,34,50,-604939,1562500000,-1
250,5,12,33,50,-264051,781250000,-1
250,5,13,32,50,-434233,1562500000,-1
250,5,14,31,50,-162413,781250000,-1
250,5,15,30,50,-1611,12500000,-1
250,5,16,29,50,-32687,781250000,-1
250,5,17,28,50,81683,1562500000,1
250,5,18,27,50,119151,781250000,1
250,5,19,26,50,402989,1562500000,1
250,5,20,25,50,2297,6250000,1
250,5,21,24,50,750591,1562500000,1
250,5,22,23,50,465259,781250000,1
250,5,23,22,50,1112537,1562500000,1
250,5,24,21,50,647577,781250000,1
250,5,25,20,50,2363,2500000,1
250,5,26,19,50,828103,781250000,1
250,5,27,18,50,1831653,1562500000,1
250,5,28,17,50,1000861,781250000,1
250,5,29,16,50,2164919,1562500000,1
250,5,30,15,50,9279,6250000,1
250,5,31,14,50,2464721,1562500000,1
250,5,32,13,50,1299169,781250000,1
250,5,33,12,50,2719107,1562500000,1
250,5,34,11,50,1412767,781250000,1
250,5,35,10,50,23329,12500000,1
250,5,36,9,50,1494693,781250000,1
250,5,37,8,50,3043823,1562500000,1
250,5,38,7,50,1538971,781250000,1
250,5,39,6,50,3090249,1562500000,1
250,5,40,5,50,12317,6250000,1
250,5,41,4,50,3043451,1562500000,1
250,5,42,3,50,1490679,781250000,1
250,5,43,2,50,2891477,1562500000,1
250,5,44,1,50,1386157,781250000,1
250,6,1,43,50,-434619,4882812500,-1
250,6,2,42,50,-578241,2441406250,-1
250,6,3,41,50,-434178,1220703125,-1
250,6,4,40,50,-545508,1220703125,-1
250,6,5,39,50,-499833,976562500,-1
250,6,6,38,50,-1347417,2441406250,-1
250,6,7,37,50,-1387881,2441406250,-1
250,6,8,36,50,-687168,1220703125,-1
250,6,9,35,50,-2620287,4882812500,-1
250,6,10,34,50,-239733,488281250,-1
250,6,11,33,50,-521631,1220703125,-1
250,6,12,32,50,-423648,1220703125,-1
250,6,13,31,50,-1228257,4882812500,-1
250,6,14,30,50,-347121,2441406250,-1
250,6,15,29,50,-9927,488281250,-1
250,6,16,28,50,137484,1220703125,1
250,6,17,27,50,1246653,4882812500,1
250,6,18,26,50,992079,2441406250,1
250,6,19,25,50,688932,1220703125,1
250,6,20,24,50,177732,244140625,1
250,6,21,23,50,4374171,4882812500,1
250,6,22,22,50,2603799,2441406250,1
250,6,23,21,50,3024099,2441406250,1
250,6,24,20,50,1722312,1220703125,1
250,6,25,19,50,308961,195312500,1
250,6,26,18,50,4272903,2441406250,1
250,6,27,17,50,2336967,1220703125,1
250,6,28,16,50,2530872,1220703125,1
250,6,29,15,50,10865943,4882812500,1
250,6,30,14,50,1156851,488281250,1
250,6,31,13,50,6112233,2441406250,1
250,6,32,12,50,3206772,1220703125,1
250,6,33,11,50,13369653,4882812500,1
250,6,34,10,50,6922719,2441406250,1
250,6,35,9,50,712386,244140625,1
250,6,36,8,50,3642444,1220703125,1
250,6,37,7,50,14804883,4882812500,1
250,6,38,6,50,7473159,2441406250,1
250,6,39,5,50,7493679,2441406250,1
250,6,40,4,50,746064,244140625,1
250,6,41,3,50,14741361,4882812500,1
250,6,42,2,50,7220439,2441406250,1
250,6,43,1,50,3503277,1220703125,1
250,7,1,42,50,-4198957,39062500000,-1
250,7,2,41,50,-5668467,19531250000,-1
250,7,3,40,50,-16957087,39062500000,-1
250,7,4,39,50,-10566311,19531250000,-1
250,7,5,38,50,-4787349,7812500000,-1
250,7,6,37,50,-12721331,19531250000,-1
250,7,7,36,50,-25723579,39062500000,-1
250,7,8,35,50,-12426351,19531250000,-1
250,7,9,34,50,-22903237,39062500000,-1
250,7,10,33,50,-1994839,3906250000,-1
250,7,11,32,50,-16061367,39062500000,-1
250,7,12,31,50,-5657687,19531250000,-1
250,7,13,30,50,-5783617,39062500000,-1
250,7,14,29,50,230349,19531250000,1
250,7,15,28,50,1468873,7812500000,1
250,7,16,27,50,7397089,19531250000,1
250,7,17,26,50,22736931,39062500000,1
250,7,18,25,50,15549709,19531250000,1
250,7,19,24,50,39808433,39062500000,1
250,7,20,23,50,4879077,3906250000,1
250,7,21,22,50,57973223,39062500000,1
250,7,22,21,50,33641293,19531250000,1
250,7,23,20,50,76645653,39062500000,1
250,7,24,19,50,42994609,19531250000,1
250,7,25,18,50,3809603,1562500000,1
250,7,26,17,50,52162509,19531250000,1
250,7,27,16,50,113170841,39062500000,1
250,7,28,15,50,60852169,19531250000,1
250,7,29,14,50,129852303,39062500000,1
250,7,30,13,50,13754153,3906250000,1
250,7,31,12,50,144698813,39062500000,1
250,7,32,11,50,75625473,19531250000,1
250,7,33,10,50,157124723,39062500000,1
250,7,34,9,50,81123469,19531250000,1
250,7,35,8,50,33308877,7812500000,1
250,7,36,7,50,84971929,19531250000,1
250,7,37,6,50,172372151,39062500000,1
250,7,38,5,50,86878029,19531250000,1
250,7,39,4,50,174022373,39062500000,1
250,7,40,3,50,17309789,3906250000,1
250,7,41,2,50,170909403,39062500000,1
250,7,42,1,50,83691853,19531250000,1
250,8,1,41,50,-150404,1220703125,-1
250,8,2,40,50,-413264,1220703125,-1
250,8,3,39,50,-615168,1220703125,-1
250,8,4,38,50,-759104,1220703125,-1
250,8,5,37,50,-169612,244140625,-1
250,8,6,36,50,-885024,1220703125,-1
250,8,7,35,50,-872984,1220703125,-1
250,8,8,34,50,-814928,1220703125,-1
250,8,9,33,50,-713844,1220703125,-1
250,8,10,32,50,-114544,244140625,-1
250,8,11,31,50,-394544,1220703125,-1
250,8,12,30,50,-182304,1220703125,-1
250,8,13,29,50,61012,1220703125,1
250,8,14,28,50,332416,1220703125,1
250,8,15,27,50,125784,244140625,1
250,8,16,26,50,947536,1220703125,1
250,8,17,25,50,1285276,1220703125,1
250,8,18,24,50,1639152,1220703125,1
250,8,19,23,50,2006176,1220703125,1
250,8,20,22,50,476672,244140625,1
250,8,21,21,50,2767716,1220703125,1
250,8,22,20,50,3156256,1220703125,1
250,8,23,19,50,3545992,1220703125,1
250,8,24,18,50,3933936,1220703125,1
250,8,25,17,50,172684,48828125,1
250,8,26,16,50,4692496,1220703125,1
250,8,27,15,50,5057136,1220703125,1
250,8,28,14,50,5408032,1220703125,1
250,8,29,13,50,5742196,1220703125,1
250,8,30,12,50,1211328,244140625,1
250,8,31,11,50,6348376,1220703125,1
250,8,32,10,50,6614416,1220703125,1
250,8,33,9,50,6851772,1220703125,1
250,8,34,8,50,7057456,1220703125,1
250,8,35,7,50,1445696,244140625,1
250,8,36,6,50,7361856,1220703125,1
250,8,37,5,50,7454596,1220703125,1
250,8,38,4,50,7503712,1220703125,1
250,8,39,3,50,7506216,1220703125,1
250,8,40,2,50,1491824,244140625,1
250,8,41,1,50,7359436,1220703125,1
250,9,1,40,50,-5273829,39062500000,-1
250,9,2,39,50,-7403157,19531250000,-1
250,9,3,38,50,-21910419,39062500000,-1
250,9,4,37,50,-13353579,19531250000,-1
250,9,5,36,50,-5863509,7812500000,-1
250,9,6,35,50,-14931297,19531250000,-1
250,9,7,34,50,-28463319,39062500000,-1
250,9,8,33,50,-12620367,19531250000,-1
250,9,9,32,50,-20315853,39062500000,-1
250,9,10,31,50,-1380969,3906250000,-1
250,9,11,30,50,-5843259,39062500000,-1
250,9,12,29,50,1731213,19531250000,1
250,9,13,28,50,13986351,39062500000,1
250,9,14,27,50,12803751,19531250000,1
250,9,15,26,50,7640973,7812500000,1
250,9,16,25,50,25828713,19531250000,1
250,9,17,24,50,65844171,39062500000,1
250,9,18,23,50,40322043,19531250000,1
250,9,19,22,50,95936157,39062500000,1
250,9,20,21,50,11159937,3906250000,1
250,9,21,20,50,127512711,39062500000,1
250,9,22,19,50,71777583,19531250000,1
250,9,23,18,50,159605721,39062500000,1
250,9,24,17,50,87771681,19531250000,1
250,9,25,16,50,7649883,1562500000,1
250,9,26,15,50,103297923,19531250000,1
250,9,27,14,50,221468661,39062500000,1
250,9,28,13,50,117872253,19531250000,1
250,9,29,12,50,249302367,39062500000,1
250,9,30,11,50,26202123,3906250000,1
250,9,31,10,50,273780081,39062500000,1
250,9,32,9,50,142228953,19531250000,1
250,9,33,8,50,293933691,39062500000,1
250,9,34,7,50,151043211,19531250000,1
250,9,35,6,50,61759017,7812500000,1
250,9,36,5,50,156969333,19531250000,1
250,9,37,4,50,317396151,39062500000,1
250,9,38,3,50,159523263,19531250000,1
250,9,39,2,50,318768777,39062500000,1
250,9,40,1,50,31644189,3906250000,1
250,10,1,39,50,-27707,195312500,-1
250,10,2,38,50,-39963,97656250,-1
250,10,3,37,50,-29351,48828125,-1
250,10,4,36,50,-35222,48828125,-1
250,10,5,35,50,-1209,1562500,-1
250,10,6,34,50,-74431,97656250,-1
250,10,7,33,50,-67423,97656250,-1
250,10,8,32,50,-27456,48828125,-1
250,10,9,31,50,-74543,195312500,-1
250,10,10,30,50,-119,781250,-1
250,10,11,29,50,5952,48828125,1
250,10,12,28,50,21346,48828125,1
250,10,13,27,50,154231,195312500,1
250,10,14,26,50,114801,97656250,1
250,10,15,25,50,1243,781250,1
250,10,16,24,50,99232,48828125,1
250,10,17,23,50,487389,195312500,1
250,10,18,22,50,290693,97656250,1
250,10,19,21,50,169543,48828125,1
250,10,20,20,50,1554,390625,1
250,10,21,19,50,877123,195312500,1
250,10,22,18,50,488897,97656250,1
250,10,23,17,50,539133,97656250,1
250,10,24,16,50,294448,48828125,1
250,10,25,15,50,2041,312500,1
250,10,26,14,50,685509,97656250,1
250,10,27,13,50,365806,48828125,1
250,10,28,12,50,387874,48828125,1
250,10,29,11,50,1635087,195312500,1
250,10,30,10,50,6853,781250,1
250,10,31,9,50,892619,97656250,1
250,10,32,8,50,462576,48828125,1
250,10,33,7,50,1907701,195312500,1
250,10,34,6,50,978341,97656250,1
250,10,35,5,50,3993,390625,1
250,10,36,4,50,506602,48828125,1
250,10,37,3,50,2045659,195312500,1
250,10,38,2,50,1026753,97656250,1
250,10,39,1,50,1024601,97656250,1
250,11,1,38,50,-5580157,39062500000,-1
250,11,2,37,50,-8337263,19531250000,-1
250,11,3,36,50,-24261831,39062500000,-1
250,11,4,35,50,-14261423,19531250000,-1
250,11,5,34,50,-5927669,7812500000,-1
250,11,6,33,50,-13894551,19531250000,-1
250,11,7,32,50,-23155891,39062500000,-1
250,11,8,31,50,-7959743,19531250000,-1
250,11,9,30,50,-6260661,39062500000,-1
250,11,10,29,50,563981,3906250000,1
250,11,11,28,50,19601153,39062500000,1
250,11,12,27,50,17721297,19531250000,1
250,11,13,26,50,52983359,39062500000,1
250,11,14,25,50,36021337,19531250000,1
250,11,15,24,50,18487953,7812500000,1
250,11,16,23,50,56996929,19531250000,1
250,11,17,22,50,136524179,39062500000,1
250,11,18,21,50,79924977,19531250000,1
250,11,19,20,50,183790409,39062500000,1
250,11,20,19,50,20816477,3906250000,1
250,11,21,18,50,232792263,39062500000,1
250,11,22,17,50,128746057,19531250000,1
250,11,23,16,50,282083549,39062500000,1
250,11,24,15,50,153192897,19531250000,1
250,11,25,14,50,13208723,1562500000,1
250,11,26,13,50,176699809,19531250000,1
250,11,27,12,50,375749649,39062500000,1
250,11,28,11,50,198543697,19531250000,1
250,11,29,10,50,417232079,39062500000,1
250,11,30,9,50,43600293,3906250000,1
250,11,31,8,50,453219173,39062500000,1
250,11,32,7,50,234350017,19531250000,1
250,11,33,6,50,482264739,39062500000,1
250,11,34,5,50,246866257,19531250000,1
250,11,35,4,50,100584517,7812500000,1
250,11,36,3,50,254827089,19531250000,1
250,11,37,2,50,513746519,39062500000,1
250,11,38,1,50,257509417,19531250000,1
250,12,1,37,50,-167481,1220703125,-1
250,12,2,36,50,-524952,1220703125,-1
250,12,3,35,50,-754236,1220703125,-1
250,12,4,34,50,-862056,1220703125,-1
250,12,5,33,50,-171027,244140625,-1
250,12,6,32,50,-740196,1220703125,-1
250,12,7,31,50,-523962,1220703125,-1
250,12,8,30,50,-213156,1220703125,-1
250,12,9,29,50,185499,1220703125,1
250,12,10,28,50,133056,244140625,1
250,12,11,27,50,1219464,1220703125,1
250,12,12,26,50,1841328,1220703125,1
250,12,13,25,50,2524149,1220703125,1
250,12,14,24,50,3261204,1220703125,1
250,12,15,23,50,809154,244140625,1
250,12,16,22,50,4871124,1220703125,1
250,12,17,21,50,5730543,1220703125,1
250,12,18,20,50,6617304,1220703125,1
250,12,19,19,50,7524684,1220703125,1
250,12,20,18,50,1689192,244140625,1
250,12,21,17,50,9374409,1220703125,1
250,12,22,16,50,10303308,1220703125,1
250,12,23,15,50,11225934,1220703125,1
250,12,24,14,50,12135564,1220703125,1
250,12,25,13,50,521019,48828125,1
250,12,26,12,50,13888944,1220703125,1
250,12,27,11,50,14719248,1220703125,1
250,12,28,10,50,15509664,1220703125,1
250,12,29,9,50,16253469,1220703125,1
250,12,30,8,50,3388788,244140625,1
250,12,31,7,50,17574354,1220703125,1
250,12,32,6,50,18137988,1220703125,1
250,12,33,5,50,18628119,1220703125,1
250,12,34,4,50,19038024,1220703125,1
250,12,35,3,50,3872196,244140625,1
250,12,36,2,50,19590264,1220703125,1
250,12,37,1,50,19719153,1220703125,1
250,13,1,36,50,-4853173,39062500000,-1
250,13,2,35,50,-8145969,19531250000,-1
250,13,3,34,50,-23000731,39062500000,-1
250,13,4,33,50,-12616019,19531250000,-1
250,13,5,32,50,-4647669,7812500000,-1
250,13,6,31,50,-8636069,19531250000,-1
250,13,7,30,50,-7585903,39062500000,-1
250,13,8,29,50,2783937,19531250000,1
250,13,9,28,50,21936707,39062500000,1
250,13,10,27,50,4126811,3906250000,1
250,13,11,26,50,63309597,39062500000,1
250,13,12,25,50,43904341,19531250000,1
250,13,13,24,50,114512879,39062500000,1
250,13,14,23,50,71584851,19531250000,1
250,13,15,22,50,34705333,7812500000,1
250,13,16,21,50,102665641,19531250000,1
250,13,17,20,50,238331067,39062500000,1
250,13,18,19,50,136136767,19531250000,1
250,13,19,18,50,306906197,39062500000,1
250,13,20,17,50,34197657,3906250000,1
250,13,21,16,50,377232167,39062500000,1
250,13,22,15,50,206210251,19531250000,1
250,13,23,14,50,447289089,39062500000,1
250,13,24,13,50,240792721,19531250000,1
250,13,25,12,50,20602283,1562500000,1
250,13,26,11,50,273725751,19531250000,1
250,13,27,10,50,578516237,39062500000,1
250,13,28,9,50,303999397,19531250000,1
250,13,29,8,50,635646687,39062500000,1
250,13,30,7,50,66120743,3906250000,1
250,13,31,6,50,684428537,39062500000,1
250,13,32,5,50,352528761,19531250000,1
250,13,33,4,50,722841899,39062500000,1
250,13,34,3,50,368764591,19531250000,1
250,13,35,2,50,149773377,7812500000,1
250,13,36,1,50,378301261,19531250000,1
250,14,1,35,50,-505043,4882812500,-1
250,14,2,34,50,-943789,2441406250,-1
250,14,3,33,50,-649152,1220703125,-1
250,14,4,32,50,-667184,1220703125,-1
250,14,5,31,50,-428113,976562500,-1
250,14,6,30,50,-524349,2441406250,-1
250,14,7,29,50,285131,2441406250,1
250,14,8,28,50,669928,1220703125,1
250,14,9,27,50,5243049,4882812500,1
250,14,10,26,50,822367,488281250,1
250,14,11,25,50,2896243,1220703125,1
250,14,12,24,50,3822588,1220703125,1
250,14,13,23,50,19303207,4882812500,1
250,14,14,22,50,11793467,2441406250,1
250,14,15,21,50,2810493,488281250,1
250,14,16,20,50,8205148,1220703125,1
250,14,17,19,50,37697317,4882812500,1
250,14,18,18,50,21349251,2441406250,1
250,14,19,17,50,11946886,1220703125,1
250,14,20,16,50,2646392,244140625,1
250,14,21,15,50,58082787,4882812500,1
250,14,22,14,50,31607891,2441406250,1
250,14,23,13,50,34145111,2441406250,1
250,14,24,12,50,18317376,1220703125,1
250,14,25,11,50,3124681,195312500,1
250,14,26,10,50,41398091,2441406250,1
250,14,27,9,50,21817593,1220703125,1
250,14,28,8,50,22875748,1220703125,1
250,14,29,7,50,95457439,4882812500,1
250,14,30,6,50,9909711,488281250,1
250,14,31,5,50,51192701,2441406250,1
250,14,32,4,50,26321428,1220703125,1
250,14,33,3,50,107761437,4882812500,1
250,14,34,2,50,54887987,2441406250,1
250,14,35,1,50,5564636,244140625,1
250,15,1,34,50,-116181,1562500000,-1
250,15,2,33,50,-263619,781250000,-1
250,15,3,32,50,-695367,1562500000,-1
250,15,4,31,50,-317007,781250000,-1
250,15,5,30,50,-2853,12500000,-1
250,15,6,29,50,61677,781250000,1
250,15,7,28,50,792477,1562500000,1
250,15,8,27,50,818649,781250000,1
250,15,9,26,50,2644371,1562500000,1
250,15,10,25,50,15201,6250000,1
250,15,11,24,50,5091489,1562500000,1
250,15,12,23,50,3252321,781250000,1
250,15,13,22,50,8026263,1562500000,1
250,15,14,21,50,4821453,781250000,1
250,15,15,20,50,90729,12500000,1
250,15,16,19,50,6553737,781250000,1
250,15,17,18,50,14928507,1562500000,1
250,15,18,17,50,8395389,781250000,1
250,15,19,16,50,18680841,1562500000,1
250,15,20,15,50,82341,6250000,1
250,15,21,14,50,22490559,1562500000,1
250,15,22,13,50,12191661,781250000,1
250,15,23,12,50,26250093,1562500000,1
250,15,24,11,50,14038713,781250000,1
250,15,25,10,50,47763,2500000,1
250,15,26,9,50,15779997,781250000,1
250,15,27,8,50,33188337,1562500000,1
250,15,28,7,50,17361729,781250000,1
250,15,29,6,50,36151911,1562500000,1
250,15,30,5,50,149841,6250000,1
250,15,31,4,50,38635029,1562500000,1
250,15,32,3,50,19831401,781250000,1
250,15,33,2,50,40530123,1562500000,1
250,15,34,1,50,20611773,781250000,1
250,16,1,33,50,-44816,1220703125,-1
250,16,2,32,50,-328128,1220703125,-1
250,16,3,31,50,-399488,1220703125,-1
250,16,4,30,50,-270848,1220703125,-1
250,16,5,29,50,9168,244140625,1
250,16,6,28,50,538624,1220703125,1
250,16,7,27,50,1195552,1220703125,1
250,16,8,26,50,2004672,1220703125,1
250,16,9,25,50,2954032,1220703125,1
250,16,10,24,50,806336,244140625,1
250,16,11,23,50,5225664,1220703125,1
250,16,12,22,50,6524032,1220703125,1
250,16,13,21,50,7914832,1220703125,1
250,16,14,20,50,9386112,1220703125,1
250,16,15,19,50,2185184,244140625,1
250,16,16,18,50,12522304,1220703125,1
250,16,17,17,50,14163312,1220703125,1
250,16,18,16,50,15836992,1220703125,1
250,16,19,15,50,17531392,1220703125,1
250,16,20,14,50,3846912,244140625,1
250,16,21,13,50,20934544,1220703125,1
250,16,22,12,50,22619392,1220703125,1
250,16,23,11,50,24277152,1220703125,1
250,16,24,10,50,25895872,1220703125,1
250,16,25,9,50,1098544,48828125,1
250,16,26,8,50,28968384,1220703125,1
250,16,27,7,50,30398272,1220703125,1
250,16,28,6,50,31741312,1220703125,1
250,16,29,5,50,32985552,1220703125,1
250,16,30,4,50,6823808,244140625,1
250,16,31,3,50,35129824,1220703125,1
250,16,32,2,50,36005952,1220703125,1
250,16,33,1,50,36735472,1220703125,1
250,17,1,32,50,377723,39062500000,1
250,17,2,31,50,-3517997,19531250000,-1
250,17,3,30,50,-6936867,39062500000,-1
250,17,4,29,50,121669,19531250000,1
250,17,5,28,50,2814571,7812500000,1
250,17,6,27,50,17059959,19531250000,1
250,17,7,26,50,59952761,39062500000,1
250,17,8,25,50,45569809,19531250000,1
250,17,9,24,50,127248723,39062500000,1
250,17,10,23,50,16784831,3906250000,1
250,17,11,22,50,212506613,39062500000,1
250,17,12,21,50,130395933,19531250000,1
250,17,13,20,50,312272303,39062500000,1
250,17,14,19,50,183258079,19531250000,1
250,17,15,18,50,84618333,7812500000,1
250,17,16,17,50,240783529,19531250000,1
250,17,17,16,50,541510571,39062500000,1
250,17,18,15,50,301245219,19531250000,1
250,17,19,14,50,664074893,39062500000,1
250,17,20,13,50,72583217,3906250000,1
250,17,21,12,50,787330503,39062500000,1
250,17,22,11,50,424069063,19531250000,1
250,17,23,10,50,907823273,39062500000,1
250,17,24,9,50,482977089,19531250000,1
250,17,25,8,50,40883963,1562500000,1
250,17,26,7,50,537913099,19531250000,1
250,17,27,6,50,1126703781,39062500000,1
250,17,28,5,50,587150029,19531250000,1
250,17,29,4,50,1218183263,39062500000,1
250,17,30,3,50,125792163,3906250000,1
250,17,31,2,50,1293083393,39062500000,1
250,17,32,1,50,661618393,19531250000,1
250,18,1,31,50,316629,4882812500,1
250,18,2,30,50,-173583,2441406250,-1
250,18,3,29,50,5427,1220703125,1
250,18,4,28,50,340686,1220703125,1
250,18,5,27,50,723087,976562500,1
250,18,6,26,50,3359637,2441406250,1
250,18,7,25,50,5306877,2441406250,1
250,18,8,24,50,3809592,1220703125,1
250,18,9,23,50,20532609,4882812500,1
250,18,10,22,50,2643597,488281250,1
250,18,11,21,50,8221986,1220703125,1
250,18,12,20,50,9957006,1220703125,1
250,18,13,19,50,47195703,4882812500,1
250,18,14,18,50,27465237,2441406250,1
250,18,15,17,50,6297183,488281250,1
250,18,16,16,50,17814816,1220703125,1
250,18,17,15,50,79732269,4882812500,1
250,18,18,14,50,44165169,2441406250,1
250,18,19,13,50,24248241,1220703125,1
250,18,20,12,50,5282982,244140625,1
250,18,21,11,50,114269859,4882812500,1
250,18,22,10,50,61381557,2441406250,1
250,18,23,9,50,65539449,2441406250,1
250,18,24,8,50,34789176,1220703125,1
250,18,25,7,50,5877441,195312500,1
250,18,26,6,50,77178177,2441406250,1
250,18,27,5,50,40339296,1220703125,1
250,18,28,4,50,41969502,1220703125,1
250,18,29,3,50,173858319,4882812500,1
250,18,30,2,50,17923761,488281250,1
250,18,31,1,50,91977687,2441406250,1
250,19,1,30,50,5029091,39062500000,1
250,19,2,29,50,1138233,19531250000,1
250,19,3,28,50,8548841,39062500000,1
250,19,4,27,50,11653441,19531250000,1
250,19,5,26,50,9202251,7812500000,1
250,19,6,25,50,38061313,19531250000,1
250,19,7,24,50,113101661,39062500000,1
250,19,8,23,50,78204513,19531250000,1
250,19,9,22,50,205505387,39062500000,1
250,19,10,21,50,25985141,3906250000,1
250,19,11,20,50,318907761,39062500000,1
250,19,12,19,50,191067553,19531250000,1
250,19,13,18,50,448994111,39062500000,1
250,19,14,17,50,259472721,19531250000,1
250,19,15,16,50,118289953,7812500000,1
250,19,16,15,50,332983873,19531250000,1
250,19,17,14,50,741960051,39062500000,1
250,19,18,13,50,409443673,19531250000,1
250,19,19,12,50,896210297,39062500000,1
250,19,20,11,50,97338957,3906250000,1
250,19,21,10,50,1049885831,39062500000,1
250,19,22,9,50,562579873,19531250000,1
250,19,23,8,50,1198671981,39062500000,1
250,19,24,7,50,634941601,19531250000,1
250,19,25,6,50,53530163,1562500000,1
250,19,26,5,50,701622633,19531250000,1
250,19,27,4,50,1464317441,39062500000,1
250,19,28,3,50,760465633,19531250000,1
250,19,29,2,50,1572547407,39062500000,1
250,19,30,1,50,161862653,3906250000,1
250,20,1,29,50,9823,48828125,1
250,20,2,28,50,10144,48828125,1
250,20,3,27,50,22716,48828125,1
250,20,4,26,50,46792,48828125,1
250,20,5,25,50,653,390625,1
250,20,6,24,50,126468,48828125,1
250,20,7,23,50,180574,48828125,1
250,20,8,22,50,243196,48828125,1
250,20,9,21,50,313587,48828125,1
250,20,10,20,50,3128,390625,1
250,20,11,19,50,474688,48828125,1
250,20,12,18,50,563904,48828125,1
250,20,13,17,50,657901,48828125,1
250,20,14,16,50,755932,48828125,1
250,20,15,15,50,6858,390625,1
250,20,16,14,50,961108,48828125,1
250,20,17,13,50,1066759,48828125,1
250,20,18,12,50,1173456,48828125,1
250,20,19,11,50,1280452,48828125,1
250,20,20,10,50,11096,390625,1
250,20,21,9,50,1492353,48828125,1
250,20,22,8,50,1595764,48828125,1
250,20,23,7,50,1696486,48828125,1
250,20,24,6,50,1793772,48828125,1
250,20,25,5,50,3019,78125,1
250,20,26,4,50,1975048,48828125,1
250,20,27,3,50,2057544,48828125,1
250,20,28,2,50,2133616,48828125,1
250,20,29,1,50,2202517,48828125,1
250,21,1,28,50,11008683,39062500000,1
250,21,2,27,50,7358967,19531250000,1
250,21,3,26,50,29012949,39062500000,1
250,21,4,25,50,26617437,19531250000,1
250,21,5,24,50,17344971,7812500000,1
250,21,6,23,50,64412019,19531250000,1
250,21,7,22,50,178873569,39062500000,1
250,21,8,21,50,118107297,19531250000,1
250,21,9,20,50,300188259,39062500000,1
250,21,10,19,50,37013571,3906250000,1
250,21,11,18,50,445398093,39062500000,1
250,21,12,17,50,262658277,19531250000,1
250,21,13,16,50,609232239,39062500000,1
250,21,14,15,50,348243147,19531250000,1
250,21,15,14,50,157283973,7812500000,1
250,21,16,13,50,439187049,19531250000,1
250,21,17,12,50,971690139,39062500000,1
250,21,18,11,50,532854567,19531250000,1
250,21,19,10,50,1159772229,39062500000,1
250,21,20,9,50,125322057,3906250000,1
250,21,21,8,50,1345395303,39062500000,1
250,21,22,7,50,717818787,19531250000,1
250,21,23,6,50,1523288529,39062500000,1
250,21,24,5,50,803844657,19531250000,1
250,21,25,4,50,67527243,1562500000,1
250,21,26,3,50,882052479,19531250000,1
250,21,27,2,50,1834802109,39062500000,1
250,21,28,1,50,949806837,19531250000,1
250,22,1,27,50,1807861,4882812500,1
250,22,2,26,50,1378311,2441406250,1
250,22,3,25,50,1281874,1220703125,1
250,22,4,24,50,2207524,1220703125,1
250,22,5,23,50,2754807,976562500,1
250,22,6,22,50,9934463,2441406250,1
250,22,7,21,50,13512191,2441406250,1
250,22,8,20,50,8787504,1220703125,1
250,22,9,19,50,44155441,4882812500,1
250,22,10,18,50,5395027,488281250,1
250,22,11,17,50,16111029,1220703125,1
250,22,12,16,50,18886648,1220703125,1
250,22,13,15,50,87167311,4882812500,1
250,22,14,14,50,49607943,2441406250,1
250,22,15,13,50,11160193,488281250,1
250,22,16,12,50,31058764,1220703125,1
250,22,17,11,50,137024877,4882812500,1
250,22,18,10,50,74940503,2441406250,1
250,22,19,9,50,40678264,1220703125,1
250,22,20,8,50,8771532,244140625,1
250,22,21,7,50,187943371,4882812500,1
250,22,22,6,50,100080431,2441406250,1
250,22,23,5,50,105996363,2441406250,1
250,22,24,4,50,55837144,1220703125,1
250,22,25,3,50,9365521,195312500,1
250,22,26,2,50,122135343,2441406250,1
250,22,27,1,50,63414043,1220703125,1
250,23,1,26,50,18199187,39062500000,1
250,23,2,25,50,15038941,19531250000,1
250,23,3,24,50,54127809,39062500000,1
250,23,4,23,50,44779321,19531250000,1
250,23,5,22,50,27116011,7812500000,1
250,23,6,21,50,95700861,19531250000,1
250,23,7,20,50,256233317,39062500000,1
250,23,8,19,50,164642257,19531250000,1
250,23,9,18,50,409764987,39062500000,1
250,23,10,17,50,49688441,3906250000,1
250,23,11,16,50,589852457,39062500000,1
250,23,12,15,50,343939401,19531250000,1
250,23,13,14,50,790173119,39062500000,1
250,23,14,13,50,447972541,19531250000,1
250,23,15,12,50,200880873,7812500000,1
250,23,16,11,50,557380321,19531250000,1
250,23,17,10,50,1226223587,39062500000,1
250,23,18,9,50,669001437,19531250000,1
250,23,19,8,50,1449308177,39062500000,1
250,23,20,7,50,155934917,3906250000,1
250,23,21,6,50,1667335527,39062500000,1
250,23,22,5,50,886238461,19531250000,1
250,23,23,4,50,1873983029,39062500000,1
250,23,24,3,50,985531761,19531250000,1
250,23,25,2,50,82517123,1562500000,1
250,23,26,1,50,1074393181,19531250000,1
250,24,1,25,50,693468,1220703125,1
250,24,2,24,50,1210608,1220703125,1
250,24,3,23,50,2132928,1220703125,1
250,24,4,22,50,3433536,1220703125,1
250,24,5,21,50,1017108,244140625,1
250,24,6,20,50,7062048,1220703125,1
250,24,7,19,50,9336168,1220703125,1
250,24,8,18,50,11881008,1220703125,1
250,24,9,17,50,14669676,1220703125,1
250,24,10,16,50,3535056,244140625,1
250,24,11,15,50,20870928,1220703125,1
250,24,12,14,50,24229728,1220703125,1
250,24,13,13,50,27724788,1220703125,1
250,24,14,12,50,31329216,1220703125,1
250,24,15,11,50,7003224,244140625,1
250,24,16,10,50,38758608,1220703125,1
250,24,17,9,50,42529788,1220703125,1
250,24,18,8,50,46302768,1220703125,1
250,24,19,7,50,50050656,1220703125,1
250,24,20,6,50,10749312,244140625,1
250,24,21,5,50,57363588,1220703125,1
250,24,22,4,50,60874848,1220703125,1
250,24,23,3,50,64253448,1220703125,1
250,24,24,2,50,67472496,1220703125,1
250,24,25,1,50,2820204,48828125,1
250,25,1,24,50,42251,62500000,1
250,25,2,23,50,38379,31250000,1
250,25,3,22,50,133277,62500000,1
250,25,4,21,50,105157,31250000,1
250,25,5,20,50,2451,500000,1
250,25,6,19,50,209983,31250000,1
250,25,7,18,50,549593,62500000,1
250,25,8,17,50,346881,31250000,1
250,25,9,16,50,850979,62500000,1
250,25,10,15,50,4079,250000,1
250,25,11,14,50,1198581,62500000,1
250,25,12,13,50,692989,31250000,1
250,25,13,12,50,1580447,62500000,1
250,25,14,11,50,890247,31250000,1
250,25,15,10,50,15877,500000,1
250,25,16,9,50,1095673,31250000,1
250,25,17,8,50,2399163,62500000,1
250,25,18,7,50,1303291,31250000,1
250,25,19,6,50,2812109,62500000,1
250,25,20,5,50,12057,250000,1
250,25,21,4,50,3211511,62500000,1
250,25,22,3,50,1701199,31250000,1
250,25,23,2,50,3585417,62500000,1
250,25,24,1,50,1879537,31250000,1
250,26,1,23,50,3851341,4882812500,1
250,26,2,22,50,3606629,2441406250,1
250,26,3,21,50,3098277,1220703125,1
250,26,4,20,50,4816162,1220703125,1
250,26,5,19,50,5540327,976562500,1
250,26,6,18,50,18788913,2441406250,1
250,26,7,17,50,24383489,2441406250,1
250,26,8,16,50,15285712,1220703125,1
250,26,9,15,50,74579193,4882812500,1
250,26,10,14,50,8894977,488281250,1
250,26,11,13,50,26032084,1220703125,1
250,26,12,12,50,29997162,1220703125,1
250,26,13,11,50,136404463,4882812500,1
250,26,14,10,50,76624769,2441406250,1
250,26,15,9,50,17039763,488281250,1
250,26,16,8,50,46930624,1220703125,1
250,26,17,7,50,205097893,4882812500,1
250,26,18,6,50,111198789,2441406250,1
250,26,19,5,50,59873827,1220703125,1
250,26,20,4,50,12813242,244140625,1
250,26,21,3,50,272579931,4882812500,1
250,26,22,2,50,144157169,2441406250,1
250,26,23,1,50,151670909,2441406250,1
250,27,1,22,50,35361603,39062500000,1
250,27,2,21,50,33925473,19531250000,1
250,27,3,20,50,115660953,39062500000,1
250,27,4,19,50,88851249,19531250000,1
250,27,5,18,50,50577291,7812500000,1
250,27,6,17,50,170061849,19531250000,1
250,27,7,16,50,438325101,39062500000,1
250,27,8,15,50,273200769,19531250000,1
250,27,9,14,50,663263883,39062500000,1
250,27,10,13,50,78782301,3906250000,1
250,27,11,12,50,918989793,39062500000,1
250,27,12,11,50,527837553,19531250000,1
250,27,13,10,50,1196789823,39062500000,1
250,27,14,9,50,670622409,19531250000,1
250,27,15,8,50,297590193,7812500000,1
250,27,16,7,50,817909569,19531250000,1
250,27,17,6,50,1783760211,39062500000,1
250,27,18,5,50,965342529,19531250000,1
250,27,19,4,50,2075504553,39062500000,1
250,27,20,3,50,221712957,3906250000,1
250,27,21,2,50,2354470983,39062500000,1
250,27,22,1,50,1243219833,19531250000,1
250,28,1,21,50,1250431,1220703125,1
250,28,2,20,50,2447256,1220703125,1
250,28,3,19,50,4146772,1220703125,1
250,28,4,18,50,6312376,1220703125,1
250,28,5,17,50,1781493,244140625,1
250,28,6,16,50,11895436,1220703125,1
250,28,7,15,50,15239686,1220703125,1
250,28,8,14,50,18903612,1220703125,1
250,28,9,13,50,22850611,1220703125,1
250,28,10,12,50,5408816,244140625,1
250,28,11,11,50,31447416,1220703125,1
250,28,12,10,50,36024016,1220703125,1
250,28,13,9,50,40737277,1220703125,1
250,28,14,8,50,45550596,1220703125,1
250,28,15,7,50,10085474,244140625,1
250,28,16,6,50,55330996,1220703125,1
250,28,17,5,50,60224871,1220703125,1
250,28,18,4,50,65072392,1220703125,1
250,28,19,3,50,69836956,1220703125,1
250,28,20,2,50,14896392,244140625,1
250,28,21,1,50,78970801,1220703125,1
250,29,1,20,50,44716811,39062500000,1
250,29,2,19,50,44491423,19531250000,1
250,29,3,18,50,150085701,39062500000,1
250,29,4,17,50,113384461,19531250000,1
250,29,5,16,50,63555211,7812500000,1
250,29,6,15,50,210925323,19531250000,1
250,29,7,14,50,537736241,39062500000,1
250,29,8,13,50,332088193,19531250000,1
250,29,9,12,50,799914627,39062500000,1
250,29,10,11,50,94369451,3906250000,1
250,29,11,10,50,1094259581,39062500000,1
250,29,12,9,50,625176693,19531250000,1
250,29,13,8,50,1410719471,39062500000,1
250,29,14,7,50,787050691,19531250000,1
250,29,15,6,50,347848533,7812500000,1
250,29,16,5,50,952443433,19531250000,1
250,29,17,4,50,2069777531,39062500000,1
250,29,18,3,50,1116329103,19531250000,1
250,29,19,2,50,2392272437,39062500000,1
250,29,20,1,50,254736377,3906250000,1
250,30,1,19,50,247077,195312500,1
250,30,2,18,50,249363,97656250,1
250,30,3,17,50,209556,48828125,1
250,30,4,16,50,314712,48828125,1
250,30,5,15,50,14031,1562500,1
250,30,6,14,50,1158291,97656250,1
250,30,7,13,50,1470123,97656250,1
250,30,8,12,50,904536,48828125,1
250,30,9,11,50,4343553,195312500,1
250,30,10,10,50,20439,781250,1
250,30,11,9,50,1477503,48828125,1
250,30,12,8,50,1684404,48828125,1
250,30,13,7,50,7585839,195312500,1
250,30,14,6,50,4223979,97656250,1
250,30,15,5,50,37269,781250,1
250,30,16,4,50,2546748,48828125,1
250,30,17,3,50,11050461,195312500,1
250,30,18,2,50,5950467,97656250,1
250,30,19,1,50,3182922,48828125,1
250,31,1,18,50,54049523,39062500000,1
250,31,2,17,50,55235397,19531250000,1
250,31,3,16,50,185174129,39062500000,1
250,31,4,15,50,138361897,19531250000,1
250,31,5,14,50,76736811,7812500000,1
250,31,6,13,50,252309589,19531250000,1
250,31,7,12,50,638093429,39062500000,1
250,31,8,11,50,391335537,19531250000,1
250,31,9,10,50,936916379,39062500000,1
250,31,10,9,50,109939361,3906250000,1
250,31,11,8,50,1268667033,39062500000,1
250,31,12,7,50,721650457,19531250000,1
250,31,13,6,50,1621859519,39062500000,1
250,31,14,5,50,901453557,19531250000,1
250,31,15,4,50,397001593,7812500000,1
250,31,16,3,50,1083363169,19531250000,1
250,31,17,2,50,2346626499,39062500000,1
250,31,18,1,50,1261636357,19531250000,1
250,32,1,17,50,1829824,1220703125,1
250,32,2,16,50,3781888,1220703125,1
250,32,3,15,50,6326784,1220703125,1
250,32,4,14,50,9416704,1220703125,1
250,32,5,13,50,2600768,244140625,1
250,32,6,12,50,17040384,1220703125,1
250,32,7,11,50,21478528,1220703125,1
250,32,8,10,50,26270464,1220703125,1
250,32,9,9,50,31368384,1220703125,1
250,32,10,8,50,7344896,244140625,1
250,32,11,7,50,42290944,1220703125,1
250,32,12,6,50,48019968,1220703125,1
250,32,13,5,50,53863744,1220703125,1
250,32,14,4,50,59774464,1220703125,1
250,32,15,3,50,13140864,244140625,1
250,32,16,2,50,71605504,1220703125,1
250,32,17,1,50,77430208,1220703125,1
250,33,1,16,50,62860347,39062500000,1
250,33,2,15,50,65622051,19531250000,1
250,33,3,14,50,219260349,39062500000,1
250,33,4,13,50,162641061,19531250000,1
250,33,5,12,50,89536491,7812500000,1
250,33,6,11,50,292417191,19531250000,1
250,33,7,10,50,735110937,39062500000,1
250,33,8,9,50,448442577,19531250000,1
250,33,9,8,50,1068530067,39062500000,1
250,33,10,7,50,124841871,3906250000,1
250,33,11,6,50,1434924117,39062500000,1
250,33,12,5,50,813209661,19531250000,1
250,33,13,4,50,1821277359,39062500000,1
250,33,14,3,50,1008935631,19531250000,1
250,33,15,2,50,442914813,7812500000,1
250,33,16,1,50,1204879401,19531250000,1
250,34,1,15,50,8361637,4882812500,1
250,34,2,14,50,8811321,2441406250,1
250,34,3,13,50,7354183,1220703125,1
250,34,4,12,50,10882006,1220703125,1
250,34,5,11,50,11948127,976562500,1
250,34,6,10,50,38919341,2441406250,1
250,34,7,9,50,48803141,2441406250,1
250,34,8,8,50,29706888,1220703125,1
250,34,9,7,50,141286609,4882812500,1
250,34,10,6,50,16476757,488281250,1
250,34,11,5,50,47263638,1220703125,1
250,34,12,4,50,53482918,1220703125,1
250,34,13,3,50,239183047,4882812500,1
250,34,14,2,50,132296397,2441406250,1
250,34,15,1,50,28994503,488281250,1
250,35,1,14,50,2822939,1562500000,1
250,35,2,13,50,3001201,781250000,1
250,35,3,12,50,10016433,1562500000,1
250,35,4,11,50,7395913,781250000,1
250,35,5,10,50,162043,12500000,1
250,35,6,9,50,13166937,781250000,1
250,35,7,8,50,32954117,1562500000,1
250,35,8,7,50,20021449,781250000,1
250,35,9,6,50,47527011,1562500000,1
250,35,10,5,50,221333,6250000,1
250,35,11,4,50,63388409,1562500000,1
250,35,12,3,50,35809641,781250000,1
250,35,13,2,50,79952663,1562500000,1
250,35,14,1,50,44157673,781250000,1
250,36,1,13,50,2306799,1220703125,1
250,36,2,12,50,4946832,1220703125,1
250,36,3,11,50,8256492,1220703125,1
250,36,4,10,50,12175272,1220703125,1
250,36,5,9,50,3328533,244140625,1
250,36,6,8,50,21598164,1220703125,1
250,36,7,7,50,26981262,1220703125,1
250,36,8,6,50,32731452,1220703125,1
250,36,9,5,50,38788227,1220703125,1
250,36,10,4,50,9018216,244140625,1
250,36,11,3,50,51579504,1220703125,1
250,36,12,2,50,58192992,1220703125,1
250,36,13,1,50,64871037,1220703125,1
250,37,1,12,50,76536683,39062500000,1
250,37,2,11,50,82751943,19531250000,1
250,37,3,10,50,276424373,39062500000,1
250,37,4,9,50,203626429,19531250000,1
250,37,5,8,50,111188811,7812500000,1
250,37,6,7,50,360226339,19531250000,1
250,37,7,6,50,898733441,39062500000,1
250,37,8,5,50,544370529,19531250000,1
250,37,9,4,50,1288430243,39062500000,1
250,37,10,3,50,149575571,3906250000,1
250,37,11,2,50,1708672173,39062500000,1
250,37,12,1,50,962567173,19531250000,1
250,38,1,11,50,9829669,4882812500,1
250,38,2,10,50,10717007,2441406250,1
250,38,3,9,50,8960742,1220703125,1
250,38,4,8,50,13196716,1220703125,1
250,38,5,7,50,14399207,976562500,1
250,38,6,6,50,46600407,2441406250,1
250,38,7,5,50,58065767,2441406250,1
250,38,8,4,50,35129632,1220703125,1
250,38,9,3,50,166092129,4882812500,1
250,38,10,2,50,19258267,488281250,1
250,38,11,1,50,54930121,1220703125,1
250,39,1,10,50,80021331,39062500000,1
250,39,2,9,50,87994413,19531250000,1
250,39,3,8,50,294832161,39062500000,1
250,39,4,7,50,217139481,19531250000,1
250,39,5,6,50,118411371,7812500000,1
250,39,6,5,50,382946733,19531250000,1
250,39,7,4,50,953516421,39062500000,1
250,39,8,3,50,576326673,19531250000,1
250,39,9,2,50,1361031867,39062500000,1
250,39,10,1,50,157637961,3906250000,1
250,40,1,9,50,100732,48828125,1
250,40,2,8,50,223536,48828125,1
250,40,3,7,50,375424,48828125,1
250,40,4,6,50,553408,48828125,1
250,40,5,5,50,6036,390625,1
250,40,6,4,50,975712,48828125,1
250,40,7,3,50,1214056,48828125,1
250,40,8,2,50,1466544,48828125,1
250,40,9,1,50,1730188,48828125,1
250,41,1,8,50,80222363,39062500000,1
250,41,2,7,50,89878027,19531250000,1
250,41,3,6,50,302897709,39062500000,1
250,41,4,5,50,223567957,19531250000,1
250,41,5,4,50,121991851,7812500000,1
250,41,6,3,50,394428159,19531250000,1
250,41,7,2,50,981315689,39062500000,1
250,41,8,1,50,592412977,19531250000,1
250,42,1,7,50,9852381,4882812500,1
250,42,2,6,50,11157741,2441406250,1
250,42,3,5,50,9441369,1220703125,1
250,42,4,4,50,13968234,1220703125,1
250,42,5,3,50,15261687,976562500,1
250,42,6,2,50,49371273,2441406250,1
250,42,7,1,50,61422921,2441406250,1
250,43,1,6,50,76258307,39062500000,1
250,43,2,5,50,87437361,19531250000,1
250,43,3,4,50,297616889,39062500000,1
250,43,4,3,50,220861201,19531250000,1
250,43,5,2,50,120885771,7812500000,1
250,43,6,1,50,391486921,19531250000,1
250,44,1,5,50,2263063,1220703125,1
250,44,2,4,50,5266888,1220703125,1
250,44,3,3,50,9029988,1220703125,1
250,44,4,2,50,13461976,1220703125,1
250,44,5,1,50,3694493,244140625,1
250,45,1,4,50,2686851,1562500000,1
250,45,2,3,50,3184839,781250000,1
250,45,3,2,50,11028717,1562500000,1
250,45,4,1,50,8271477,781250000,1
250,46,1,3,50,7548301,4882812500,1
250,46,2,2,50,9168099,2441406250,1
250,46,3,1,50,8045032,1220703125,1
250,47,1,2,50,51926963,39062500000,1
250,47,2,1,50,65291413,19531250000,1
250,48,1,1,50,1301616,1220703125,1


==> anc/reproducibility/Results/grid_summary.csv <==
ratio,negative,zero,positive,total,negative_fraction
1,0,0,1176,1176,0.0
2,0,0,1176,1176,0.0
5,0,0,1176,1176,0.0
10,0,0,1176,1176,0.0
20,3,0,1173,1176,0.002551020408163265
25,25,0,1151,1176,0.021258503401360544
50,104,0,1072,1176,0.08843537414965986
100,156,0,1020,1176,0.1326530612244898
250,197,0,979,1176,0.16751700680272108


==> anc/reproducibility/Results/initial_directions.csv <==
environment,batch,method,J,raw_directional_derivative,cosine
variable,32,U,0.8548300000000001,0.010132530066483751,1.0000000000000002
variable,32,L,0.8548300000000001,-0.00024870467003649903,-0.1467138972459073
variable,32,P,0.8548300000000001,-0.0002569170772239992,-0.14674817314502897
variable,32,M,0.8548300000000001,0.00011245871327950888,1.0
variable,64,U,0.8548300000000001,0.010295957970781875,1.0
variable,64,L,0.8548300000000001,-0.000252716035682249,-0.1467138972459073
variable,64,P,0.8548300000000001,-0.0002569170772239992,-0.14674817314502897
variable,64,M,0.8548300000000001,0.0001142725634936945,1.0
constant,32,U,0.8548300000000001,0.010132530066483751,1.0000000000000002
constant,32,L,0.8548300000000001,0.0001013253006648375,1.0
constant,32,P,0.8548300000000001,0.00010459385875080004,1.0000000000000002
constant,32,M,0.8548300000000001,0.00010132530066483747,0.9999999999999998
constant,64,U,0.8548300000000001,0.010295957970781875,1.0
constant,64,L,0.8548300000000001,0.00010295957970781875,1.0
constant,64,P,0.8548300000000001,0.00010459385875080004,1.0000000000000002
constant,64,M,0.8548300000000001,0.00010295957970781872,1.0


==> anc/reproducibility/Results/paired_differences.csv <==
batch,comparison,metric,mean,ci95_lower,ci95_upper
32,L-U,change_at_512,-0.0248365131491896,-0.02548771246239965,-0.02418531383597955
32,P-U,change_at_512,-0.024771357918621253,-0.025341634757428476,-0.02420108107981403
32,M-U,change_at_512,-5.273268420814825e-05,-6.777996323889476e-05,-3.768540517740174e-05
32,L-U,final_J,0.016867690998443752,0.016519458620247437,0.017215923376640067
32,P-U,final_J,0.01683706599033119,0.016474007562033495,0.017200124418628886
32,M-U,final_J,-0.0007993389810179927,-0.0008503022652707313,-0.000748375696765254
32,L-U,minimum_J,-0.005024038316796042,-0.005136479977538439,-0.004911596656053645
32,P-U,minimum_J,-0.005009063846227596,-0.005164547075615277,-0.004853580616839915
32,M-U,minimum_J,0.0,0.0,0.0
32,L-U,mean_J_over_budget,0.0019360603361033672,0.0013256678181617632,0.0025464528540449713
32,P-U,mean_J_over_budget,0.001471217717629432,0.0008331944740619614,0.0021092409611969025
32,M-U,mean_J_over_budget,-0.0005100499221438425,-0.0005382062577142392,-0.0004818935865734457
64,L-U,change_at_512,-0.024839127758654773,-0.025499238944442917,-0.02417901657286663
64,P-U,change_at_512,-0.02478841573398886,-0.02535909939462727,-0.02421773207335045
64,M-U,change_at_512,-5.6052910708578874e-05,-5.997034753503826e-05,-5.2135473882119487e-05
64,L-U,final_J,0.016843417677630958,0.016494313218177747,0.01719252213708417
64,P-U,final_J,0.016823696103369746,0.01646774990361463,0.01717964230312486
64,M-U,final_J,-0.000823948127400484,-0.0008838027215207903,-0.0007640935332801776
64,L-U,minimum_J,-0.0049979546804312,-0.005116676063253151,-0.004879233297609249
64,P-U,minimum_J,-0.004981729625823217,-0.005141466879330729,-0.004821992372315705
64,M-U,minimum_J,0.0,0.0,0.0
64,L-U,mean_J_over_budget,0.0016539480317493242,0.001036197563511788,0.0022716984999868605
64,P-U,mean_J_over_budget,0.0012905694754209891,0.0006500856400369963,0.0019310533108049819
64,M-U,mean_J_over_budget,-0.0005387427095933442,-0.0005741802870925595,-0.0005033051320941289


==> anc/reproducibility/Results/rational_example.json <==
{
  "J": "9/10",
  "gradient": [
    "-9/100",
    "1/100",
    "2/25"
  ],
  "length_update": [
    "-189/100000",
    "901/100000",
    "-89/12500"
  ],
  "dot": "-1547/5000000",
  "dot_decimal": -0.0003094,
  "critical_ratio": "753/23"
}

==> anc/reproducibility/Results/seed_results.csv <==
environment,batch,method,seed,initial_J,change_at_512,final_J,minimum_J,mean_J_over_budget
variable,32,U,0,0.8548300000000001,0.02306006248199799,0.9549719917660703,0.8548300000000001,0.9269571785343053
variable,32,L,0,0.8548300000000001,-0.0028507377898285835,0.9706769000872844,0.8499800107776839,0.9260561691592847
variable,32,P,0,0.8548300000000001,-0.0027831388576931015,0.9712091014669776,0.8500826585465991,0.9256726249393918
variable,32,M,0,0.8548300000000001,0.02297811641366576,0.954006551402907,0.8548300000000001,0.9263531165090927
variable,32,U,1,0.8548300000000001,0.02158787221760794,0.954278408194111,0.8548300000000001,0.9254383638100515
variable,32,L,1,0.8548300000000001,-0.0034238848757189855,0.9718373329318181,0.8499592400108114,0.9282408157159128
variable,32,P,1,0.8548300000000001,-0.003132170932844569,0.9715056414243635,0.8500401808755059,0.927315885060906
variable,32,M,1,0.8548300000000001,0.02152826470327085,0.9536193655036237,0.8548300000000001,0.9249842295708173
variable,32,U,2,0.8548300000000001,0.021654926295740395,0.9563621059649167,0.8548300000000001,0.9270216101517894
variable,32,L,2,0.8548300000000001,-0.004120507712682353,0.97317661694479,0.84943557861239,0.9312443866366872
variable,32,P,2,0.8548300000000001,-0.0043470836895112,0.9718544398194705,0.8491746444214837,0.9293557410153919
variable,32,M,2,0.8548300000000001,0.02159798235759114,0.9553503184894129,0.8548300000000001,0.9264381393010213
variable,32,U,3,0.8548300000000001,0.02189143811402139,0.9535379467556243,0.8548300000000001,0.9235918023065808
variable,32,L,3,0.8548300000000001,-0.003572237134330414,0.9715727880263513,0.8496806455125628,0.9261797798775169
variable,32,P,3,0.8548300000000001,-0.003602974231089795,0.9716718610563624,0.8494647391279905,0.9284134666544248
variable,32,M,3,0.8548300000000001,0.02182246702279933,0.9529219947762672,0.8548300000000001,0.92315978696304
variable,32,U,4,0.8548300000000001,0.0206573683186565,0.9549006305414688,0.8548300000000001,0.9265997815054581
variable,32,L,4,0.8548300000000001,-0.00244106378542841,0.9712367172584669,0.8497017887484635,0.9281793874735441
variable,32,P,4,0.8548300000000001,-0.0028628255223408505,0.9716302218801238,0.8494017112903011,0.9287008912668834
variable,32,M,4,0.8548300000000001,0.020588094591168726,0.9541636277693368,0.8548300000000001,0.9260217715282826
variable,32,U,5,0.8548300000000001,0.019415733221713527,0.953031349782497,0.8548300000000001,0.9241831314238982
variable,32,L,5,0.8548300000000001,-0.003190053691690453,0.9706886256604603,0.8502877088820591,0.9253180048335198
variable,32,P,5,0.8548300000000001,-0.0036489749788504167,0.9711240869660028,0.8500874817890048,0.9256996038136185
variable,32,M,5,0.8548300000000001,0.019365511313205297,0.9523686530734811,0.8548300000000001,0.9237115972653369
variable,32,U,6,0.8548300000000001,0.025441151780804416,0.953125692787835,0.8548300000000001,0.925438769885333
variable,32,L,6,0.8548300000000001,-0.004263015781914126,0.9703942456435318,0.8499326366609292,0.9258203640887446
variable,32,P,6,0.8548300000000001,-0.003571639701371865,0.9711714071920281,0.8505349659057218,0.9259239645067023
variable,32,M,6,0.8548300000000001,0.025358981794431745,0.9522078369937871,0.8548300000000001,0.9248992528739465
variable,32,U,7,0.8548300000000001,0.020977401722802158,0.9540690479135122,0.8548300000000001,0.9264923722084064
variable,32,L,7,0.8548300000000001,-0.0022609582541747164,0.9715130994104192,0.8503585530420891,0.9278656160411471
variable,32,P,7,0.8548300000000001,-0.0024511816344161552,0.9712278160077709,0.8504297662698694,0.92528379903601
variable,32,M,7,0.8548300000000001,0.020915280614025034,0.9533585303010307,0.8548300000000001,0.925975096916705
variable,32,U,8,0.8548300000000001,0.02145538391918622,0.9557165220610186,0.8548300000000001,0.9266770082378513
variable,32,L,8,0.8548300000000001,-0.0030497580535259194,0.9711894906259576,0.8501046294273779,0.9263147218809072
variable,32,P,8,0.8548300000000001,-0.0030093561792203793,0.97102050599181,0.8504339429918636,0.9248271896849005
variable,32,M,8,0.8548300000000001,0.021400345394015474,0.954763978146881,0.8548300000000001,0.9261343331879299
variable,32,U,9,0.8548300000000001,0.02176891948782722,0.9544966890346339,0.8548300000000001,0.9248704098783044
variable,32,L,9,0.8548300000000001,-0.0033404027172386774,0.9701000107052277,0.8499543309097851,0.925249423863469
variable,32,P,9,0.8548300000000001,-0.0027537094696613584,0.9709967371826461,0.8501767806556275,0.9254585200691223
variable,32,M,9,0.8548300000000001,0.021707967035614173,0.9537511626210566,0.8548300000000001,0.9244429785958932
variable,32,U,10,0.8548300000000001,0.020541437400890317,0.9544235522801721,0.8548300000000001,0.9248488882703494
variable,32,L,10,0.8548300000000001,-0.0028637749564003334,0.9712769207268628,0.8503517093309249,0.9263414365273022
variable,32,P,10,0.8548300000000001,-0.0025955478041493896,0.9709813519198898,0.8504021359511981,0.9242504985292388
variable,32,M,10,0.8548300000000001,0.020489036579310338,0.9537116074022606,0.8548300000000001,0.9244162895524219
variable,32,U,11,0.8548300000000001,0.020370082107701082,0.9555652346926043,0.8548300000000001,0.9267065547881719
variable,32,L,11,0.8548300000000001,-0.0032276885652882115,0.9726989834471924,0.8494854805215443,0.9292119624406678
variable,32,P,11,0.8548300000000001,-0.003367611873498433,0.9717381694703553,0.8493454105415218,0.9281932957657941
variable,32,M,11,0.8548300000000001,0.02031468535294323,0.9546344204543545,0.8548300000000001,0.9260788599104874
variable,32,U,12,0.8548300000000001,0.020540388519652897,0.9536341612708181,0.8548300000000001,0.9248780525110736
variable,32,L,12,0.8548300000000001,-0.004077957338331828,0.971754019376298,0.8500793067361404,0.9290614930976234
variable,32,P,12,0.8548300000000001,-0.004214580386939559,0.9715669168501401,0.8500285192503482,0.9276009034025705
variable,32,M,12,0.8548300000000001,0.020504624941696137,0.9526410650382293,0.8548300000000001,0.9242553023966664
variable,32,U,13,0.8548300000000001,0.021362980018290956,0.953908857424142,0.8548300000000001,0.9250211034905648
variable,32,L,13,0.8548300000000001,-0.004155809157984747,0.9709716020745932,0.8501044837318327,0.9278523468133464
variable,32,P,13,0.8548300000000001,-0.00378998321484747,0.9713689487655176,0.8503376941051748,0.9268554139391922
variable,32,M,13,0.8548300000000001,0.02130829901401121,0.9532319121688841,0.8548300000000001,0.9245143810318937
variable,32,U,14,0.8548300000000001,0.02075186504020421,0.956374559348041,0.8548300000000001,0.9243058502776795
variable,32,L,14,0.8548300000000001,-0.00356876100084369,0.9723327566414932,0.8498859024163026,0.9244106542963006
variable,32,P,14,0.8548300000000001,-0.003784417836675713,0.9715025047851858,0.849761658114105,0.9261730451726127
variable,32,M,14,0.8548300000000001,0.02069645925084096,0.9555145517389446,0.8548300000000001,0.9238968492760468
variable,32,U,15,0.8548300000000001,0.022832052571314265,0.9546774256039298,0.8548300000000001,0.9246187110157185
variable,32,L,15,0.8548300000000001,-0.00448230923516868,0.9722541806507704,0.8493364982915259,0.9297195593028094
variable,32,P,15,0.8548300000000001,-0.003996070669630369,0.9716616305853568,0.8494312037285519,0.9283003083535029
variable,32,M,15,0.8548300000000001,0.022769720246551217,0.9539931322195351,0.8548300000000001,0.9242507375813198
variable,32,U,16,0.8548300000000001,0.02209150071889643,0.9544562470746296,0.8548300000000001,0.9258622427373686
variable,32,L,16,0.8548300000000001,-0.004253138837080561,0.9723728511584947,0.8495454577635808,0.929284338578767
variable,32,P,16,0.8548300000000001,-0.004266699192993384,0.9714629936790273,0.8496073158395636,0.9271967257318613
variable,32,M,16,0.8548300000000001,0.0220242200151729,0.9537845140200281,0.8548300000000001,0.9253912969027174
variable,32,U,17,0.8548300000000001,0.02058272028952024,0.9532260115844408,0.8548300000000001,0.9231571012722143
variable,32,L,17,0.8548300000000001,-0.004632678563687209,0.9702171120493489,0.8490944929918388,0.9269474484526363
variable,32,P,17,0.8548300000000001,-0.004596067065437914,0.9716435216452063,0.8488799519993178,0.9287686335166857
variable,32,M,17,0.8548300000000001,0.020540567080490235,0.9525802199043397,0.8548300000000001,0.9226932985270632
variable,32,U,18,0.8548300000000001,0.021360858661973348,0.9525048650590534,0.8548300000000001,0.9241826462805988
variable,32,L,18,0.8548300000000001,-0.0036672747914290316,0.9717957921097747,0.8496876197691309,0.9303917848574177
variable,32,P,18,0.8548300000000001,-0.003645531949276193,0.9714864224928773,0.8497339786001582,0.9281511266668698
variable,32,M,18,0.8548300000000001,0.02129604440783117,0.951892391962016,0.8548300000000001,0.9237562618181608
variable,32,U,19,0.8548300000000001,0.021633731785301036,0.9536072926007578,0.8548300000000001,0.9238193443534616
variable,32,L,19,0.8548300000000001,-0.003179868656109308,0.9698722943837742,0.8495914723459127,0.9245172671647995
variable,32,P,19,0.8548300000000001,-0.0031413885003374054,0.9710468168264894,0.8494305809813539,0.9261010635868486
variable,32,M,19,0.8548300000000001,0.02156785794283933,0.9527996114511685,0.8548300000000001,0.9232415527277753
variable,32,U,20,0.8548300000000001,0.02154049477772324,0.9550244951928318,0.8548300000000001,0.9258771517847069
variable,32,L,20,0.8548300000000001,-0.004085653650632182,0.9719160059226676,0.84968066185304,0.9264847830185463
variable,32,P,20,0.8548300000000001,-0.0033850943752691265,0.9712147730817923,0.850076079544067,0.9256392534586007
variable,32,M,20,0.8548300000000001,0.021706777407623612,0.9539199855098803,0.8548300000000001,0.9253026395636288
variable,32,U,21,0.8548300000000001,0.024272573661840213,0.9538745734285019,0.8548300000000001,0.926655370427464
variable,32,L,21,0.8548300000000001,-0.004277620021384321,0.9704273880938619,0.8496783945949083,0.9289388624895686
variable,32,P,21,0.8548300000000001,-0.0040265321350012595,0.9711873118260432,0.8497085317413194,0.9268870254641027
variable,32,M,21,0.8548300000000001,0.02419271086597974,0.9531605556291729,0.8548300000000001,0.9262164173346167
variable,32,U,22,0.8548300000000001,0.02117370553344866,0.9544803005493225,0.8548300000000001,0.9253495121142127
variable,32,L,22,0.8548300000000001,-0.003769055435486335,0.970308186105813,0.8495524316390403,0.9277545428784308
variable,32,P,22,0.8548300000000001,-0.003507469262016505,0.9714988534347851,0.8492915309166552,0.9281376442255227
variable,32,M,22,0.8548300000000001,0.02112477997165485,0.9535584608991571,0.8548300000000001,0.924799640299052
variable,32,U,23,0.8548300000000001,0.020329795244443893,0.9547244341928985,0.8548300000000001,0.9252808526470632
variable,32,L,23,0.8548300000000001,-0.003480955284744236,0.9705721047668706,0.8497735721609453,0.9277993560230358
variable,32,P,23,0.8548300000000001,-0.003870089105591834,0.9713210128158636,0.8498978460858027,0.927410847619803
variable,32,M,23,0.8548300000000001,0.020279329931767287,0.9538669755103619,0.8548300000000001,0.9248065419815626
variable,32,U,24,0.8548300000000001,0.02124851922807114,0.9539385499088148,0.8548300000000001,0.924474604001579
variable,32,L,24,0.8548300000000001,-0.003614783255353582,0.9702529369930041,0.8500542198630582,0.9253409232694199
variable,32,P,24,0.8548300000000001,-0.0032454512052380036,0.9710242169420408,0.8501255155812425,0.9250099466416326
variable,32,M,24,0.8548300000000001,0.02118289328669809,0.9531509206045774,0.8548300000000001,0.9239306005621388
variable,32,U,25,0.8548300000000001,0.02217762993050132,0.9542074318650275,0.8548300000000001,0.926060029903824
variable,32,L,25,0.8548300000000001,-0.004063627190911023,0.9724555712173865,0.8496482880790448,0.9275886480236326
variable,32,P,25,0.8548300000000001,-0.003954999740258591,0.9715877973162467,0.8496484604610606,0.9276606400136549
variable,32,M,25,0.8548300000000001,0.022112839653441907,0.9536563004317848,0.8548300000000001,0.9255107818715091
variable,32,U,26,0.8548300000000001,0.020333141344989092,0.9549596383109531,0.8548300000000001,0.9255677192465626
variable,32,L,26,0.8548300000000001,-0.004529444937918625,0.972397376684015,0.8492379853813667,0.9286361414325256
variable,32,P,26,0.8548300000000001,-0.004772515964900026,0.9717734646913924,0.8491321098336249,0.9286161317612303
variable,32,M,26,0.8548300000000001,0.020290124183395375,0.9541708861310424,0.8548300000000001,0.9251753438915362
variable,32,U,27,0.8548300000000001,0.01700115520352352,0.9550192073420765,0.8548300000000001,0.9258518874820909
variable,32,L,27,0.8548300000000001,-0.0027841130854466822,0.9720879792434299,0.8500274162632463,0.9273962911668876
variable,32,P,27,0.8548300000000001,-0.0036352477253138726,0.9713877725359391,0.849760932554451,0.9265975293093007
variable,32,M,27,0.8548300000000001,0.016966238080688534,0.9540894506697938,0.8548300000000001,0.9252271232063614
variable,32,U,28,0.8548300000000001,0.018976558978784586,0.9550803743873922,0.8548300000000001,0.9255687384082821
variable,32,L,28,0.8548300000000001,-0.0031048333327250432,0.9723397207569809,0.8497572426554929,0.9282520269813648
variable,32,P,28,0.8548300000000001,-0.0034458952578082513,0.9715812834050315,0.849769256500848,0.9274152625545051
variable,32,M,28,0.8548300000000001,0.01892519542865312,0.9542850187687971,0.8548300000000001,0.925102328311252
variable,32,U,29,0.8548300000000001,0.02113111095498621,0.9546015388845034,0.8548300000000001,0.9239874525825689
variable,32,L,29,0.8548300000000001,-0.003634967303983272,0.9707704809220168,0.8499879318167999,0.923211937758742
variable,32,P,29,0.8548300000000001,-0.0030441582799268785,0.9711962755946549,0.8498938753066971,0.9256612508336899
variable,32,M,29,0.8548300000000001,0.02106739916385625,0.9538052663072429,0.8548300000000001,0.9234670432215422
variable,32,U,30,0.8548300000000001,0.021891973215169114,0.9569275397652061,0.8548300000000001,0.9276864019736798
variable,32,L,30,0.8548300000000001,-0.0027328387375504803,0.9716120743736362,0.8501319055898008,0.9274071239535079
variable,32,P,30,0.8548300000000001,-0.0024051304143121177,0.9712752407356146,0.8504340943795826,0.9258471381895015
variable,32,M,30,0.8548300000000001,0.02181633095702762,0.9561942762615775,0.8548300000000001,0.92722717652391
variable,32,U,31,0.8548300000000001,0.02094755551768457,0.9558951442925002,0.8548300000000001,0.9259452422540873
variable,32,L,31,0.8548300000000001,-0.003066559373807065,0.9722957668179132,0.8497031774829001,0.9279122184225426
variable,32,P,31,0.8548300000000001,-0.0028278279741900114,0.971468833163898,0.8497464030301082,0.92692948194537
variable,32,M,31,0.8548300000000001,0.020875497368346707,0.9548694303067968,0.8548300000000001,0.9252735190529695
variable,64,U,0,0.8548300000000001,0.02289024717297483,0.9551318203015212,0.8548300000000001,0.9270247894790702
variable,64,L,0,0.8548300000000001,-0.0029071744225632745,0.9707009680511872,0.8500603281726998,0.925872881561318
variable,64,P,0,0.8548300000000001,-0.0027149338887664243,0.9712778580664315,0.8501028677319958,0.9256272627401043
variable,64,M,0,0.8548300000000001,0.022817334488620444,0.9540373947945199,0.8548300000000001,0.9263266209605048
variable,64,U,1,0.8548300000000001,0.02145493171986701,0.954496367575624,0.8548300000000001,0.9254997725323575
variable,64,L,1,0.8548300000000001,-0.0034959786677120075,0.9718813818757132,0.8499039757341942,0.9281343105141606
variable,64,P,1,0.8548300000000001,-0.0030593885506683405,0.9715379591224398,0.8500664607610598,0.9271175386750925
variable,64,M,1,0.8548300000000001,0.021400826042879295,0.9536114254905028,0.8548300000000001,0.9249946241470202
variable,64,U,2,0.8548300000000001,0.021556908401500263,0.9563473837616266,0.8548300000000001,0.9270550733354476
variable,64,L,2,0.8548300000000001,-0.004074139677602728,0.973284782691947,0.8493582837087575,0.9308145353736751
variable,64,P,2,0.8548300000000001,-0.004371140917436733,0.9718765371670187,0.849188172970149,0.9290844688878536
variable,64,M,2,0.8548300000000001,0.021508590098960778,0.9550919992235499,0.8548300000000001,0.9263354490216016
variable,64,U,3,0.8548300000000001,0.02182419972943983,0.9537240190009171,0.8548300000000001,0.9239142899991275
variable,64,L,3,0.8548300000000001,-0.0035899967588582937,0.9715677776719809,0.8497424590810888,0.9259925459041414
variable,64,P,3,0.8548300000000001,-0.0036202087813046457,0.9717645994522514,0.8494961847135021,0.9285443724211064
variable,64,M,3,0.8548300000000001,0.021761367186193148,0.9530881152262651,0.8548300000000001,0.9234009233833924
variable,64,U,4,0.8548300000000001,0.02047320760852378,0.9550240592380862,0.8548300000000001,0.9266356443132808
variable,64,L,4,0.8548300000000001,-0.0024310818056084704,0.9712898632914019,0.8496402121923885,0.9283192439883283
variable,64,P,4,0.8548300000000001,-0.002802793950584248,0.971597444042648,0.8494689734307718,0.9281260251055086
variable,64,M,4,0.8548300000000001,0.020409436799735614,0.9543485396821056,0.8548300000000001,0.9261253200238102
variable,64,U,5,0.8548300000000001,0.019633060066853614,0.9530443581252803,0.8548300000000001,0.9242481213884111
variable,64,L,5,0.8548300000000001,-0.00310840982560201,0.9707159036464873,0.8502727751231207,0.9250274092164806
variable,64,P,5,0.8548300000000001,-0.003244057260158195,0.9710830587696391,0.8501611316613201,0.9250649070133177
variable,64,M,5,0.8548300000000001,0.01958613983877,0.9524903767546143,0.8548300000000001,0.9238660919870296
variable,64,U,6,0.8548300000000001,0.025512608251874846,0.9533388657394215,0.8548300000000001,0.9256345793167651
variable,64,L,6,0.8548300000000001,-0.004329836427597433,0.9704705410301694,0.8499111300083061,0.925607959687295
variable,64,P,6,0.8548300000000001,-0.0035879588112844862,0.9712432254695808,0.8505116843547779,0.9259352113056496
variable,64,M,6,0.8548300000000001,0.025435505652861012,0.9523534777829984,0.8548300000000001,0.9250978566669374
variable,64,U,7,0.8548300000000001,0.020903787886018543,0.9543132576375886,0.8548300000000001,0.9266392418892988
variable,64,L,7,0.8548300000000001,-0.002184291280678763,0.9716022489840109,0.8504272671622086,0.9271260439356744
variable,64,P,7,0.8548300000000001,-0.002462049509223796,0.9713126179361686,0.8504379671581154,0.9252806761355765
variable,64,M,7,0.8548300000000001,0.020846653843595186,0.9535010167474463,0.8548300000000001,0.9260896444028379
variable,64,U,8,0.8548300000000001,0.021517233771504163,0.9558800276029206,0.8548300000000001,0.9269069837340197
variable,64,L,8,0.8548300000000001,-0.0029933236913259886,0.9711744474842984,0.8501974606757017,0.9260652948742742
variable,64,P,8,0.8548300000000001,-0.002937346846107025,0.9710893153852479,0.8504700236880419,0.9248298812233701
variable,64,M,8,0.8548300000000001,0.021466540301610326,0.9549622380177906,0.8548300000000001,0.9263334828948764
variable,64,U,9,0.8548300000000001,0.02180975927867901,0.95467267628953,0.8548300000000001,0.9250725222591878
variable,64,L,9,0.8548300000000001,-0.0033201018662842863,0.97006235041189,0.8500187963825109,0.9252397625084393
variable,64,P,9,0.8548300000000001,-0.002763757670541045,0.9710849639684892,0.8502623894718443,0.9255492540439116
variable,64,M,9,0.8548300000000001,0.02175348772440322,0.9538457398638728,0.8548300000000001,0.9245724371055826
variable,64,U,10,0.8548300000000001,0.020417362600599898,0.9545675946770998,0.8548300000000001,0.9249025990705758
variable,64,L,10,0.8548300000000001,-0.002765082311676159,0.9713857332733387,0.850368080914846,0.9261587500461068
variable,64,P,10,0.8548300000000001,-0.002603160443980679,0.9710051527271276,0.8505179088145836,0.923875536984792
variable,64,M,10,0.8548300000000001,0.020366096610631712,0.9536743506363479,0.8548300000000001,0.924464172100529
variable,64,U,11,0.8548300000000001,0.020160165774891547,0.955511075779814,0.8548300000000001,0.926527282215182
variable,64,L,11,0.8548300000000001,-0.003193920186153054,0.9724868204199132,0.8494944179853547,0.9288341115126181
variable,64,P,11,0.8548300000000001,-0.0034077673376964324,0.9718114944275751,0.8493878942097228,0.9280739136173217
variable,64,M,11,0.8548300000000001,0.020108825039854006,0.9545504736992236,0.8548300000000001,0.9258581150175669
variable,64,U,12,0.8548300000000001,0.02094161775456005,0.9536324414068448,0.8548300000000001,0.9250984407384487
variable,64,L,12,0.8548300000000001,-0.004165983126206085,0.9717173491453579,0.8500282545574963,0.9290420482920119
variable,64,P,12,0.8548300000000001,-0.004163987874423292,0.9716168200459879,0.8500437695468998,0.9274931306633929
variable,64,M,12,0.8548300000000001,0.020904481041031042,0.9529169205704084,0.8548300000000001,0.9246571154595477
variable,64,U,13,0.8548300000000001,0.02164204972284456,0.9538559059633164,0.8548300000000001,0.9250428603568428
variable,64,L,13,0.8548300000000001,-0.004259282957590704,0.9709844988665104,0.8501612279152306,0.9277142184359406
variable,64,P,13,0.8548300000000001,-0.003809233431237846,0.9714492050440439,0.8503296391845384,0.9269117323559232
variable,64,M,13,0.8548300000000001,0.021589871184190423,0.9532520109194328,0.8548300000000001,0.9245064293313576
variable,64,U,14,0.8548300000000001,0.020588847993632475,0.9562744807170839,0.8548300000000001,0.9243507585855375
variable,64,L,14,0.8548300000000001,-0.0036064044597411415,0.9725134465450115,0.8498591604442142,0.9246718457751741
variable,64,P,14,0.8548300000000001,-0.003737333694672884,0.9716035842056702,0.8497393638129087,0.9263500954877641
variable,64,M,14,0.8548300000000001,0.020540180516640305,0.9552304054090364,0.8548300000000001,0.9236832199027577
variable,64,U,15,0.8548300000000001,0.023086680467301002,0.954797508603544,0.8548300000000001,0.9247865485215911
variable,64,L,15,0.8548300000000001,-0.004594545441828912,0.9722723986471236,0.849279653857991,0.9295896699427942
variable,64,P,15,0.8548300000000001,-0.003864962523728366,0.9716406214992097,0.8494820982170032,0.9278619268109445
variable,64,M,15,0.8548300000000001,0.023027600491160705,0.9539937406207573,0.8548300000000001,0.9244410794412914
variable,64,U,16,0.8548300000000001,0.022119223070083294,0.9544351840145456,0.8548300000000001,0.9258517544638948
variable,64,L,16,0.8548300000000001,-0.00395595197297316,0.9720997430367216,0.8496810815621304,0.9285987466142446
variable,64,P,16,0.8548300000000001,-0.00432015205323899,0.9715459297166446,0.8496102761610759,0.9272601000679874
variable,64,M,16,0.8548300000000001,0.022055463098217265,0.9538235194071266,0.8548300000000001,0.9253527029342625
variable,64,U,17,0.8548300000000001,0.02085576151320201,0.9533224017559437,0.8548300000000001,0.9232751500873391
variable,64,L,17,0.8548300000000001,-0.0043988889553274735,0.9705463455777373,0.8491373783336055,0.9265309467712834
variable,64,P,17,0.8548300000000001,-0.0046252588182355,0.9716859742376697,0.8488627493263943,0.9285532095599747
variable,64,M,17,0.8548300000000001,0.020816832277899877,0.9525862215253799,0.8548300000000001,0.9227684635443592
variable,64,U,18,0.8548300000000001,0.02134663318916996,0.9525939684670396,0.8548300000000001,0.9243117652276724
variable,64,L,18,0.8548300000000001,-0.003793032494608606,0.9718655661246048,0.8497239893755723,0.9304672099786335
variable,64,P,18,0.8548300000000001,-0.0036627992739601822,0.9715221719326473,0.8497911659213709,0.9279416582251883
variable,64,M,18,0.8548300000000001,0.02128585352630008,0.9518511767662758,0.8548300000000001,0.9238408083616914
variable,64,U,19,0.8548300000000001,0.02164986029682414,0.9535316525573911,0.8548300000000001,0.9237412107235369
variable,64,L,19,0.8548300000000001,-0.0030080445696947233,0.9698747079515281,0.8496498024059843,0.9243101743621953
variable,64,P,19,0.8548300000000001,-0.0031527807849330847,0.9711126786854853,0.849453131103408,0.9261009592695346
variable,64,M,19,0.8548300000000001,0.021586987333519048,0.9526855230771697,0.8548300000000001,0.923161546634786
variable,64,U,20,0.8548300000000001,0.0217874629574919,0.9552195317068958,0.8548300000000001,0.9261269338940072
variable,64,L,20,0.8548300000000001,-0.0038709667521661384,0.971884656635083,0.8498654160766614,0.9259418773107889
variable,64,P,20,0.8548300000000001,-0.0029227819039305825,0.9711525131171204,0.850371531799694,0.9249890060715854
variable,64,M,20,0.8548300000000001,0.02172381580665772,0.9543338704302645,0.8548300000000001,0.9255675166804641
variable,64,U,21,0.8548300000000001,0.024185048412653343,0.9539317683640635,0.8548300000000001,0.926645477188512
variable,64,L,21,0.8548300000000001,-0.004385969424574032,0.9705471314449783,0.849656768897626,0.9287800162874709
variable,64,P,21,0.8548300000000001,-0.004045083677409855,0.9712379146224777,0.849649712908998,0.926839858666193
variable,64,M,21,0.8548300000000001,0.024112079548854526,0.9532814589130404,0.8548300000000001,0.9262135723361618
variable,64,U,22,0.8548300000000001,0.021008950400640325,0.9544995559933209,0.8548300000000001,0.9253544095857942
variable,64,L,22,0.8548300000000001,-0.003755119033248766,0.9700199535611262,0.8494941517131916,0.9269110925609132
variable,64,P,22,0.8548300000000001,-0.0036606449353645543,0.971571031706061,0.8493098151692969,0.9281366303567161
variable,64,M,22,0.8548300000000001,0.02096411869693582,0.953595611093097,0.8548300000000001,0.9247941328185012
variable,64,U,23,0.8548300000000001,0.02042270753107478,0.9549003301058167,0.8548300000000001,0.9253535329235313
variable,64,L,23,0.8548300000000001,-0.0034692347400765433,0.9706989317962625,0.8498897130967175,0.9277191125512356
variable,64,P,23,0.8548300000000001,-0.0038830803312407403,0.9714251044149144,0.8499497150299428,0.9275850765117309
variable,64,M,23,0.8548300000000001,0.02037529458065901,0.9538388656355803,0.8548300000000001,0.9247103743094345
variable,64,U,24,0.8548300000000001,0.021455707437281313,0.9539055592758293,0.8548300000000001,0.9245868022324943
variable,64,L,24,0.8548300000000001,-0.0034543617475364385,0.9703555738636904,0.8501660418042096,0.9248876397010577
variable,64,P,24,0.8548300000000001,-0.0031910473037822795,0.9711245982262887,0.8501210433155894,0.9251476690919394
variable,64,M,24,0.8548300000000001,0.02139407456566489,0.9531913050846356,0.8548300000000001,0.92391342107549
variable,64,U,25,0.8548300000000001,0.02216556277091164,0.9544176992563682,0.8548300000000001,0.9261317631590427
variable,64,L,25,0.8548300000000001,-0.003959631529958929,0.9726181947060253,0.8496463929934808,0.9276650328596356
variable,64,P,25,0.8548300000000001,-0.003976929080456326,0.9716686385813834,0.8496353541807301,0.9277016917678014
variable,64,M,25,0.8548300000000001,0.022105142466613104,0.9536168055559826,0.8548300000000001,0.9254976631624989
variable,64,U,26,0.8548300000000001,0.02055658055038667,0.9548447114994629,0.8548300000000001,0.9255930780099012
variable,64,L,26,0.8548300000000001,-0.0045861323136209275,0.9723839642748269,0.8492286787112578,0.9286853420937893
variable,64,P,26,0.8548300000000001,-0.004675974558061902,0.971832579491891,0.8491793485196505,0.9286284529751625
variable,64,M,26,0.8548300000000001,0.020516938903942128,0.9542036168176189,0.8548300000000001,0.9252032993971957
variable,64,U,27,0.8548300000000001,0.0173976743371288,0.9550813957265705,0.8548300000000001,0.9260699843229627
variable,64,L,27,0.8548300000000001,-0.0027322824147819613,0.9723348630268602,0.8499504577058662,0.9277025649230949
variable,64,P,27,0.8548300000000001,-0.003652042421167123,0.9714792461386632,0.8497325950111055,0.9267408159499952
variable,64,M,27,0.8548300000000001,0.01736104567856156,0.9541043863957683,0.8548300000000001,0.9253944510128751
variable,64,U,28,0.8548300000000001,0.019072324795578077,0.9550363860369459,0.8548300000000001,0.9256781882849133
variable,64,L,28,0.8548300000000001,-0.0028678481190698157,0.9723198814050403,0.8497811702445245,0.927746665483842
variable,64,P,28,0.8548300000000001,-0.0033812847523919665,0.9715959203793001,0.8497458773618408,0.9271793072184021
variable,64,M,28,0.8548300000000001,0.019025059059984195,0.9544567925852484,0.8548300000000001,0.9252798307629242
variable,64,U,29,0.8548300000000001,0.021584954340914564,0.9546443294124126,0.8548300000000001,0.9241053076040904
variable,64,L,29,0.8548300000000001,-0.003381572971526303,0.9709042054973637,0.8500773312444876,0.923268091133918
variable,64,P,29,0.8548300000000001,-0.003057567061837907,0.9712993384518587,0.8498658707199181,0.9258340679380521
variable,64,M,29,0.8548300000000001,0.021519618334633894,0.9537695193825937,0.8548300000000001,0.9235376855288753
variable,64,U,30,0.8548300000000001,0.02187817863439001,0.9569486130625043,0.8548300000000001,0.9278547087755731
variable,64,L,30,0.8548300000000001,-0.002514289137317105,0.9715924887398683,0.8502309949661192,0.9271638949424015
variable,64,P,30,0.8548300000000001,-0.0022582918812491526,0.9713500331856352,0.8504392981123609,0.9258585674658384
variable,64,M,30,0.8548300000000001,0.021806886013752913,0.9561591320082269,0.8548300000000001,0.9273271957731613
variable,64,U,31,0.8548300000000001,0.020950833588198714,0.9558418229445261,0.8548300000000001,0.9258080488312422
variable,64,L,31,0.8548300000000001,-0.0028490771664475556,0.9725993986059879,0.8497225971786602,0.928164920922693
variable,64,P,31,0.8548300000000001,-0.0027633711315739884,0.9715268976901177,0.8497606376050492,0.9269028416553926
variable,64,M,31,0.8548300000000001,0.020884292130987192,0.9549543824061595,0.8548300000000001,0.9252726101633404
constant,32,U,0,0.8548300000000001,0.02306006248199799,0.9549719917660703,0.8548300000000001,0.9269571785343053
constant,32,L,0,0.8548300000000001,0.02306006248199799,0.9549719917660703,0.8548300000000001,0.9269571785343053
constant,32,P,0,0.8548300000000001,0.022960990259549008,0.9549976167818777,0.8548300000000001,0.9269634448333679
constant,32,M,0,0.8548300000000001,0.02306006248199799,0.9549719917660703,0.8548300000000001,0.9269571785343053
constant,32,U,1,0.8548300000000001,0.02158787221760794,0.954278408194111,0.8548300000000001,0.9254383638100515
constant,32,L,1,0.8548300000000001,0.02158787221760794,0.954278408194111,0.8548300000000001,0.9254383638100515
constant,32,P,1,0.8548300000000001,0.021191737449985704,0.9543476869320564,0.8548300000000001,0.9253266029713052
constant,32,M,1,0.8548300000000001,0.02158787221760794,0.954278408194111,0.8548300000000001,0.9254383638100515
constant,32,U,2,0.8548300000000001,0.021654926295740395,0.9563621059649167,0.8548300000000001,0.9270216101517894
constant,32,L,2,0.8548300000000001,0.021654926295740395,0.9563621059649167,0.8548300000000001,0.9270216101517894
constant,32,P,2,0.8548300000000001,0.021339707749417736,0.9562503314984663,0.8548300000000001,0.9269472060447866
constant,32,M,2,0.8548300000000001,0.021654926295740395,0.9563621059649167,0.8548300000000001,0.9270216101517894
constant,32,U,3,0.8548300000000001,0.02189143811402139,0.9535379467556243,0.8548300000000001,0.9235918023065808
constant,32,L,3,0.8548300000000001,0.02189143811402139,0.9535379467556243,0.8548300000000001,0.9235918023065808
constant,32,P,3,0.8548300000000001,0.021699015825670576,0.9536745763977422,0.8548300000000001,0.9239412047300728
constant,32,M,3,0.8548300000000001,0.02189143811402139,0.9535379467556243,0.8548300000000001,0.9235918023065808
constant,32,U,4,0.8548300000000001,0.0206573683186565,0.9549006305414688,0.8548300000000001,0.9265997815054581
constant,32,L,4,0.8548300000000001,0.0206573683186565,0.9549006305414688,0.8548300000000001,0.9265997815054581
constant,32,P,4,0.8548300000000001,0.02033169150497427,0.9549027423423481,0.8548300000000001,0.9264257923184028
constant,32,M,4,0.8548300000000001,0.0206573683186565,0.9549006305414688,0.8548300000000001,0.9265997815054581
constant,32,U,5,0.8548300000000001,0.019415733221713527,0.953031349782497,0.8548300000000001,0.9241831314238982
constant,32,L,5,0.8548300000000001,0.019415733221713527,0.9530313497824974,0.8548300000000001,0.9241831314238983
constant,32,P,5,0.8548300000000001,0.019337835094954237,0.9530848731965434,0.8548300000000001,0.9241823719117924
constant,32,M,5,0.8548300000000001,0.019415733221713527,0.953031349782497,0.8548300000000001,0.9241831314238983
constant,32,U,6,0.8548300000000001,0.025441151780804416,0.953125692787835,0.8548300000000001,0.925438769885333
constant,32,L,6,0.8548300000000001,0.025441151780804416,0.953125692787835,0.8548300000000001,0.925438769885333
constant,32,P,6,0.8548300000000001,0.025439807458502273,0.9528845545729552,0.8548300000000001,0.9253001205081358
constant,32,M,6,0.8548300000000001,0.025441151780804416,0.953125692787835,0.8548300000000001,0.9254387698853331
constant,32,U,7,0.8548300000000001,0.020977401722802158,0.9540690479135122,0.8548300000000001,0.9264923722084064
constant,32,L,7,0.8548300000000001,0.020977401722802158,0.9540690479135122,0.8548300000000001,0.9264923722084064
constant,32,P,7,0.8548300000000001,0.02067359276529901,0.9543256044068523,0.8548300000000001,0.9267497622921321
constant,32,M,7,0.8548300000000001,0.020977401722802158,0.9540690479135122,0.8548300000000001,0.9264923722084065
constant,32,U,8,0.8548300000000001,0.02145538391918622,0.9557165220610186,0.8548300000000001,0.9266770082378513
constant,32,L,8,0.8548300000000001,0.021455383919186,0.9557165220610186,0.8548300000000001,0.9266770082378513
constant,32,P,8,0.8548300000000001,0.02125161467548331,0.9558137652432426,0.8548300000000001,0.9267542881673161
constant,32,M,8,0.8548300000000001,0.021455383919186,0.9557165220610186,0.8548300000000001,0.9266770082378513
constant,32,U,9,0.8548300000000001,0.02176891948782722,0.9544966890346339,0.8548300000000001,0.9248704098783044
constant,32,L,9,0.8548300000000001,0.021768919487827443,0.9544966890346337,0.8548300000000001,0.9248704098783044
constant,32,P,9,0.8548300000000001,0.02207940866562219,0.9546717666240129,0.8548300000000001,0.9250996259635853
constant,32,M,9,0.8548300000000001,0.02176891948782722,0.9544966890346339,0.8548300000000001,0.9248704098783044
constant,32,U,10,0.8548300000000001,0.020541437400890317,0.9544235522801721,0.8548300000000001,0.9248488882703494
constant,32,L,10,0.8548300000000001,0.020541437400890317,0.9544235522801721,0.8548300000000001,0.9248488882703494
constant,32,P,10,0.8548300000000001,0.02031600088405594,0.954415876151724,0.8548300000000001,0.9247337132348645
constant,32,M,10,0.8548300000000001,0.020541437400890317,0.9544235522801721,0.8548300000000001,0.9248488882703494
constant,32,U,11,0.8548300000000001,0.020370082107701082,0.9555652346926043,0.8548300000000001,0.9267065547881719
constant,32,L,11,0.8548300000000001,0.020370082107701082,0.9555652346926043,0.8548300000000001,0.9267065547881719
constant,32,P,11,0.8548300000000001,0.020213407737287192,0.9555280574763545,0.8548300000000001,0.9265922267210842
constant,32,M,11,0.8548300000000001,0.020370082107701082,0.9555652346926043,0.8548300000000001,0.9267065547881719
constant,32,U,12,0.8548300000000001,0.020540388519652897,0.9536341612708181,0.8548300000000001,0.9248780525110736
constant,32,L,12,0.8548300000000001,0.020540388519652897,0.9536341612708181,0.8548300000000001,0.9248780525110737
constant,32,P,12,0.8548300000000001,0.020614309466879366,0.9535793068613504,0.8548300000000001,0.9248352976777734
constant,32,M,12,0.8548300000000001,0.020540388519652897,0.9536341612708181,0.8548300000000001,0.9248780525110736
constant,32,U,13,0.8548300000000001,0.021362980018290956,0.953908857424142,0.8548300000000001,0.9250211034905648
constant,32,L,13,0.8548300000000001,0.021362980018290956,0.953908857424142,0.8548300000000001,0.9250211034905649
constant,32,P,13,0.8548300000000001,0.021539567755863853,0.9539987021272059,0.8548300000000001,0.925098333715235
constant,32,M,13,0.8548300000000001,0.021362980018290956,0.953908857424142,0.8548300000000001,0.9250211034905649
constant,32,U,14,0.8548300000000001,0.02075186504020421,0.956374559348041,0.8548300000000001,0.9243058502776795
constant,32,L,14,0.8548300000000001,0.020751865040204542,0.956374559348041,0.8548300000000001,0.9243058502776796
constant,32,P,14,0.8548300000000001,0.02059237119539925,0.956257025084386,0.8548300000000001,0.9242718773504663
constant,32,M,14,0.8548300000000001,0.020751865040204542,0.956374559348041,0.8548300000000001,0.9243058502776795
constant,32,U,15,0.8548300000000001,0.022832052571314265,0.9546774256039298,0.8548300000000001,0.9246187110157185
constant,32,L,15,0.8548300000000001,0.022832052571314265,0.9546774256039298,0.8548300000000001,0.9246187110157185
constant,32,P,15,0.8548300000000001,0.022774912210149822,0.9547428372811946,0.8548300000000001,0.9246409825729607
constant,32,M,15,0.8548300000000001,0.022832052571314376,0.9546774256039298,0.8548300000000001,0.9246187110157185
constant,32,U,16,0.8548300000000001,0.02209150071889643,0.9544562470746296,0.8548300000000001,0.9258622427373686
constant,32,L,16,0.8548300000000001,0.02209150071889643,0.9544562470746296,0.8548300000000001,0.9258622427373686
constant,32,P,16,0.8548300000000001,0.022009139567799374,0.9545028153585934,0.8548300000000001,0.9259332130447998
constant,32,M,16,0.8548300000000001,0.02209150071889643,0.9544562470746296,0.8548300000000001,0.9258622427373686
constant,32,U,17,0.8548300000000001,0.02058272028952024,0.9532260115844408,0.8548300000000001,0.9231571012722143
constant,32,L,17,0.8548300000000001,0.02058272028952024,0.9532260115844409,0.8548300000000001,0.9231571012722143
constant,32,P,17,0.8548300000000001,0.020752507350281335,0.9531741182190339,0.8548300000000001,0.9231481484621713
constant,32,M,17,0.8548300000000001,0.02058272028952024,0.9532260115844409,0.8548300000000001,0.9231571012722142
constant,32,U,18,0.8548300000000001,0.021360858661973348,0.9525048650590534,0.8548300000000001,0.9241826462805988
constant,32,L,18,0.8548300000000001,0.021360858661973348,0.9525048650590534,0.8548300000000001,0.9241826462805989
constant,32,P,18,0.8548300000000001,0.021243809701104732,0.9524927920339424,0.8548300000000001,0.9241161721566111
constant,32,M,18,0.8548300000000001,0.021360858661973348,0.9525048650590534,0.8548300000000001,0.9241826462805988
constant,32,U,19,0.8548300000000001,0.021633731785301036,0.9536072926007578,0.8548300000000001,0.9238193443534616
constant,32,L,19,0.8548300000000001,0.021633731785301036,0.9536072926007578,0.8548300000000001,0.9238193443534616
constant,32,P,19,0.8548300000000001,0.021562113041038722,0.953547566550252,0.8548300000000001,0.9237608729829465
constant,32,M,19,0.8548300000000001,0.021633731785301036,0.9536072926007578,0.8548300000000001,0.9238193443534616
constant,32,U,20,0.8548300000000001,0.02154049477772324,0.9550244951928318,0.8548300000000001,0.9258771517847069
constant,32,L,20,0.8548300000000001,0.02154049477772324,0.9550244951928318,0.8548300000000001,0.9258771517847069
constant,32,P,20,0.8548300000000001,0.021560153078264754,0.9550134662271944,0.8548300000000001,0.9257797189960917
constant,32,M,20,0.8548300000000001,0.02154049477772324,0.9550244951928318,0.8548300000000001,0.9258771517847069
constant,32,U,21,0.8548300000000001,0.024272573661840213,0.9538745734285019,0.8548300000000001,0.926655370427464
constant,32,L,21,0.8548300000000001,0.024272573661840102,0.9538745734285019,0.8548300000000001,0.926655370427464
constant,32,P,21,0.8548300000000001,0.024118500317743874,0.9541018391658103,0.8548300000000001,0.9267849825853879
constant,32,M,21,0.8548300000000001,0.024272573661840213,0.9538745734285019,0.8548300000000001,0.926655370427464
constant,32,U,22,0.8548300000000001,0.02117370553344866,0.9544803005493225,0.8548300000000001,0.9253495121142127
constant,32,L,22,0.8548300000000001,0.02117370553344866,0.9544803005493225,0.8548300000000001,0.9253495121142127
constant,32,P,22,0.8548300000000001,0.020997613671561055,0.9544654776348059,0.8548300000000001,0.9252283888861054
constant,32,M,22,0.8548300000000001,0.02117370553344866,0.9544803005493226,0.8548300000000001,0.9253495121142128
constant,32,U,23,0.8548300000000001,0.020329795244443893,0.9547244341928985,0.8548300000000001,0.9252808526470632
constant,32,L,23,0.8548300000000001,0.020329795244443893,0.9547244341928985,0.8548300000000001,0.9252808526470633
constant,32,P,23,0.8548300000000001,0.020439287485889523,0.9548518323355784,0.8548300000000001,0.9252313404392415
constant,32,M,23,0.8548300000000001,0.020329795244443893,0.9547244341928985,0.8548300000000001,0.9252808526470633
constant,32,U,24,0.8548300000000001,0.02124851922807114,0.9539385499088148,0.8548300000000001,0.924474604001579
constant,32,L,24,0.8548300000000001,0.02124851922807114,0.9539385499088145,0.8548300000000001,0.9244746040015791
constant,32,P,24,0.8548300000000001,0.020972829187850373,0.9538224839407844,0.8548300000000001,0.924338819030343
constant,32,M,24,0.8548300000000001,0.02124851922807114,0.9539385499088145,0.8548300000000001,0.9244746040015791
constant,32,U,25,0.8548300000000001,0.02217762993050132,0.9542074318650275,0.8548300000000001,0.926060029903824
constant,32,L,25,0.8548300000000001,0.02217762993050132,0.9542074318650275,0.8548300000000001,0.926060029903824
constant,32,P,25,0.8548300000000001,0.022146537528927146,0.9542253045408576,0.8548300000000001,0.925981763418269
constant,32,M,25,0.8548300000000001,0.02217762993050132,0.9542074318650275,0.8548300000000001,0.926060029903824
constant,32,U,26,0.8548300000000001,0.020333141344989092,0.9549596383109531,0.8548300000000001,0.9255677192465626
constant,32,L,26,0.8548300000000001,0.020333141344989092,0.9549596383109528,0.8548300000000001,0.9255677192465626
constant,32,P,26,0.8548300000000001,0.020349657151275347,0.9548886521707368,0.8548300000000001,0.9254185226448881
constant,32,M,26,0.8548300000000001,0.020333141344989092,0.9549596383109531,0.8548300000000001,0.9255677192465626
constant,32,U,27,0.8548300000000001,0.01700115520352352,0.9550192073420765,0.8548300000000001,0.9258518874820909
constant,32,L,27,0.8548300000000001,0.01700115520352352,0.9550192073420765,0.8548300000000001,0.9258518874820909
constant,32,P,27,0.8548300000000001,0.017169317045490073,0.9549808678540934,0.8548300000000001,0.9260020064153625
constant,32,M,27,0.8548300000000001,0.01700115520352352,0.9550192073420763,0.8548300000000001,0.9258518874820909
constant,32,U,28,0.8548300000000001,0.018976558978784586,0.9550803743873922,0.8548300000000001,0.9255687384082821
constant,32,L,28,0.8548300000000001,0.018976558978784586,0.9550803743873922,0.8548300000000001,0.9255687384082821
constant,32,P,28,0.8548300000000001,0.019148906246801545,0.9550374534168394,0.8548300000000001,0.9257058562457332
constant,32,M,28,0.8548300000000001,0.018976558978784586,0.9550803743873922,0.8548300000000001,0.9255687384082821
constant,32,U,29,0.8548300000000001,0.02113111095498621,0.9546015388845034,0.8548300000000001,0.9239874525825689
constant,32,L,29,0.8548300000000001,0.02113111095498621,0.9546015388845034,0.8548300000000001,0.9239874525825689
constant,32,P,29,0.8548300000000001,0.021459662443133576,0.9545728020676562,0.8548300000000001,0.9239721094695525
constant,32,M,29,0.8548300000000001,0.02113111095498621,0.9546015388845034,0.8548300000000001,0.9239874525825689
constant,32,U,30,0.8548300000000001,0.021891973215169114,0.9569275397652061,0.8548300000000001,0.9276864019736798
constant,32,L,30,0.8548300000000001,0.021891973215169114,0.9569275397652058,0.8548300000000001,0.9276864019736798
constant,32,P,30,0.8548300000000001,0.02182926291870635,0.956836956035915,0.8548300000000001,0.9277533137887977
constant,32,M,30,0.8548300000000001,0.021891973215169114,0.9569275397652061,0.8548300000000001,0.9276864019736799
constant,32,U,31,0.8548300000000001,0.02094755551768457,0.9558951442925002,0.8548300000000001,0.9259452422540873
constant,32,L,31,0.8548300000000001,0.02094755551768457,0.9558951442925002,0.8548300000000001,0.9259452422540873
constant,32,P,31,0.8548300000000001,0.02082569645999277,0.9557730553645557,0.8548300000000001,0.9257814006960362
constant,32,M,31,0.8548300000000001,0.02094755551768457,0.9558951442925002,0.8548300000000001,0.9259452422540874
constant,64,U,0,0.8548300000000001,0.02289024717297483,0.9551318203015212,0.8548300000000001,0.9270247894790702
constant,64,L,0,0.8548300000000001,0.02289024717297483,0.9551318203015212,0.8548300000000001,0.9270247894790702
constant,64,P,0,0.8548300000000001,0.022946404452711455,0.955051093502672,0.8548300000000001,0.9270097245560539
constant,64,M,0,0.8548300000000001,0.02289024717297483,0.9551318203015212,0.8548300000000001,0.9270247894790702
constant,64,U,1,0.8548300000000001,0.02145493171986701,0.954496367575624,0.8548300000000001,0.9254997725323575
constant,64,L,1,0.8548300000000001,0.02145493171986701,0.954496367575624,0.8548300000000001,0.9254997725323575
constant,64,P,1,0.8548300000000001,0.02153471634458204,0.9544251595661343,0.8548300000000001,0.9254642707321178
constant,64,M,1,0.8548300000000001,0.02145493171986701,0.954496367575624,0.8548300000000001,0.9254997725323575
constant,64,U,2,0.8548300000000001,0.021556908401500263,0.9563473837616266,0.8548300000000001,0.9270550733354476
constant,64,L,2,0.8548300000000001,0.021556908401500263,0.9563473837616266,0.8548300000000001,0.9270550733354475
constant,64,P,2,0.8548300000000001,0.02133305440333433,0.9561911814891287,0.8548300000000001,0.9268683521504936
constant,64,M,2,0.8548300000000001,0.021556908401500263,0.9563473837616266,0.8548300000000001,0.9270550733354476
constant,64,U,3,0.8548300000000001,0.02182419972943983,0.9537240190009171,0.8548300000000001,0.9239142899991275
constant,64,L,3,0.8548300000000001,0.02182419972943983,0.9537240190009171,0.8548300000000001,0.9239142899991275
constant,64,P,3,0.8548300000000001,0.021773534152620955,0.9537663826375525,0.8548300000000001,0.9240565599227564
constant,64,M,3,0.8548300000000001,0.02182419972943983,0.9537240190009171,0.8548300000000001,0.9239142899991275
constant,64,U,4,0.8548300000000001,0.02047320760852378,0.9550240592380862,0.8548300000000001,0.9266356443132808
constant,64,L,4,0.8548300000000001,0.02047320760852378,0.9550240592380863,0.8548300000000001,0.9266356443132808
constant,64,P,4,0.8548300000000001,0.020338001190658983,0.9549878076444734,0.8548300000000001,0.9265098638563442
constant,64,M,4,0.8548300000000001,0.02047320760852378,0.9550240592380862,0.8548300000000001,0.9266356443132808
constant,64,U,5,0.8548300000000001,0.019633060066853614,0.9530443581252803,0.8548300000000001,0.9242481213884111
constant,64,L,5,0.8548300000000001,0.019633060066853614,0.9530443581252803,0.8548300000000001,0.9242481213884111
constant,64,P,5,0.8548300000000001,0.01964961587400238,0.9530224305088023,0.8548300000000001,0.9242153325229034
constant,64,M,5,0.8548300000000001,0.019633060066853614,0.9530443581252803,0.8548300000000001,0.9242481213884111
constant,64,U,6,0.8548300000000001,0.025512608251874846,0.9533388657394215,0.8548300000000001,0.9256345793167651
constant,64,L,6,0.8548300000000001,0.025512608251874846,0.9533388657394216,0.8548300000000001,0.9256345793167651
constant,64,P,6,0.8548300000000001,0.025449463678945072,0.9530822975889343,0.8548300000000001,0.9254770970492583
constant,64,M,6,0.8548300000000001,0.02551260825187507,0.9533388657394215,0.8548300000000001,0.9256345793167651
constant,64,U,7,0.8548300000000001,0.020903787886018543,0.9543132576375886,0.8548300000000001,0.9266392418892988
constant,64,L,7,0.8548300000000001,0.020903787886018543,0.9543132576375886,0.8548300000000001,0.9266392418892988
constant,64,P,7,0.8548300000000001,0.020702624052302387,0.954357579314423,0.8548300000000001,0.9267909406016961
constant,64,M,7,0.8548300000000001,0.020903787886018543,0.9543132576375886,0.8548300000000001,0.9266392418892988
constant,64,U,8,0.8548300000000001,0.021517233771504163,0.9558800276029206,0.8548300000000001,0.9269069837340197
constant,64,L,8,0.8548300000000001,0.021517233771504163,0.9558800276029203,0.8548300000000001,0.9269069837340196
constant,64,P,8,0.8548300000000001,0.021254328372104503,0.9557433932594556,0.8548300000000001,0.9267705345855319
constant,64,M,8,0.8548300000000001,0.021517233771504163,0.9558800276029206,0.8548300000000001,0.9269069837340196
constant,64,U,9,0.8548300000000001,0.02180975927867901,0.95467267628953,0.8548300000000001,0.9250725222591878
constant,64,L,9,0.8548300000000001,0.02180975927867901,0.95467267628953,0.8548300000000001,0.9250725222591878
constant,64,P,9,0.8548300000000001,0.02203002422605005,0.95456937991327,0.8548300000000001,0.9250020045410959
constant,64,M,9,0.8548300000000001,0.02180975927867901,0.95467267628953,0.8548300000000001,0.9250725222591878
constant,64,U,10,0.8548300000000001,0.020417362600599898,0.9545675946770998,0.8548300000000001,0.9249025990705758
constant,64,L,10,0.8548300000000001,0.020417362600599898,0.9545675946770998,0.8548300000000001,0.9249025990705759
constant,64,P,10,0.8548300000000001,0.020310629878650066,0.9544386831449967,0.8548300000000001,0.9247863310679812
constant,64,M,10,0.8548300000000001,0.020417362600599898,0.9545675946770996,0.8548300000000001,0.9249025990705759
constant,64,U,11,0.8548300000000001,0.020160165774891547,0.955511075779814,0.8548300000000001,0.926527282215182
constant,64,L,11,0.8548300000000001,0.020160165774891547,0.955511075779814,0.8548300000000001,0.926527282215182
constant,64,P,11,0.8548300000000001,0.020189079035405344,0.9555577104546472,0.8548300000000001,0.9266327931791443
constant,64,M,11,0.8548300000000001,0.020160165774891547,0.955511075779814,0.8548300000000001,0.926527282215182
constant,64,U,12,0.8548300000000001,0.02094161775456005,0.9536324414068448,0.8548300000000001,0.9250984407384487
constant,64,L,12,0.8548300000000001,0.02094161775456005,0.9536324414068448,0.8548300000000001,0.9250984407384487
constant,64,P,12,0.8548300000000001,0.02092686955342793,0.9538052421946382,0.8548300000000001,0.9251499554291454
constant,64,M,12,0.8548300000000001,0.02094161775456005,0.9536324414068448,0.8548300000000001,0.9250984407384487
constant,64,U,13,0.8548300000000001,0.02164204972284456,0.9538559059633164,0.8548300000000001,0.9250428603568428
constant,64,L,13,0.8548300000000001,0.02164204972284456,0.9538559059633163,0.8548300000000001,0.9250428603568428
constant,64,P,13,0.8548300000000001,0.02154296936567557,0.9539870953896724,0.8548300000000001,0.9250733490645848
constant,64,M,13,0.8548300000000001,0.02164204972284456,0.9538559059633164,0.8548300000000001,0.9250428603568428
constant,64,U,14,0.8548300000000001,0.020588847993632475,0.9562744807170839,0.8548300000000001,0.9243507585855375
constant,64,L,14,0.8548300000000001,0.020588847993632475,0.9562744807170839,0.8548300000000001,0.9243507585855375
constant,64,P,14,0.8548300000000001,0.020611850843437418,0.9563243271784763,0.8548300000000001,0.9243254779181291
constant,64,M,14,0.8548300000000001,0.020588847993632475,0.9562744807170839,0.8548300000000001,0.9243507585855375
constant,64,U,15,0.8548300000000001,0.023086680467301002,0.954797508603544,0.8548300000000001,0.9247865485215911
constant,64,L,15,0.8548300000000001,0.023086680467301002,0.954797508603544,0.8548300000000001,0.9247865485215911
constant,64,P,15,0.8548300000000001,0.023157672744845592,0.9547053928427366,0.8548300000000001,0.9247322115323741
constant,64,M,15,0.8548300000000001,0.023086680467301002,0.954797508603544,0.8548300000000001,0.9247865485215911
constant,64,U,16,0.8548300000000001,0.022119223070083294,0.9544351840145456,0.8548300000000001,0.9258517544638948
constant,64,L,16,0.8548300000000001,0.022119223070083294,0.9544351840145456,0.8548300000000001,0.9258517544638948
constant,64,P,16,0.8548300000000001,0.02183329504596876,0.95450249032589,0.8548300000000001,0.9258518737217311
constant,64,M,16,0.8548300000000001,0.022119223070083294,0.9544351840145459,0.8548300000000001,0.9258517544638949
constant,64,U,17,0.8548300000000001,0.02085576151320201,0.9533224017559437,0.8548300000000001,0.9232751500873391
constant,64,L,17,0.8548300000000001,0.02085576151320201,0.9533224017559437,0.8548300000000001,0.9232751500873391
constant,64,P,17,0.8548300000000001,0.02076643996801253,0.9531179502653587,0.8548300000000001,0.9231266885626932
constant,64,M,17,0.8548300000000001,0.02085576151320201,0.9533224017559437,0.8548300000000001,0.9232751500873391
constant,64,U,18,0.8548300000000001,0.02134663318916996,0.9525939684670396,0.8548300000000001,0.9243117652276724
constant,64,L,18,0.8548300000000001,0.02134663318916996,0.9525939684670396,0.8548300000000001,0.9243117652276724
constant,64,P,18,0.8548300000000001,0.021261851967043555,0.9525150173949309,0.8548300000000001,0.9242573197236288
constant,64,M,18,0.8548300000000001,0.02134663318916996,0.9525939684670396,0.8548300000000001,0.9243117652276724
constant,64,U,19,0.8548300000000001,0.02164986029682414,0.9535316525573911,0.8548300000000001,0.9237412107235369
constant,64,L,19,0.8548300000000001,0.02164986029682414,0.9535316525573911,0.8548300000000001,0.9237412107235369
constant,64,P,19,0.8548300000000001,0.02148628887417492,0.9536678744108734,0.8548300000000001,0.9237439916476967
constant,64,M,19,0.8548300000000001,0.02164986029682414,0.9535316525573911,0.8548300000000001,0.9237412107235369
constant,64,U,20,0.8548300000000001,0.0217874629574919,0.9552195317068958,0.8548300000000001,0.9261269338940072
constant,64,L,20,0.8548300000000001,0.0217874629574919,0.9552195317068958,0.8548300000000001,0.9261269338940072
constant,64,P,20,0.8548300000000001,0.021918970924957204,0.955208525824007,0.8548300000000001,0.9261216977993668
constant,64,M,20,0.8548300000000001,0.0217874629574919,0.9552195317068958,0.8548300000000001,0.9261269338940072
constant,64,U,21,0.8548300000000001,0.024185048412653343,0.9539317683640635,0.8548300000000001,0.926645477188512
constant,64,L,21,0.8548300000000001,0.024185048412653343,0.9539317683640635,0.8548300000000001,0.9266454771885121
constant,64,P,21,0.8548300000000001,0.0241052615360291,0.9540643738734685,0.8548300000000001,0.9267918533084987
constant,64,M,21,0.8548300000000001,0.024185048412653343,0.9539317683640635,0.8548300000000001,0.9266454771885121
constant,64,U,22,0.8548300000000001,0.021008950400640325,0.9544995559933209,0.8548300000000001,0.9253544095857942
constant,64,L,22,0.8548300000000001,0.021008950400640325,0.9544995559933209,0.8548300000000001,0.9253544095857942
constant,64,P,22,0.8548300000000001,0.02087544733997926,0.954477312862672,0.8548300000000001,0.9252472887411665
constant,64,M,22,0.8548300000000001,0.021008950400640325,0.9544995559933209,0.8548300000000001,0.9253544095857942
constant,64,U,23,0.8548300000000001,0.02042270753107478,0.9549003301058167,0.8548300000000001,0.9253535329235313
constant,64,L,23,0.8548300000000001,0.02042270753107478,0.9549003301058167,0.8548300000000001,0.9253535329235313
constant,64,P,23,0.8548300000000001,0.02049225710158331,0.9549548055910241,0.8548300000000001,0.9253146674953683
constant,64,M,23,0.8548300000000001,0.02042270753107467,0.9549003301058167,0.8548300000000001,0.9253535329235313
constant,64,U,24,0.8548300000000001,0.021455707437281313,0.9539055592758293,0.8548300000000001,0.9245868022324943
constant,64,L,24,0.8548300000000001,0.021455707437281313,0.9539055592758294,0.8548300000000001,0.9245868022324943
constant,64,P,24,0.8548300000000001,0.02133645303610232,0.9539261459244325,0.8548300000000001,0.9245169772863295
constant,64,M,24,0.8548300000000001,0.021455707437281313,0.9539055592758294,0.8548300000000001,0.9245868022324943
constant,64,U,25,0.8548300000000001,0.02216556277091164,0.9544176992563682,0.8548300000000001,0.9261317631590427
constant,64,L,25,0.8548300000000001,0.022165562770911862,0.9544176992563682,0.8548300000000001,0.9261317631590427
constant,64,P,25,0.8548300000000001,0.022100990357769135,0.9542482315147564,0.8548300000000001,0.9260304589451702
constant,64,M,25,0.8548300000000001,0.02216556277091164,0.9544176992563682,0.8548300000000001,0.9261317631590427
constant,64,U,26,0.8548300000000001,0.02055658055038667,0.9548447114994629,0.8548300000000001,0.9255930780099012
constant,64,L,26,0.8548300000000001,0.02055658055038667,0.9548447114994629,0.8548300000000001,0.9255930780099013
constant,64,P,26,0.8548300000000001,0.020309508427358125,0.9548790918616042,0.8548300000000001,0.9254582029001701
constant,64,M,26,0.8548300000000001,0.02055658055038667,0.9548447114994629,0.8548300000000001,0.9255930780099012
constant,64,U,27,0.8548300000000001,0.0173976743371288,0.9550813957265705,0.8548300000000001,0.9260699843229627
constant,64,L,27,0.8548300000000001,0.0173976743371288,0.9550813957265706,0.8548300000000001,0.9260699843229627
constant,64,P,27,0.8548300000000001,0.01745495189132873,0.9550551536106617,0.8548300000000001,0.9261466043278057
constant,64,M,27,0.8548300000000001,0.0173976743371288,0.9550813957265706,0.8548300000000001,0.9260699843229627
constant,64,U,28,0.8548300000000001,0.019072324795578077,0.9550363860369459,0.8548300000000001,0.9256781882849133
constant,64,L,28,0.8548300000000001,0.019072324795578077,0.9550363860369459,0.8548300000000001,0.9256781882849133
constant,64,P,28,0.8548300000000001,0.019173368484711517,0.9550977382385416,0.8548300000000001,0.9258836316256169
constant,64,M,28,0.8548300000000001,0.019072324795578077,0.9550363860369459,0.8548300000000001,0.9256781882849133
constant,64,U,29,0.8548300000000001,0.021584954340914564,0.9546443294124126,0.8548300000000001,0.9241053076040904
constant,64,L,29,0.8548300000000001,0.021584954340914564,0.9546443294124124,0.8548300000000001,0.9241053076040904
constant,64,P,29,0.8548300000000001,0.021458103851458743,0.9545507338576287,0.8548300000000001,0.9241128442231594
constant,64,M,29,0.8548300000000001,0.021584954340914564,0.9546443294124126,0.8548300000000001,0.9241053076040904
constant,64,U,30,0.8548300000000001,0.02187817863439001,0.9569486130625043,0.8548300000000001,0.9278547087755731
constant,64,L,30,0.8548300000000001,0.02187817863439001,0.9569486130625043,0.8548300000000001,0.9278547087755731
constant,64,P,30,0.8548300000000001,0.02184177438757584,0.9570128754354134,0.8548300000000001,0.9279678533947701
constant,64,M,30,0.8548300000000001,0.02187817863439001,0.9569486130625043,0.8548300000000001,0.9278547087755731
constant,64,U,31,0.8548300000000001,0.020950833588198714,0.9558418229445261,0.8548300000000001,0.9258080488312422
constant,64,L,31,0.8548300000000001,0.020950833588198714,0.9558418229445261,0.8548300000000001,0.9258080488312422
constant,64,P,31,0.8548300000000001,0.02086104470113226,0.9557950526690303,0.8548300000000001,0.9257870176900059
constant,64,M,31,0.8548300000000001,0.020950833588198714,0.9558418229445261,0.8548300000000001,0.9258080488312422


==> anc/reproducibility/Results/sensitivity_seed_results.csv <==
step_multiplier,method,seed,change_at_512,final_J,minimum_J,mean_J_over_budget
0.5,U,0,0.012010583383581963,0.9320155588631028,0.8548300000000001,0.9057002740376707
0.5,U,1,0.011813478653271092,0.9333849564463338,0.8548300000000001,0.9062792189874653
0.5,U,2,0.011892352569887743,0.9341707789184678,0.8548300000000001,0.9059320960670272
0.5,U,3,0.012131151105279514,0.9327475952475895,0.8548300000000001,0.9039015313140594
0.5,U,4,0.011187538397518182,0.9329317725236094,0.8548300000000001,0.9059664731213941
0.5,U,5,0.01102464739066955,0.9324675278284155,0.8548300000000001,0.9055004750930579
0.5,U,6,0.013428381871460116,0.9316956845812835,0.8548300000000001,0.9054136924806906
0.5,U,7,0.011871497716472001,0.9334390279616082,0.8548300000000001,0.9061977565199675
0.5,U,8,0.011885418617491927,0.933628470586358,0.8548300000000001,0.9061697952995493
0.5,U,9,0.011477166264884042,0.9317187152972153,0.8548300000000001,0.9044806860926429
0.5,U,10,0.011312253279860962,0.9327375813194129,0.8548300000000001,0.9053082709231234
0.5,U,11,0.011332316755496064,0.9342892768067532,0.8548300000000001,0.9064268522603387
0.5,U,12,0.011981630550675804,0.932592239281524,0.8548300000000001,0.9059326847080901
0.5,U,13,0.01256640105915019,0.9325423974466953,0.8548300000000001,0.90504398964094
0.5,U,14,0.011342228137791288,0.9341104686405761,0.8548300000000001,0.9046699270772847
0.5,U,15,0.012882191078049776,0.9327588041227542,0.8548300000000001,0.9051460604767894
0.5,U,16,0.01147483800471294,0.9330023905089967,0.8548300000000001,0.9060060997861087
0.5,U,17,0.010930695959034509,0.9306675126576033,0.8548300000000001,0.9028627717358373
0.5,U,18,0.011652352341638306,0.9326520099452326,0.8548300000000001,0.9058272522406989
0.5,U,19,0.011743093031602037,0.9313647261757346,0.8548300000000001,0.9042895674418352
0.5,U,20,0.012451175638500733,0.933603667408682,0.8548300000000001,0.9058060986639629
0.5,U,21,0.013141558578031565,0.9322406645722827,0.8548300000000001,0.9064863792012523
0.5,U,22,0.011017906320261561,0.9321076922938775,0.8548300000000001,0.9047974976111048
0.5,U,23,0.010692892167051271,0.9309130475601076,0.8548300000000001,0.9044789381927079
0.5,U,24,0.01198407719288408,0.9315032092200172,0.8548300000000001,0.9043955695163425
0.5,U,25,0.011693449243879717,0.9337605202945136,0.8548300000000001,0.9061273577489595
0.5,U,26,0.011380470189163217,0.9335539958895432,0.8548300000000001,0.9058252558898143
0.5,U,27,0.009299178997355106,0.9335970820625015,0.8548300000000001,0.9060624028146482
0.5,U,28,0.009914489980187957,0.9332550669269866,0.8548300000000001,0.9051987927648246
0.5,U,29,0.011512162137676807,0.9322822397684734,0.8548300000000001,0.9040510763306595
0.5,U,30,0.012233916724061378,0.9345081730544887,0.8548300000000001,0.9073970591168471
0.5,U,31,0.011271526504559426,0.9339644172984168,0.8548300000000001,0.9055192888040831
0.5,L,0,-0.0015091897727849135,0.9478272026284905,0.8498852365533461,0.8920378654658481
0.5,L,1,-0.001768932241098975,0.9486118138984595,0.8496959960146476,0.8916903769746884
0.5,L,2,-0.0020161596255618974,0.9519406058886005,0.8494202384476095,0.8953066007900015
0.5,L,3,-0.0017325141799893196,0.9493167914960358,0.8497885758105189,0.8908057755745289
0.5,L,4,-0.0013430589824674488,0.9491633985167134,0.849458099780088,0.8938353751295318
0.5,L,5,-0.0015759799741744684,0.9478004066720427,0.8502089883274647,0.8903604482940165
0.5,L,6,-0.002354551377613756,0.948283929043519,0.8499981755531564,0.8915709945674138
0.5,L,7,-0.0012147159982918154,0.9495289007144622,0.8499668132898656,0.8946328494294942
0.5,L,8,-0.0016173805044198408,0.9492554100444393,0.8501445637765386,0.8918725698806309
0.5,L,9,-0.0016612874494559282,0.9461476566443544,0.8498977204291253,0.8888159563154167
0.5,L,10,-0.001439573651480397,0.9468832047914469,0.8503872495451601,0.8892667467136293
0.5,L,11,-0.0017138110797374484,0.9493081672588612,0.8496822413199662,0.8918504349281343
0.5,L,12,-0.002241801564497492,0.9501430533146352,0.8497443263403234,0.8953806740077009
0.5,L,13,-0.002125436485049259,0.9481221102426088,0.8498516361645025,0.8923002409601938
0.5,L,14,-0.0018646372863603267,0.9488967541913671,0.8500304311050969,0.8899529802255419
0.5,L,15,-0.0023669172062719124,0.9474754969791691,0.8495731057465171,0.8921838734561096
0.5,L,16,-0.0021826748779785188,0.9511983273017558,0.849595727498604,0.8947875122792595
0.5,L,17,-0.002543118606993633,0.9455255826478411,0.8492554885485876,0.8910304676997313
0.5,L,18,-0.0020464898694777522,0.9482335366830733,0.8497522073794178,0.8912643987240334
0.5,L,19,-0.0016146810857051719,0.9461511719584315,0.8499766679325053,0.888863519345884
0.5,L,20,-0.0019834089294896717,0.9467629906011455,0.8499300941611563,0.8880490850762608
0.5,L,21,-0.0022833726714222013,0.9493430618780928,0.8498005801977682,0.893877772608226
0.5,L,22,-0.002013052766551282,0.9464477138043098,0.8496057254660236,0.8915189812716485
0.5,L,23,-0.001808742011873532,0.9453369817651307,0.849882552749774,0.8910113420184086
0.5,L,24,-0.0019549744028637406,0.9477526943385564,0.8500770433502959,0.8887900079281095
0.5,L,25,-0.002196864412288946,0.9513320240972734,0.8496962303783944,0.8928527747158583
0.5,L,26,-0.002496961696480393,0.9501369473622586,0.8496245063155922,0.8930150886793846
0.5,L,27,-0.0013414073124542458,0.9476317088514596,0.8498464298041678,0.8911955067557306
0.5,L,28,-0.0014720698270846988,0.9489600552251595,0.849514387406851,0.8930368718037788
0.5,L,29,-0.0018813821620871085,0.9463624310749523,0.8499158237114387,0.8882263120774723
0.5,L,30,-0.001324834547117737,0.9501310446518865,0.8498253487871951,0.8938103326063087
0.5,L,31,-0.0015411194372444426,0.9483004964678879,0.8495729412483902,0.8909112437470726
1.0,U,0,0.02306006248199799,0.9549719917660703,0.8548300000000001,0.9269571785343053
1.0,U,1,0.02158787221760794,0.954278408194111,0.8548300000000001,0.9254383638100515
1.0,U,2,0.021654926295740395,0.9563621059649167,0.8548300000000001,0.9270216101517894
1.0,U,3,0.02189143811402139,0.9535379467556243,0.8548300000000001,0.9235918023065808
1.0,U,4,0.0206573683186565,0.9549006305414688,0.8548300000000001,0.9265997815054581
1.0,U,5,0.019415733221713527,0.953031349782497,0.8548300000000001,0.9241831314238982
1.0,U,6,0.025441151780804416,0.953125692787835,0.8548300000000001,0.925438769885333
1.0,U,7,0.020977401722802158,0.9540690479135122,0.8548300000000001,0.9264923722084064
1.0,U,8,0.02145538391918622,0.9557165220610186,0.8548300000000001,0.9266770082378513
1.0,U,9,0.02176891948782722,0.9544966890346339,0.8548300000000001,0.9248704098783044
1.0,U,10,0.020541437400890317,0.9544235522801721,0.8548300000000001,0.9248488882703494
1.0,U,11,0.020370082107701082,0.9555652346926043,0.8548300000000001,0.9267065547881719
1.0,U,12,0.020540388519652897,0.9536341612708181,0.8548300000000001,0.9248780525110736
1.0,U,13,0.021362980018290956,0.953908857424142,0.8548300000000001,0.9250211034905648
1.0,U,14,0.02075186504020421,0.956374559348041,0.8548300000000001,0.9243058502776795
1.0,U,15,0.022832052571314265,0.9546774256039298,0.8548300000000001,0.9246187110157185
1.0,U,16,0.02209150071889643,0.9544562470746296,0.8548300000000001,0.9258622427373686
1.0,U,17,0.02058272028952024,0.9532260115844408,0.8548300000000001,0.9231571012722143
1.0,U,18,0.021360858661973348,0.9525048650590534,0.8548300000000001,0.9241826462805988
1.0,U,19,0.021633731785301036,0.9536072926007578,0.8548300000000001,0.9238193443534616
1.0,U,20,0.02154049477772324,0.9550244951928318,0.8548300000000001,0.9258771517847069
1.0,U,21,0.024272573661840213,0.9538745734285019,0.8548300000000001,0.926655370427464
1.0,U,22,0.02117370553344866,0.9544803005493225,0.8548300000000001,0.9253495121142127
1.0,U,23,0.020329795244443893,0.9547244341928985,0.8548300000000001,0.9252808526470632
1.0,U,24,0.02124851922807114,0.9539385499088148,0.8548300000000001,0.924474604001579
1.0,U,25,0.02217762993050132,0.9542074318650275,0.8548300000000001,0.926060029903824
1.0,U,26,0.020333141344989092,0.9549596383109531,0.8548300000000001,0.9255677192465626
1.0,U,27,0.01700115520352352,0.9550192073420765,0.8548300000000001,0.9258518874820909
1.0,U,28,0.018976558978784586,0.9550803743873922,0.8548300000000001,0.9255687384082821
1.0,U,29,0.02113111095498621,0.9546015388845034,0.8548300000000001,0.9239874525825689
1.0,U,30,0.021891973215169114,0.9569275397652061,0.8548300000000001,0.9276864019736798
1.0,U,31,0.02094755551768457,0.9558951442925002,0.8548300000000001,0.9259452422540873
1.0,L,0,-0.0028507377898285835,0.9706769000872844,0.8499800107776839,0.9260561691592847
1.0,L,1,-0.0034238848757189855,0.9718373329318181,0.8499592400108114,0.9282408157159128
1.0,L,2,-0.004120507712682353,0.97317661694479,0.84943557861239,0.9312443866366872
1.0,L,3,-0.003572237134330414,0.9715727880263513,0.8496806455125628,0.9261797798775169
1.0,L,4,-0.00244106378542841,0.9712367172584669,0.8497017887484635,0.9281793874735441
1.0,L,5,-0.003190053691690453,0.9706886256604603,0.8502877088820591,0.9253180048335198
1.0,L,6,-0.004263015781914126,0.9703942456435318,0.8499326366609292,0.9258203640887446
1.0,L,7,-0.0022609582541747164,0.9715130994104192,0.8503585530420891,0.9278656160411471
1.0,L,8,-0.0030497580535259194,0.9711894906259576,0.8501046294273779,0.9263147218809072
1.0,L,9,-0.0033404027172386774,0.9701000107052277,0.8499543309097851,0.925249423863469
1.0,L,10,-0.0028637749564003334,0.9712769207268628,0.8503517093309249,0.9263414365273022
1.0,L,11,-0.0032276885652882115,0.9726989834471924,0.8494854805215443,0.9292119624406678
1.0,L,12,-0.004077957338331828,0.971754019376298,0.8500793067361404,0.9290614930976234
1.0,L,13,-0.004155809157984747,0.9709716020745932,0.8501044837318327,0.9278523468133464
1.0,L,14,-0.00356876100084369,0.9723327566414932,0.8498859024163026,0.9244106542963006
1.0,L,15,-0.00448230923516868,0.9722541806507704,0.8493364982915259,0.9297195593028094
1.0,L,16,-0.004253138837080561,0.9723728511584947,0.8495454577635808,0.929284338578767
1.0,L,17,-0.004632678563687209,0.9702171120493489,0.8490944929918388,0.9269474484526363
1.0,L,18,-0.0036672747914290316,0.9717957921097747,0.8496876197691309,0.9303917848574177
1.0,L,19,-0.003179868656109308,0.9698722943837742,0.8495914723459127,0.9245172671647995
1.0,L,20,-0.004085653650632182,0.9719160059226676,0.84968066185304,0.9264847830185463
1.0,L,21,-0.004277620021384321,0.9704273880938619,0.8496783945949083,0.9289388624895686
1.0,L,22,-0.003769055435486335,0.970308186105813,0.8495524316390403,0.9277545428784308
1.0,L,23,-0.003480955284744236,0.9705721047668706,0.8497735721609453,0.9277993560230358
1.0,L,24,-0.003614783255353582,0.9702529369930041,0.8500542198630582,0.9253409232694199
1.0,L,25,-0.004063627190911023,0.9724555712173865,0.8496482880790448,0.9275886480236326
1.0,L,26,-0.004529444937918625,0.972397376684015,0.8492379853813667,0.9286361414325256
1.0,L,27,-0.0027841130854466822,0.9720879792434299,0.8500274162632463,0.9273962911668876
1.0,L,28,-0.0031048333327250432,0.9723397207569809,0.8497572426554929,0.9282520269813648
1.0,L,29,-0.003634967303983272,0.9707704809220168,0.8499879318167999,0.923211937758742
1.0,L,30,-0.0027328387375504803,0.9716120743736362,0.8501319055898008,0.9274071239535079
1.0,L,31,-0.003066559373807065,0.9722957668179132,0.8497031774829001,0.9279122184225426
2.0,U,0,0.03889946733790772,0.9728014413936287,0.8548300000000001,0.9458705335323635
2.0,U,1,0.03617431728942,0.9717505661098929,0.8548300000000001,0.9449279518252223
2.0,U,2,0.03699593961912839,0.9732924543764542,0.8548300000000001,0.9466541144782676
2.0,U,3,0.03826502610568494,0.9709569837864239,0.8548300000000001,0.9438928751108573
2.0,U,4,0.033592678317076796,0.9722919038579539,0.8548300000000001,0.9452034246074845
2.0,U,5,0.03324274107609182,0.971839568454086,0.8548300000000001,0.9444931891192414
2.0,U,6,0.04365648849941961,0.9711681705848104,0.8548300000000001,0.9462054543765417
2.0,U,7,0.03621380148104347,0.9719524576271655,0.8548300000000001,0.9460416484566561
2.0,U,8,0.03584732064396379,0.9724302398775366,0.8548300000000001,0.9451425408774209
2.0,U,9,0.03577806369529313,0.9727512258640111,0.8548300000000001,0.9458010880563453
2.0,U,10,0.033377505787677064,0.9718745136692899,0.8548300000000001,0.944513691077618
2.0,U,11,0.0357737094040852,0.9722544741761453,0.8548300000000001,0.9456835340273965
2.0,U,12,0.036227513815968226,0.9704064446156817,0.8548300000000001,0.9439077953261759
2.0,U,13,0.03517989518966402,0.9722343211837469,0.8548300000000001,0.9447080634484207
2.0,U,14,0.03431120764033335,0.9728270249729585,0.8548300000000001,0.9445272509597026
2.0,U,15,0.03874655189569243,0.97196159565576,0.8548300000000001,0.9443583437516072
2.0,U,16,0.03585692757590064,0.9721972978509577,0.8548300000000001,0.9452922270497507
2.0,U,17,0.03604607846165231,0.9713722825824255,0.8548300000000001,0.9439009585747173
2.0,U,18,0.0344116108402851,0.9701585583689938,0.8548300000000001,0.9433988777203424
2.0,U,19,0.03731600246010969,0.9720950982005263,0.8548300000000001,0.9447123555995497
2.0,U,20,0.03581384448810976,0.9722606870261586,0.8548300000000001,0.9446878436879917
2.0,U,21,0.04125327293650538,0.9716193113138942,0.8548300000000001,0.9457902747999345
2.0,U,22,0.035885950885147566,0.9725773041489676,0.8548300000000001,0.9451443725979952
2.0,U,23,0.03414074983854554,0.9724350076492952,0.8548300000000001,0.9442518222455124
2.0,U,24,0.03555846630348258,0.9727554583191771,0.8548300000000001,0.9443655663448183
2.0,U,25,0.03647564444709239,0.9723185310977223,0.8548300000000001,0.9459943283322154
2.0,U,26,0.036242488719609334,0.9718032494340513,0.8548300000000001,0.9447174020514332
2.0,U,27,0.031392204895635656,0.9734715418826118,0.8548300000000001,0.9468493841199765
2.0,U,28,0.03325979878160468,0.9733251197390032,0.8548300000000001,0.9462258741633669
2.0,U,29,0.0378723856018619,0.9716940508384738,0.8548300000000001,0.9432820840599001
2.0,U,30,0.03767375273061857,0.9737539146514154,0.8548300000000001,0.9473597255925279
2.0,U,31,0.0354663717753978,0.9721631262663412,0.8548300000000001,0.9456925589258934
2.0,L,0,-0.004528221582457692,0.9819123293562303,0.8501168948064604,0.9531967970592914
2.0,L,1,-0.004407073079620516,0.9822416582152457,0.8501406015849957,0.9525129122736331
2.0,L,2,-0.0044965685736675365,0.98313823160374,0.8501268991651622,0.9535251753321075
2.0,L,3,-0.004613430289309717,0.9824329387761339,0.8499447289330845,0.9514935990265265
2.0,L,4,-0.0041723804624538285,0.9824966441004506,0.8506576195375463,0.951355959766952
2.0,L,5,-0.004459564307353281,0.9818956625139861,0.8503501737358764,0.9500946039782269
2.0,L,6,-0.003515076819263774,0.9813505354848111,0.8497347909007457,0.9525792679090392
2.0,L,7,-0.0036878500674507597,0.9818231499922048,0.8506588173105634,0.951558725405677
2.0,L,8,-0.004227588839313734,0.9827632239727268,0.8503398886327229,0.953424964408881
2.0,L,9,-0.0044871889487509975,0.9816638542034729,0.8498611799887755,0.9523231315115716
2.0,L,10,-0.004635596413869347,0.9828945181845526,0.8498149441267948,0.9521500310004993
2.0,L,11,-0.004512280907040367,0.9829256771733331,0.8501645619637838,0.953463821688328
2.0,L,12,-0.004441110539715076,0.9827706674770561,0.8490299533449056,0.9540697114724354
2.0,L,13,-0.004300238140010015,0.9819846563182365,0.8496276043230728,0.9524859848564466
2.0,L,14,-0.0047553701826534844,0.9835779443234216,0.8496507164175028,0.9523432808978652
2.0,L,15,-0.003945817486443737,0.9828921522722442,0.849284940816692,0.9526599143703953
2.0,L,16,-0.004989115141618039,0.9826975418281346,0.849284065169681,0.9540614530357452
2.0,L,17,-0.003801984919659218,0.9809316779072472,0.8492449382463841,0.9517952484107266
2.0,L,18,-0.004435376608948327,0.9819266059196238,0.850180951187035,0.9533127690686699
2.0,L,19,-0.004873885913071141,0.9820192230444498,0.849956114086929,0.9507349899753723
2.0,L,20,-0.0038504408313445593,0.9826554347162134,0.8496595025255904,0.9533648719824259
2.0,L,21,-0.004099401018176851,0.981821895853049,0.8493647770392992,0.9527464129239016
2.0,L,22,-0.004254295041932088,0.9822790720287912,0.8494253243737603,0.9542436918958608
2.0,L,23,-0.00449852784108784,0.9822716436754471,0.850256054243097,0.9514618079612653
2.0,L,24,-0.004400701881954738,0.9817926582401139,0.8500061469402823,0.9501083952992398
2.0,L,25,-0.004585133598874136,0.9825909789152941,0.84987478709076,0.9528552557597069
2.0,L,26,-0.004893877272566516,0.9832745626690743,0.8487369951537945,0.9539640399398268
2.0,L,27,-0.004705913869219813,0.9830193529531934,0.8499097101917421,0.9528511402240124
2.0,L,28,-0.004899378384759512,0.9823627629893478,0.8499306216152406,0.9521227381630404
2.0,L,29,-0.004760895856900649,0.9823268977283548,0.8497486215148343,0.9500053158489785
2.0,L,30,-0.004448057063989097,0.9835283134569653,0.8503418637270226,0.9541361582397703
2.0,L,31,-0.004834947982951032,0.9832153445113105,0.8499780989849195,0.9530596638405914


==> anc/reproducibility/Results/sensitivity_summary.csv <==
step_multiplier,metric,U_mean,L_mean,paired_L_minus_U,ci95_lower,ci95_upper
0.5,change_at_512,0.0116416568700669,-0.0018509719373865086,-0.01349262880745341,-0.013864166319914528,-0.01312109129499229
0.5,final_J,0.9328189772346611,0.9483847397198257,0.015565762485164468,0.015120248787368767,0.01601127618296017
0.5,mean_J_over_budget,0.9054125372487429,0.8916907806265639,-0.013721756622179056,-0.014327527292770854,-0.013115985951587259
1.0,change_at_512,0.021281315258289628,-0.0035551978908999714,-0.0248365131491896,-0.02548771246239965,-0.02418531383597955
1.0,final_J,0.9545500568706345,0.9714177478690783,0.016867690998443752,0.016519458620247437,0.017215923376640067
1.0,mean_J_over_budget,0.9254054964301657,0.9273415567662691,0.0019360603361033672,0.0013256678181617632,0.0025464528540449713
2.0,change_at_512,0.03615461807937528,-0.004422415308325857,-0.040577033387701134,-0.04138753028974369,-0.039766536485658574
2.0,final_J,0.9721498101742363,0.9824211815751392,0.010271371400903007,0.0099775963529737,0.010565146448832313
2.0,mean_J_over_budget,0.945112411090539,0.9525019322977191,0.007389521207180096,0.006946297621706473,0.007832744792653718


==> anc/reproducibility/Results/summary.csv <==
environment,batch,method,metric,seeds,mean,ci95_lower,ci95_upper
variable,32,U,change_at_512,32,0.021281315258289628,0.020751389081907254,0.021811241434672002
variable,32,U,final_J,32,0.9545500568706345,0.9541813005298109,0.9549188132114582
variable,32,U,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
variable,32,U,mean_J_over_budget,32,0.9254054964301657,0.9250026456775534,0.9258083471827779
variable,32,L,change_at_512,32,-0.0035551978908999714,-0.0037827694418757106,-0.003327626339924232
variable,32,L,final_J,32,0.9714177478690783,0.9710956410747521,0.9717398546634045
variable,32,L,minimum_J,32,0.8498059616832041,0.8496935200224617,0.8499184033439465
variable,32,L,mean_J_over_budget,32,0.9273415567662691,0.9266854760724923,0.9279976374600458
variable,32,P,change_at_512,32,-0.003490042660331625,-0.0037105847461052074,-0.0032695005745580425
variable,32,P,final_J,32,0.9713871228609656,0.9712969392393739,0.9714773064825574
variable,32,P,minimum_J,32,0.8498209361537725,0.8496654529243849,0.8499764193831602
variable,32,P,mean_J_over_budget,32,0.9268767141477952,0.9263941103599116,0.9273593179356787
variable,32,M,change_at_512,32,0.02122858257408148,0.02070133425870458,0.02175583088945838
variable,32,M,final_J,32,0.9537507178896166,0.9534035091718619,0.9540979266073714
variable,32,M,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
variable,32,M,mean_J_over_budget,32,0.9248954465080218,0.9245020091955279,0.9252888838205157
variable,64,U,change_at_512,32,0.021339066625843593,0.020825086204892918,0.021853047046794267
variable,64,U,final_J,32,0.9546177110187455,0.9542571867506341,0.9549782352868569
variable,64,U,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
variable,64,U,mean_J_over_budget,32,0.9254946132203016,0.925096943963124,0.9258922824774791
variable,64,L,change_at_512,32,-0.003500061132811181,-0.0037395732813907297,-0.0032605489842316322
variable,64,L,final_J,32,0.9714611286963764,0.9711375723223534,0.9717846850703993
variable,64,L,minimum_J,32,0.8498320453195689,0.8497133239367469,0.8499507667023909
variable,64,L,mean_J_over_budget,32,0.9271485612520509,0.9264984144214188,0.927798708082683
variable,64,P,change_at_512,32,-0.003449349108145268,-0.003677813649758892,-0.003220884566531644
variable,64,P,final_J,32,0.9714414071221154,0.9713519840031175,0.9715308302411132
variable,64,P,minimum_J,32,0.8498482703741769,0.8496885331206694,0.8500080076276844
variable,64,P,mean_J_over_budget,32,0.9267851826957226,0.9263065878746494,0.9272637775167959
variable,64,M,change_at_512,32,0.021283013715135014,0.02077187932907106,0.02179414810119897
variable,64,M,final_J,32,0.9537937628913451,0.953459406080521,0.9541281197021692
variable,64,M,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
variable,64,M,mean_J_over_budget,32,0.9249558705107083,0.9245659423210154,0.9253457987004011
constant,32,U,change_at_512,32,0.021281315258289628,0.020751389081907254,0.021811241434672002
constant,32,U,final_J,32,0.9545500568706345,0.9541813005298109,0.9549188132114582
constant,32,U,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
constant,32,U,mean_J_over_budget,32,0.9254054964301657,0.9250026456775534,0.9258083471827779
constant,32,L,change_at_512,32,0.021281315258289635,0.020751389081907264,0.021811241434672005
constant,32,L,final_J,32,0.9545500568706345,0.9541813005298109,0.9549188132114582
constant,32,L,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
constant,32,L,mean_J_over_budget,32,0.9254054964301657,0.9250026456775534,0.9258083471827779
constant,32,P,change_at_512,32,0.02121690512171732,0.020696218041853426,0.021737592201581217
constant,32,P,final_J,32,0.9545550876842175,0.954192680410919,0.954917494957516
constant,32,P,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
constant,32,P,mean_J_over_budget,32,0.9253999837586131,0.924996419890157,0.9258035476270692
constant,32,M,change_at_512,32,0.021281315258289635,0.02075138908190726,0.02181124143467201
constant,32,M,final_J,32,0.9545500568706345,0.9541813005298109,0.9549188132114582
constant,32,M,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
constant,32,M,mean_J_over_budget,32,0.9254054964301657,0.9250026456775534,0.9258083471827779
constant,64,U,change_at_512,32,0.021339066625843593,0.020825086204892918,0.021853047046794267
constant,64,U,final_J,32,0.9546177110187455,0.9542571867506341,0.9549782352868569
constant,64,U,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
constant,64,U,mean_J_over_budget,32,0.9254946132203016,0.925096943963124,0.9258922824774791
constant,64,L,change_at_512,32,0.0213390666258436,0.02082508620489292,0.021853047046794277
constant,64,L,final_J,32,0.9546177110187455,0.9542571867506341,0.9549782352868569
constant,64,L,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
constant,64,L,mean_J_over_budget,32,0.9254946132203016,0.925096943963124,0.9258922824774791
constant,64,P,change_at_512,32,0.021282088939498105,0.020771354385087905,0.021792823493908306
constant,64,P,final_J,32,0.9545965165715721,0.9542343056833558,0.9549587274597884
constant,64,P,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
constant,64,P,mean_J_over_budget,32,0.9254757428157121,0.9250716994349627,0.9258797861964615
constant,64,M,change_at_512,32,0.021339066625843596,0.02082508620489291,0.02185304704679428
constant,64,M,final_J,32,0.9546177110187455,0.9542571867506341,0.9549782352868569
constant,64,M,minimum_J,32,0.8548300000000001,0.8548300000000001,0.8548300000000001
constant,64,M,mean_J_over_budget,32,0.9254946132203016,0.925096943963124,0.9258922824774791


==> anc/reproducibility/SHA256.json <==
{
  "README.md": "9af6ae6b9e5a78d9209be8a3a83b4c8d559074859b4c2e2bfa9a3388541c81dc",
  "Results/calibration.csv": "b1e6ad1b6de13091b71a2cd3daa2d1a53acfd0b05809c672e1c61df386e41d1d",
  "Results/constant_32_L.npy": "01f770f1b57d7f8309f86bbb6a2ef8963abc6638fd1dbba83bccbd4f766d4414",
  "Results/constant_32_M.npy": "48929e0c18b4849f7709a1f365c479cebda312d5bbd4ecc6f7b56ea8341cb2d3",
  "Results/constant_32_P.npy": "2e53d817b4a7ef0bf3d616ad1485e223cf84ad8bacd3f81867f82c7cbc529044",
  "Results/constant_32_U.npy": "b1653303e6169523d9c6089b20c1ce79ba24a0286d683a586a6603ec3ab46816",
  "Results/constant_64_L.npy": "d98a81abd37a074f19a0c2a3e68d0377f38102685371fb3abf51213ffe249563",
  "Results/constant_64_M.npy": "098da5a9742f283c69376f5ac85b88f01cd22b733f57e5b5f4d228341e35f948",
  "Results/constant_64_P.npy": "e7450a2d684c2838c4109f0a1fd5158fc4621a01f2e1f9cc45eb022b678572a3",
  "Results/constant_64_U.npy": "051df444f0d9cc48871cab84ef70242f476e448d444f0fe55bff2f7637a8cb08",
  "Results/diagnostic.csv": "10ebe24a68ace3a44cbe905d6d296eb0c15b296039826d4a4cb8e1b92ced3f7f",
  "Results/expected_dynamics.csv": "f16456b34bee54f852ac13ca5a9e3d784f215714a044f283917a009413cf7023",
  "Results/experiment_report.json": "33211734d4a21febcf8d06303012cba40d33325bc5347572b67348cb9b40029d",
  "Results/grid_all.csv": "34eeb273124657c763f58959edfa4ad5a6611bdf8d1d27bff002fc3c569f49e7",
  "Results/grid_summary.csv": "846e5100e098da63729ed5639d10a953000a380ffc1f3d7d6e31472e198b4886",
  "Results/initial_directions.csv": "88cbd2c284df919c069f55cbd458006c5117666139e5bd9a63f66c936d93682d",
  "Results/paired_differences.csv": "9bd8a36a08c1550b6cd922bbff752a3dbcd9b4456d19a25b34d54536d99ecb90",
  "Results/rational_example.json": "abd44fd5b91674a960ac29bac5c7595fc48f9b5b595606bdc35b2ab0815b9525",
  "Results/seed_results.csv": "3fb62edeb7fecb17f1083c8d6ddc350d0c47e66b753dde9b54cca7bf8324f368",
  "Results/sensitivity_seed_results.csv": "84a859ef003cf5ec13b47a88d4d4f4a1dac3734e2ed1993c99159c9be88e0b0d",
  "Results/sensitivity_summary.csv": "5c745e21a433496265f22fb0e626bdfdb92954229db09430c1ffffaf31441f10",
  "Results/summary.csv": "9a4b8d2c640fd2a8b96db7ced4ea1a757724225af83df994dcaf89fc1f0807a3",
  "Results/variable_32_L.npy": "1b864bec1ce93f58fa843fff32893e0f8f26354e3f16cc02b3154afd61d3657c",
  "Results/variable_32_M.npy": "e34046f988b678c6cc869e387c80b75847003fb348b80527638e5c4370323006",
  "Results/variable_32_P.npy": "66635e1c300accd4db479ced5537583b77c64d5c969f5e07d046202ec05153b6",
  "Results/variable_32_U.npy": "b1653303e6169523d9c6089b20c1ce79ba24a0286d683a586a6603ec3ab46816",
  "Results/variable_64_L.npy": "2734e88c351f1128f2d50249749eafbbc34627d6a0430fdd12152d476b5ce532",
  "Results/variable_64_M.npy": "c5d6c09c7dead2cb817e89d1b4f5ff2ebb7632ab62c21c2597645dfbc8c870a5",
  "Results/variable_64_P.npy": "d80950fb764e0ba2482bc70aa9eed9305a1e9245cae70cc99e60a1e8fd5c540a",
  "Results/variable_64_U.npy": "051df444f0d9cc48871cab84ef70242f476e448d444f0fe55bff2f7637a8cb08",
  "Scripts/build_outputs.py": "43edffaedf906e7877d51d628da707191e33d468014270ba2375e6f2e828e006",
  "Scripts/diagnostic.py": "470e93fecea5acb419fa07e202e1d4b1f81bcccce33ecce70e2ff1d3a219ea0a",
  "Scripts/sensitivity.py": "2d33050c42a66ad4ec884383d5e74f2856c213277908ed36992a83add4214d61",
  "Scripts/study.py": "309e8d7f93998055f72382c9637d7fe3157ba580cbc4a98d769a7de01adb0107",
  "Validation/diagnostic_checks.json": "64674531275f45d14a3250734e7a8e5fec234eb2adba59a181fccf1c2808d81c",
  "Validation/sensitivity_checks.json": "d2739be350833f656803d170a1014dd758678fbc5a3f43aa8def7eeb35f4ec79",
  "Validation/study_checks.json": "70a67b72b26ed4e759fd9779205438e02154b02457667afd2e3f14b78607773a",
  "Validation/theory_checks.json": "df195950aebae2fdffdd45245aa3ef57a0c8643631a4c25ef2e7bff064284a53",
  "Validation/theory_checks.py": "301053e6819fb73b2fd04e48e8f1a20b48ca58f0fd45c4f7d458b89786e385cb",
  "requirements.txt": "1839f9ebfe6ef8dbf3960d324981bdc15fa2378d9bb2f754e1af4ae7360baf4e"
}


==> anc/reproducibility/Scripts/build_outputs.py <==
"""Build the paper figure and table from complete, retained study outputs."""
from pathlib import Path
import csv
import json
import platform
import numpy as np
import scipy
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.stats import t

ROOT=Path(__file__).resolve().parents[1]
RESULTS=ROOT/'Results'
PAPER=ROOT/'Paper'
PAPER.mkdir(exist_ok=True)

def read(name):
    with (RESULTS/name).open() as file:return list(csv.DictReader(file))

styles={'U':{'color':'0.08','linestyle':'-','linewidth':1.7},
        'L':{'color':'0.25','linestyle':'--','linewidth':1.6},
        'P':{'color':'0.48','linestyle':':','linewidth':1.8},
        'M':{'color':'0.62','linestyle':'-.','linewidth':1.4}}
labels={'U':'U: unnormalized','L':'L: individual length','P':'P: prompt oracle','M':'M: population mean length'}
plt.rcParams.update({'font.family':'serif','font.serif':['STIXGeneral'],'mathtext.fontset':'stix',
                     'font.size':8,'axes.labelsize':9,'axes.titlesize':10,'legend.fontsize':8,
                     'xtick.labelsize':8,'ytick.labelsize':8,'pdf.fonttype':42,'ps.fonttype':42,
                     'axes.spines.top':False,'axes.spines.right':False,'axes.linewidth':.6})
curves={f'{environment}_{batch}_{method}':
        np.load(RESULTS/f'{environment}_{batch}_{method}.npy',allow_pickle=False)
        for environment in ('variable','constant') for batch in (32,64) for method in styles}
dynamics=read('expected_dynamics.csv')
grid=read('grid_summary.csv')
fig,axes=plt.subplots(3,2,figsize=(7.1,7.05))
ax=axes[0,0]
ax.plot([float(x['ratio']) for x in grid],[100*float(x['negative_fraction']) for x in grid],
        color='0.1',marker='o',markersize=3,linewidth=1.2)
ax.set_xscale('log');ax.set_xlabel('Long/short length ratio $L$');ax.set_ylabel('Negative directions on grid (%)')
ax.set_title('(a) Exact rational policy grid',loc='left');ax.set_ylim(-.6,18)
ax=axes[0,1]
for method in styles:
    rows=[r for r in dynamics if r['environment']=='variable' and r['batch']=='32' and r['method']==method]
    ax.plot([int(r['budget']) for r in rows],[float(r['J']) for r in rows],**styles[method])
ax.set_title('(b) Enumerated mean updates, $B=32$',loc='left')
ax.set_xlabel('Equivalent trajectory budget');ax.set_ylabel('True expected return $J$')
ax.axhline(.85483,color='.75',linewidth=.5)

for ax,batch,early,title in [(axes[1,0],32,True,'(c) Finite samples: early updates, $B=32$'),
                            (axes[1,1],32,False,'(d) Finite samples: full run, $B=32$'),
                            (axes[2,0],64,False,'(e) Finite samples: full run, $B=64$')]:
    for method in styles:
        values=curves[f'variable_{batch}_{method}'];x=np.arange(values.shape[1])*batch
        means=values.mean(axis=0);half=t.ppf(.975,len(values)-1)*values.std(axis=0,ddof=1)/np.sqrt(len(values))
        ax.plot(x,means,**styles[method]);ax.fill_between(x,means-half,means+half,color=styles[method]['color'],alpha=.10,linewidth=0)
    ax.axhline(.85483,color='.75',linewidth=.5)
    ax.set_title(title,loc='left');ax.set_xlabel('Sampled trajectories');ax.set_ylabel('True expected return $J$')
    if early:ax.set_xlim(0,1024);ax.set_ylim(.847,.90)
ax=axes[2,1]
for method in styles:
    values=curves[f'constant_32_{method}'];x=np.arange(values.shape[1])*32
    ax.plot(x,values.mean(axis=0),**styles[method],label=labels[method])
ax.set_title('(f) Constant-length control, $B=32$',loc='left')
ax.set_xlabel('Sampled trajectories');ax.set_ylabel('True expected return $J$')
ax.text(.03,.91,'U, L and M coincide',transform=ax.transAxes,fontsize=8)
handles=[plt.Line2D([0],[0],**styles[m]) for m in styles]
fig.legend(handles,[labels[m] for m in styles],loc='lower center',ncol=2,frameon=False,bbox_to_anchor=(.5,.005))
fig.tight_layout(rect=(0,.065,1,1),h_pad=1.3,w_pad=1.5)
metadata={'Creator':None,'Producer':None,'CreationDate':None,'ModDate':None,
          'Title':'Finite on-policy study of trajectory-length normalization'}
fig.savefig(PAPER/'experiments.pdf',metadata=metadata,bbox_inches='tight')
fig.savefig(RESULTS/'experiments_preview.png',dpi=160,bbox_inches='tight')
plt.close(fig)

summaries=read('summary.csv')
lookup={(r['environment'],int(r['batch']),r['method'],r['metric']):r for r in summaries}

def cell(batch,method,metric,scale=1):
    r=lookup['variable',batch,method,metric]
    mean=float(r['mean'])*scale;half=(float(r['ci95_upper'])-float(r['ci95_lower']))*scale/2
    return f'${mean:.4f} \\pm {half:.4f}$'

lines=[r'\begin{table}[t]',r'\centering',r'\small',
       r'\caption{Finite-sample learning in the enumerated branching process. Entries are means and approximate 95\% Student-$t$ interval half-widths across 32 seeds; $J_0=0.85483$. Every run uses 8,192 fresh trajectories. The minimum includes the initial iterate. Length normalization causes an early decrease here, but L and P recover and attain higher final return than U; the experiment therefore does not show general training inferiority.}',
       r'\label{tab:finite-sample}',r'\begin{tabular}{ccccc}',r'\toprule',
       r'$B$ & Update & $J_{512}-J_0$ & $J_{8192}$ & $\min_k J_k$ \\',r'\midrule']
for batch in (32,64):
    for method in styles:
        lines.append(f'{batch} & {method} & {cell(batch,method,"change_at_512")} & {cell(batch,method,"final_J")} & {cell(batch,method,"minimum_J")} \\\\')
    if batch==32:lines.append(r'\midrule')
lines.extend([r'\bottomrule',r'\end{tabular}',r'\end{table}'])
(PAPER/'experiment_table.tex').write_text('\n'.join(lines)+'\n')

checks=json.loads((ROOT/'Validation'/'study_checks.json').read_text())
report={
    'scope':'Finite synthetic on-policy Euclidean-logit study, not LLM training.',
    'initial_J':.85483,
    'conditions':16,
    'total_replicate_runs':512,
    'seeds_per_condition':32,
    'samples_per_run':8192,
    'methods':{'U':'Global batch-centered score; no length division',
               'L':'Global batch-centered score divided by realized episode length',
               'P':'Exact prompt-centered score divided by realized episode length (oracle)',
               'M':'U divided by exact current population mean length (oracle scalar control)'},
    'primary_interpretation':'The initial sign reversal persists with the oracle conditional baseline. L and P subsequently recover and attain higher final return than U in this constructed process.',
    'constant_control_error':checks['constant_length_U_L_M_max_abs_curve_difference'],
    'version':{'python':platform.python_version(),'numpy':np.__version__,'scipy':scipy.__version__,'matplotlib':matplotlib.__version__}}
(RESULTS/'experiment_report.json').write_text(json.dumps(report,indent=2))
print('Built Paper/experiments.pdf, Paper/experiment_table.tex and complete supporting outputs.')


==> anc/reproducibility/Scripts/diagnostic.py <==
"""Enumerate the finite-sample law of a return-direction U-statistic."""
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
import csv
import json
import math

import numpy as np
from scipy.special import gammaln

ROOT = Path(__file__).resolve().parents[1]
(ROOT / 'Paper').mkdir(exist_ok=True)

def exact_sample(outcomes):
    p = [Q(1, 10), Q(1, 10), Q(4, 5)]
    r = [Q(0), Q(1), Q(1)]
    w = [Q(1, 100), Q(1), Q(1, 100)]
    s = [[Q(int(i == j)) - p[j] for j in range(3)] for i in range(3)]
    n = len(outcomes)
    total = Q(0)
    for i, j, k in product(range(n), repeat=3):
        if len({i, j, k}) == 3:
            a, b, c = outcomes[i], outcomes[j], outcomes[k]
            total += r[a] * (r[b] - r[c]) * w[b] * sum(x*y for x, y in zip(s[a], s[b]))
    return total / (n * (n-1) * (n-2))

def fast_statistic(counts):
    p = np.array([.1, .1, .8])
    r = np.array([0., 1., 1.])
    w = np.array([.01, 1., .01])
    s = np.eye(3) - p[None, :]
    a = r[:, None] * s
    u = (r*w)[:, None] * s
    v = w[:, None] * s
    A, U, V = counts @ a, counts @ u, counts @ v
    Ar, Vr = counts @ (r[:, None]*a), counts @ (r[:, None]*v)
    R = counts @ r
    n = counts.sum(axis=1)
    avdiag = counts @ np.einsum('ij,ij->i', a, v)
    audiag = counts @ np.einsum('ij,ij->i', a, u)
    ravdiag = counts @ (r*np.einsum('ij,ij->i', a, v))
    AU = np.einsum('ij,ij->i', A, U)
    AV = np.einsum('ij,ij->i', A, V)
    triple = R*(AV-avdiag) - np.einsum('ij,ij->i', Ar, V) - np.einsum('ij,ij->i', A, Vr) + 2*ravdiag
    unbiased = (AU-audiag)/(n*(n-1)) - triple/(n*(n-1)*(n-2))
    plugin = AU/n**2 - R*AV/n**3
    return unbiased, plugin

def run():
    true = Q(-1547, 5000000)
    p = [Q(1, 10), Q(1, 10), Q(4, 5)]
    expectation = Q(0)
    kernel_error = 0.
    for outcomes in product(range(3), repeat=3):
        exact = exact_sample(outcomes)
        prob = math.prod(p[i] for i in outcomes)
        expectation += prob*exact
        counts = np.array([[outcomes.count(i) for i in range(3)]])
        fast, _ = fast_statistic(counts)
        kernel_error = max(kernel_error, abs(float(exact)-fast[0]))
    assert expectation == true
    assert kernel_error < 1e-14
    rows = []
    for n in [3, 8, 32, 64, 128, 512]:
        counts = np.array([(i, j, n-i-j) for i in range(n+1) for j in range(n-i+1)])
        logp = gammaln(n+1)-gammaln(counts+1).sum(axis=1)+(counts*np.log([.1,.1,.8])).sum(axis=1)
        probs = np.exp(logp)
        mass_error = abs(probs.sum()-1)
        assert mass_error < 1e-11
        U, P = fast_statistic(counts)
        mean_u, mean_p = probs @ U, probs @ P
        assert abs(mean_u-float(true)) < 1e-12
        variance_u = probs @ ((U-float(true))**2)
        rows.append(dict(batch_size=n,states=len(counts),probability_mass_error=mass_error,
            true_derivative=float(true),mean_U=mean_u,mean_plugin=mean_p,
            plugin_bias=mean_p-float(true),plugin_relative_bias=(mean_p-float(true))/abs(float(true)),
            sd_U=math.sqrt(variance_u),sd_U_relative=math.sqrt(variance_u)/abs(float(true)),
            probability_U_negative=float(probs[U < -1e-15].sum()),
            probability_plugin_negative=float(probs[P < -1e-15].sum())))
    results = ROOT/'Results'
    results.mkdir(exist_ok=True)
    with (results/'diagnostic.csv').open('w') as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader(); writer.writerows(rows)
    report = {'status':'PASS','exact_n3_expectation':str(expectation),
        'max_fast_vs_direct_kernel_error':kernel_error,
        'distribution':'Multinomial n; p=(0.1,0.1,0.8); exhaustive count enumeration',
        'scope':'Fixed on-policy parameter, M=I; population-field derivative before finite update batch factor',
        'rows':rows}
    (ROOT/'Validation/diagnostic_checks.json').write_text(json.dumps(report,indent=2)+'\n')
    table=['\\begin{tabular}{rrrrr}', '\\toprule',
        '$n$ & Plug-in bias / $|D|$ & $\\operatorname{sd}(\\widehat D)/|D|$ & $\\Pr(\\widehat D<0)$ & $\\Pr(\\widetilde D<0)$ \\\\', '\\midrule']
    for row in rows:
        table.append(f"{row['batch_size']} & {row['plugin_relative_bias']:.3f} & {row['sd_U_relative']:.3f} & {row['probability_U_negative']:.3f} & {row['probability_plugin_negative']:.3f} \\\\")
    table += ['\\bottomrule','\\end{tabular}']
    (ROOT/'Paper/diagnostic_table.tex').write_text('\n'.join(table)+'\n')
    print(json.dumps(report,indent=2))

if __name__ == '__main__':
    run()


==> anc/reproducibility/Scripts/sensitivity.py <==
"""Exploratory learning-rate sensitivity for the finite branching process."""
from pathlib import Path
import csv,json
import numpy as np
from scipy.stats import t
import study
ROOT=Path(__file__).resolve().parents[1]
(ROOT / 'Paper').mkdir(exist_ok=True)

def main():
    batch=32; budget=8192; seeds=32
    initial=study.enumerate_paths(study.INITIAL)
    rows=[]; maximum_base_error=0.
    reference={f'variable_32_{method}':
               np.load(ROOT/f'Results/variable_32_{method}.npy',allow_pickle=False)
               for method in ('U','L')}
    for factor in (.5,1.,2.):
        for method in ('U','L'):
            scale=np.linalg.norm(initial['grad'])/np.linalg.norm(study.expected(initial,method,batch))
            for seed in range(seeds):
                rng=np.random.default_rng(np.random.SeedSequence([20260921,seed]))
                tasks=rng.integers(0,3,budget); uniforms=rng.random(budget)
                theta=study.INITIAL.copy(); values=[]
                for step in range(budget//batch+1):
                    state=study.enumerate_paths(theta); values.append(state['j'])
                    if step<budget//batch:
                        ix=slice(step*batch,(step+1)*batch)
                        theta+=.15*factor*scale*study.sampled(state,method,tasks[ix],uniforms[ix])
                if factor==1:
                    error=float(np.max(np.abs(np.asarray(values)-reference[f'variable_32_{method}'][seed])))
                    maximum_base_error=max(maximum_base_error,error)
                    assert error<1e-14
                rows.append(dict(step_multiplier=factor,method=method,seed=seed,
                    change_at_512=float(values[16]-values[0]),final_J=float(values[-1]),
                    minimum_J=float(min(values)),mean_J_over_budget=float(np.trapezoid(values,dx=batch)/budget)))
    with (ROOT/'Results/sensitivity_seed_results.csv').open('w') as f:
        wr=csv.DictWriter(f,fieldnames=list(rows[0]));wr.writeheader();wr.writerows(rows)
    summaries=[]
    for factor in (.5,1.,2.):
        for metric in ('change_at_512','final_J','mean_J_over_budget'):
            u=np.array([row[metric] for row in rows if row['step_multiplier']==factor and row['method']=='U'])
            l=np.array([row[metric] for row in rows if row['step_multiplier']==factor and row['method']=='L'])
            diff=l-u;mean=diff.mean();hw=t.ppf(.975,31)*diff.std(ddof=1)/np.sqrt(32)
            summaries.append(dict(step_multiplier=factor,metric=metric,U_mean=u.mean(),L_mean=l.mean(),
                                  paired_L_minus_U=mean,ci95_lower=mean-hw,ci95_upper=mean+hw))
    with (ROOT/'Results/sensitivity_summary.csv').open('w') as f:
        wr=csv.DictWriter(f,fieldnames=list(summaries[0]));wr.writeheader();wr.writerows(summaries)
    table=[r'\begin{tabular}{rrrrr}',r'\toprule',
           r'Step multiplier & $\Delta J_{512}^{\rm U}$ & $\Delta J_{512}^{\rm L}$ & $J_{8192}^{\rm U}$ & $J_{8192}^{\rm L}$ \\',r'\midrule']
    for factor in (.5,1.,2.):
        early=next(s for s in summaries if s['step_multiplier']==factor and s['metric']=='change_at_512')
        end=next(s for s in summaries if s['step_multiplier']==factor and s['metric']=='final_J')
        table.append(f"{factor:.1f} & {early['U_mean']:+.4f} & {early['L_mean']:+.4f} & {end['U_mean']:.4f} & {end['L_mean']:.4f} "+r'\\')
    table+=[r'\bottomrule',r'\end{tabular}']
    (ROOT/'Paper/sensitivity_table.tex').write_text('\n'.join(table)+'\n')
    report=dict(status='PASS',design='Exploratory, added after original results; fixed scales; B=32; paired 32 seeds',
                simulated_runs=len(rows),additional_conditions_runs=128,base_curve_max_error=maximum_base_error,
                scope='Three rates, one constructed environment, no optimal tuning claim',summary=summaries)
    (ROOT/'Validation/sensitivity_checks.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))
if __name__=='__main__':main()


==> anc/reproducibility/Scripts/study.py <==
"""Reproducible synthetic study; all terminal paths are enumerated explicitly."""
from __future__ import annotations
import csv
import hashlib
import json
from fractions import Fraction as F
from pathlib import Path
import numpy as np
from scipy.special import expit, softmax
from scipy.stats import t

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / 'Results'
OUT.mkdir(exist_ok=True)
METHODS = ('U', 'L', 'P', 'M')
BATCHES = (32, 64)
SEEDS = 32
BUDGET = 8192
GRID_N = 50
RATIOS = (1, 2, 5, 10, 20, 25, 50, 100, 250)
BASE = np.array([0., .02, .01, .03, 1., .2, .45, .75, 1.])
REWARDS = np.array([.2 + .8 * BASE, .1 + .9 * BASE, BASE])
INITIAL = np.r_[np.log([.1, .1, .8]), np.full(6, np.log(9.))]


def write_csv(name, rows):
    with (OUT / name).open('w', newline='') as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader(); writer.writerows(rows)


def rational(p, lengths):
    r = (F(0), F(1), F(1))
    j = sum(a * b for a, b in zip(p, r))
    grad = tuple(p[k] * (r[k] - j) for k in range(3))
    v = tuple((r[k] - j) / lengths[k] for k in range(3))
    ev = sum(p[k] * v[k] for k in range(3))
    update = tuple(p[k] * (v[k] - ev) for k in range(3))
    dot = sum(a * b for a, b in zip(grad, update))
    return j, grad, update, dot


def run_grid():
    j, grad, update, dot = rational((F(1, 10), F(1, 10), F(8, 10)), (100, 1, 100))
    exact = {'J': str(j), 'gradient': list(map(str, grad)), 'length_update': list(map(str, update)),
             'dot': str(dot), 'dot_decimal': float(dot), 'critical_ratio': str(F(753, 23))}
    (OUT / 'rational_example.json').write_text(json.dumps(exact, indent=2))
    aggregate, detailed = [], []
    criterion_mismatches = 0
    for ratio in RATIOS:
        counts = {-1: 0, 0: 0, 1: 0}
        for nx in range(1, GRID_N - 1):
            for ny in range(1, GRID_N - nx):
                p = tuple(F(n, GRID_N) for n in (nx, ny, GRID_N - nx - ny))
                _, _, _, directional = rational(p, (ratio, 1, ratio))
                sign = (directional > 0) - (directional < 0)
                counts[sign] += 1
                x, y, z = p
                aa = (1-x)**2 + y*y + z*z
                bb = y + x*(1-x) - y*y - z*z
                independent = bb < 0 and F(ratio) > 1 + aa / (-y*bb)
                criterion_mismatches += independent != (sign == -1)
                detailed.append({'ratio': ratio, 'n_x': nx, 'n_y': ny, 'n_z': GRID_N-nx-ny,
                                 'denominator': GRID_N, 'dot_numerator': directional.numerator,
                                 'dot_denominator': directional.denominator, 'sign': sign})
        total = sum(counts.values())
        aggregate.append({'ratio': ratio, 'negative': counts[-1], 'zero': counts[0],
                          'positive': counts[1], 'total': total, 'negative_fraction': counts[-1]/total})
    write_csv('grid_summary.csv', aggregate); write_csv('grid_all.csv', detailed)
    return {'rational_example': exact, 'grid_points_per_ratio': total,
            'grid_total_points': len(detailed), 'independent_criterion_mismatches': int(criterion_mismatches)}


def enumerate_paths(theta, constant=False):
    """Nine leaves: revise four, direct one, tool four. Scores are d log p / d theta."""
    root, binary = softmax(theta[:3]), expit(theta[3:])
    probs, scores = [], []
    for branch in (0, 1, 2):
        if branch == 1:
            score = np.zeros(9); score[:3] = -root; score[1] += 1
            probs.append(root[1]); scores.append(score)
            continue
        offset = 0 if branch == 0 else 3
        for check in (0, 1):
            q_check = binary[offset]
            for final in (0, 1):
                q_final = binary[offset + 1 + check]
                prob = root[branch] * (q_check if check else 1-q_check) * (q_final if final else 1-q_final)
                score = np.zeros(9); score[:3] = -root; score[branch] += 1
                score[3 + offset] = check - q_check
                score[3 + offset + 1 + check] = final - q_final
                probs.append(prob); scores.append(score)
    probs, scores = np.asarray(probs), np.asarray(scores)
    lengths = np.full((3, 9), 100., dtype=float)
    if not constant:
        lengths[:] = np.array([50., 100., 150.])[:, None]
        lengths[:, 4] = 1.
    joint = np.broadcast_to(probs / 3, (3, 9)).copy()
    jx = REWARDS @ probs
    j = jx.mean()
    gradient = np.einsum('xp,xp,pd->d', joint, REWARDS, scores)
    mean_length = np.sum(joint * lengths)
    return {'p': probs, 'score': scores, 'lengths': lengths, 'joint': joint,
            'jx': jx, 'j': j, 'grad': gradient, 'mean_length': mean_length}


def expected(state, method, batch):
    centered = REWARDS - state['j']
    if method == 'P':
        centered = REWARDS - state['jx'][:, None]
    weights = 1 / state['lengths'] if method in ('L', 'P') else np.ones((3, 9))
    g = np.einsum('xp,xp,xp,pd->d', state['joint'], weights, centered, state['score'])
    if method != 'P':
        g *= 1 - 1/batch
    if method == 'M':
        g /= state['mean_length']
    return g


def sampled(state, method, task, uniform):
    path = np.searchsorted(np.cumsum(state['p']), uniform, side='right').clip(max=8)
    rewards = REWARDS[task, path]
    baseline = state['jx'][task] if method == 'P' else rewards.mean()
    contribution = state['score'][path] * (rewards-baseline)[:, None]
    if method in ('L', 'P'):
        contribution /= state['lengths'][task, path, None]
    g = contribution.mean(axis=0)
    if method == 'M':
        g /= state['mean_length']
    return g


def check_algebra():
    state = enumerate_paths(INITIAL)
    central = np.empty(9)
    for k in range(9):
        shift = np.zeros(9); shift[k] = 1e-5
        central[k] = (enumerate_paths(INITIAL+shift)['j'] - enumerate_paths(INITIAL-shift)['j'])/2e-5
    # Exact enumeration of every pair checks self-inclusion in the B=2 baseline.
    pair_errors = {}
    probs = state['joint'].reshape(-1)
    rewards = REWARDS.reshape(-1)
    lengths = state['lengths'].reshape(-1)
    scores = np.tile(state['score'], (3,1))
    for method in ('U', 'L'):
        value = np.zeros(9)
        for i in range(27):
            for j in range(27):
                baseline = (rewards[i]+rewards[j])/2
                gi = scores[i]*(rewards[i]-baseline)
                gj = scores[j]*(rewards[j]-baseline)
                if method == 'L':
                    gi = gi/lengths[i]; gj = gj/lengths[j]
                value += probs[i]*probs[j]*(gi+gj)/2
        pair_errors[method] = float(np.max(np.abs(value-expected(state,method,2))))
    return {'probability_sum_error': float(abs(state['p'].sum()-1)),
            'mean_score_max_abs': float(np.max(np.abs(state['p']@state['score']))),
            'gradient_finite_difference_max_abs': float(np.max(np.abs(central-state['grad']))),
            'exact_B2_baseline_max_abs': pair_errors}


def summary(values):
    values = np.asarray(values)
    mean = float(values.mean()); se = float(values.std(ddof=1)/np.sqrt(len(values)))
    half = t.ppf(.975, len(values)-1)*se
    return mean, float(mean-half), float(mean+half)


def train():
    result_rows, calibration_rows, dynamics_rows, initial_rows = [], [], [], []
    curve_arrays = {}
    constant_errors = []
    for constant in (False, True):
        environment = 'constant' if constant else 'variable'
        initial = enumerate_paths(INITIAL,constant)
        for batch in BATCHES:
            steps = BUDGET//batch
            eta = .15*(batch/32)
            scales = {}
            for method in METHODS:
                g = expected(initial,method,batch)
                scales[method] = np.linalg.norm(initial['grad'])/np.linalg.norm(g)
                calibration_rows.append({'environment': environment,'batch':batch,'method':method,
                                         'raw_initial_norm':float(np.linalg.norm(g)),
                                         'fixed_scale':float(scales[method]),'step_size':eta})
                initial_rows.append({'environment':environment,'batch':batch,'method':method,
                                     'J':float(initial['j']),'raw_directional_derivative':float(initial['grad']@g),
                                     'cosine':float(initial['grad']@g/np.linalg.norm(initial['grad'])/np.linalg.norm(g))})
                theta=INITIAL.copy()
                for step in range(steps+1):
                    state=enumerate_paths(theta,constant)
                    dynamics_rows.append({'environment':environment,'batch':batch,'method':method,
                                          'budget':step*batch,'J':float(state['j'])})
                    if step<steps:
                        theta += eta*scales[method]*expected(state,method,batch)
            curves={m:np.empty((SEEDS,steps+1)) for m in METHODS}
            for seed in range(SEEDS):
                rng=np.random.default_rng(np.random.SeedSequence([20260921,seed]))
                task_all=rng.integers(0,3,BUDGET)
                uniforms=rng.random(BUDGET)
                for method in METHODS:
                    theta=INITIAL.copy()
                    for step in range(steps+1):
                        state=enumerate_paths(theta,constant)
                        curves[method][seed,step]=state['j']
                        if step<steps:
                            index=slice(step*batch,(step+1)*batch)
                            theta+=eta*scales[method]*sampled(state,method,task_all[index],uniforms[index])
                    values=curves[method][seed]
                    result_rows.append({'environment':environment,'batch':batch,'method':method,'seed':seed,
                                        'initial_J':float(values[0]),'change_at_512':float(values[512//batch]-values[0]),
                                        'final_J':float(values[-1]),'minimum_J':float(values.min()),
                                        'mean_J_over_budget':float(np.trapezoid(values,dx=batch)/BUDGET)})
            for method in METHODS:
                curve_arrays[f'{environment}_{batch}_{method}']=curves[method]
            if constant:
                constant_errors.extend(float(np.max(np.abs(curves[m]-curves['U']))) for m in ('L','M'))
    write_csv('calibration.csv',calibration_rows);write_csv('initial_directions.csv',initial_rows)
    write_csv('expected_dynamics.csv',dynamics_rows);write_csv('seed_results.csv',result_rows)
    for name, values in curve_arrays.items():
        np.save(OUT/f'{name}.npy', values, allow_pickle=False)
    summaries=[]
    for constant in ('variable','constant'):
        for batch in BATCHES:
            for method in METHODS:
                subset=[r for r in result_rows if r['environment']==constant and r['batch']==batch and r['method']==method]
                for metric in ('change_at_512','final_J','minimum_J','mean_J_over_budget'):
                    mean,lo,hi=summary([r[metric] for r in subset])
                    summaries.append({'environment':constant,'batch':batch,'method':method,'metric':metric,
                                      'seeds':SEEDS,'mean':mean,'ci95_lower':lo,'ci95_upper':hi})
    write_csv('summary.csv',summaries)
    # Paired endpoint differences use the same seeds, not independent intervals.
    paired=[]
    for batch in BATCHES:
        for metric in ('change_at_512','final_J','minimum_J','mean_J_over_budget'):
            base={r['seed']:r[metric] for r in result_rows if r['environment']=='variable' and r['batch']==batch and r['method']=='U'}
            for method in ('L','P','M'):
                vals=[r[metric]-base[r['seed']] for r in result_rows if r['environment']=='variable' and r['batch']==batch and r['method']==method]
                mean,lo,hi=summary(vals)
                paired.append({'batch':batch,'comparison':method+'-U','metric':metric,'mean':mean,'ci95_lower':lo,'ci95_upper':hi})
    write_csv('paired_differences.csv',paired)
    return {'constant_length_U_L_M_max_abs_curve_difference':max(constant_errors),
            'total_replicate_runs':len(result_rows),'seeds_per_condition':SEEDS,
            'trajectories_per_run':BUDGET,'all_curves_finite':all(bool(np.isfinite(a).all()) for a in curve_arrays.values()),
            'unique_prompt_id_rule':'seed:sample_index; every sample_index in [0,8191] used once per run'}


def main():
    checks=run_grid(); checks.update(check_algebra()); checks.update(train())
    checks['passed']=(checks['independent_criterion_mismatches']==0 and checks['probability_sum_error']<1e-12
                      and checks['mean_score_max_abs']<1e-12 and checks['gradient_finite_difference_max_abs']<1e-8
                      and max(checks['exact_B2_baseline_max_abs'].values())<1e-12
                      and checks['constant_length_U_L_M_max_abs_curve_difference']<1e-10 and checks['all_curves_finite'])
    checks['study_script_sha256']=hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
    (ROOT/'Validation'/'study_checks.json').write_text(json.dumps(checks,indent=2))
    print(json.dumps(checks,indent=2))
    if not checks['passed']:
        raise RuntimeError('Study verification failed')

if __name__=='__main__':main()


==> anc/reproducibility/Validation/diagnostic_checks.json <==
{
  "status": "PASS",
  "exact_n3_expectation": "-1547/5000000",
  "max_fast_vs_direct_kernel_error": 2.220446049250313e-16,
  "distribution": "Multinomial n; p=(0.1,0.1,0.8); exhaustive count enumeration",
  "scope": "Fixed on-policy parameter, M=I; population-field derivative before finite update batch factor",
  "rows": [
    {
      "batch_size": 3,
      "states": 10,
      "probability_mass_error": 2.220446049250313e-16,
      "true_derivative": -0.0003094,
      "mean_U": -0.0003094000000000161,
      "mean_plugin": 0.0032188000000000004,
      "plugin_bias": 0.0035282000000000004,
      "plugin_relative_bias": 11.403361344537817,
      "sd_U": 0.028034470537298652,
      "sd_U_relative": 90.60914847219992,
      "probability_U_negative": 0.04800000000000002,
      "probability_plugin_negative": 0.0
    },
    {
      "batch_size": 8,
      "states": 45,
      "probability_mass_error": 8.881784197001252e-16,
      "true_derivative": -0.0003094,
      "mean_U": -0.0003093999999999991,
      "mean_plugin": 0.0014150500000000034,
      "plugin_bias": 0.0017244500000000035,
      "plugin_relative_bias": 5.573529411764717,
      "sd_U": 0.00485519480649826,
      "sd_U_relative": 15.692290906587782,
      "probability_U_negative": 0.21486528000000032,
      "probability_plugin_negative": 0.0
    },
    {
      "batch_size": 32,
      "states": 561,
      "probability_mass_error": 7.105427357601002e-15,
      "true_derivative": -0.0003094,
      "mean_U": -0.000309399999999998,
      "mean_plugin": 0.00016686718749999845,
      "plugin_bias": 0.00047626718749999844,
      "plugin_relative_bias": 1.5393251050420118,
      "sd_U": 0.0010346358110725512,
      "sd_U_relative": 3.3440071463236953,
      "probability_U_negative": 0.7465514190514618,
      "probability_plugin_negative": 0.6142303625208532
    },
    {
      "batch_size": 64,
      "states": 2145,
      "probability_mass_error": 1.5543122344752192e-15,
      "true_derivative": -0.0003094,
      "mean_U": -0.0003093999999999982,
      "mean_plugin": -6.750351562499769e-05,
      "plugin_bias": 0.0002418964843750023,
      "plugin_relative_bias": 0.7818244485294192,
      "sd_U": 0.0005858336301744254,
      "sd_U_relative": 1.8934506469761647,
      "probability_U_negative": 0.8195994808729473,
      "probability_plugin_negative": 0.7160283652404169
    },
    {
      "batch_size": 128,
      "states": 8385,
      "probability_mass_error": 9.992007221626409e-16,
      "true_derivative": -0.0003094,
      "mean_U": -0.0003094000000000027,
      "mean_plugin": -0.0001875110351562532,
      "plugin_bias": 0.00012188896484374679,
      "plugin_relative_bias": 0.39395269826679635,
      "sd_U": 0.000362513410925635,
      "sd_U_relative": 1.1716658400957822,
      "probability_U_negative": 0.8548338769641285,
      "probability_plugin_negative": 0.78819003678987
    },
    {
      "batch_size": 512,
      "states": 131841,
      "probability_mass_error": 5.029310301551959e-14,
      "true_derivative": -0.0003094,
      "mean_U": -0.00030939999999998605,
      "mean_plugin": -0.0002787513732910033,
      "plugin_bias": 3.064862670899669e-05,
      "plugin_relative_bias": 0.0990582634421354,
      "sd_U": 0.00016157735411119497,
      "sd_U_relative": 0.5222280352656593,
      "probability_U_negative": 0.953019194365609,
      "probability_plugin_negative": 0.9377866165768837
    }
  ]
}


==> anc/reproducibility/Validation/sensitivity_checks.json <==
{
  "status": "PASS",
  "design": "Exploratory, added after original results; fixed scales; B=32; paired 32 seeds",
  "simulated_runs": 192,
  "additional_conditions_runs": 128,
  "base_curve_max_error": 0.0,
  "scope": "Three rates, one constructed environment, no optimal tuning claim",
  "summary": [
    {
      "step_multiplier": 0.5,
      "metric": "change_at_512",
      "U_mean": 0.0116416568700669,
      "L_mean": -0.0018509719373865086,
      "paired_L_minus_U": -0.01349262880745341,
      "ci95_lower": -0.013864166319914528,
      "ci95_upper": -0.01312109129499229
    },
    {
      "step_multiplier": 0.5,
      "metric": "final_J",
      "U_mean": 0.9328189772346611,
      "L_mean": 0.9483847397198257,
      "paired_L_minus_U": 0.015565762485164468,
      "ci95_lower": 0.015120248787368767,
      "ci95_upper": 0.01601127618296017
    },
    {
      "step_multiplier": 0.5,
      "metric": "mean_J_over_budget",
      "U_mean": 0.9054125372487429,
      "L_mean": 0.8916907806265639,
      "paired_L_minus_U": -0.013721756622179056,
      "ci95_lower": -0.014327527292770854,
      "ci95_upper": -0.013115985951587259
    },
    {
      "step_multiplier": 1.0,
      "metric": "change_at_512",
      "U_mean": 0.021281315258289628,
      "L_mean": -0.0035551978908999714,
      "paired_L_minus_U": -0.0248365131491896,
      "ci95_lower": -0.02548771246239965,
      "ci95_upper": -0.02418531383597955
    },
    {
      "step_multiplier": 1.0,
      "metric": "final_J",
      "U_mean": 0.9545500568706345,
      "L_mean": 0.9714177478690783,
      "paired_L_minus_U": 0.016867690998443752,
      "ci95_lower": 0.016519458620247437,
      "ci95_upper": 0.017215923376640067
    },
    {
      "step_multiplier": 1.0,
      "metric": "mean_J_over_budget",
      "U_mean": 0.9254054964301657,
      "L_mean": 0.9273415567662691,
      "paired_L_minus_U": 0.0019360603361033672,
      "ci95_lower": 0.0013256678181617632,
      "ci95_upper": 0.0025464528540449713
    },
    {
      "step_multiplier": 2.0,
      "metric": "change_at_512",
      "U_mean": 0.03615461807937528,
      "L_mean": -0.004422415308325857,
      "paired_L_minus_U": -0.040577033387701134,
      "ci95_lower": -0.04138753028974369,
      "ci95_upper": -0.039766536485658574
    },
    {
      "step_multiplier": 2.0,
      "metric": "final_J",
      "U_mean": 0.9721498101742363,
      "L_mean": 0.9824211815751392,
      "paired_L_minus_U": 0.010271371400903007,
      "ci95_lower": 0.0099775963529737,
      "ci95_upper": 0.010565146448832313
    },
    {
      "step_multiplier": 2.0,
      "metric": "mean_J_over_budget",
      "U_mean": 0.945112411090539,
      "L_mean": 0.9525019322977191,
      "paired_L_minus_U": 0.007389521207180096,
      "ci95_lower": 0.006946297621706473,
      "ci95_upper": 0.007832744792653718
    }
  ]
}


==> anc/reproducibility/Validation/study_checks.json <==
{
  "rational_example": {
    "J": "9/10",
    "gradient": [
      "-9/100",
      "1/100",
      "2/25"
    ],
    "length_update": [
      "-189/100000",
      "901/100000",
      "-89/12500"
    ],
    "dot": "-1547/5000000",
    "dot_decimal": -0.0003094,
    "critical_ratio": "753/23"
  },
  "grid_points_per_ratio": 1176,
  "grid_total_points": 10584,
  "independent_criterion_mismatches": 0,
  "probability_sum_error": 0.0,
  "mean_score_max_abs": 1.2314593789142236e-16,
  "gradient_finite_difference_max_abs": 9.339614151504527e-12,
  "exact_B2_baseline_max_abs": {
    "U": 3.122502256758253e-17,
    "L": 4.336808689942018e-18
  },
  "constant_length_U_L_M_max_abs_curve_difference": 5.551115123125783e-16,
  "total_replicate_runs": 512,
  "seeds_per_condition": 32,
  "trajectories_per_run": 8192,
  "all_curves_finite": true,
  "unique_prompt_id_rule": "seed:sample_index; every sample_index in [0,8191] used once per run",
  "passed": true,
  "study_script_sha256": "309e8d7f93998055f72382c9637d7fe3157ba580cbc4a98d769a7de01adb0107"
}


==> anc/reproducibility/Validation/theory_checks.json <==
{
  "euclidean_example": {
    "p": [
      {
        "exact": "1/10",
        "decimal": 0.1
      },
      {
        "exact": "1/10",
        "decimal": 0.1
      },
      {
        "exact": "4/5",
        "decimal": 0.8
      }
    ],
    "reward": [
      {
        "exact": "0",
        "decimal": 0.0
      },
      {
        "exact": "1",
        "decimal": 1.0
      },
      {
        "exact": "1",
        "decimal": 1.0
      }
    ],
    "weight": [
      {
        "exact": "1/100",
        "decimal": 0.01
      },
      {
        "exact": "1",
        "decimal": 1.0
      },
      {
        "exact": "1/100",
        "decimal": 0.01
      }
    ],
    "J": {
      "exact": "9/10",
      "decimal": 0.9
    },
    "true_gradient": [
      {
        "exact": "-9/100",
        "decimal": -0.09
      },
      {
        "exact": "1/100",
        "decimal": 0.01
      },
      {
        "exact": "2/25",
        "decimal": 0.08
      }
    ],
    "update": [
      {
        "exact": "-189/100000",
        "decimal": -0.00189
      },
      {
        "exact": "901/100000",
        "decimal": 0.00901
      },
      {
        "exact": "-89/12500",
        "decimal": -0.00712
      }
    ],
    "derivative": {
      "exact": "-1547/5000000",
      "decimal": -0.0003094
    }
  },
  "finite_difference": {
    "gradient": [
      -0.09000000000813912,
      0.010000000050247593,
      0.08000000001340268
    ],
    "step": 0.01,
    "actual_reward_change": -3.09392690400756e-06
  },
  "three_outcome_classification": {
    "A": {
      "exact": "73/50",
      "decimal": 1.46
    },
    "B": {
      "exact": "-23/50",
      "decimal": -0.46
    },
    "threshold": {
      "exact": "753/23",
      "decimal": 32.73913043478261
    },
    "exact_grid_checks": 264
  },
  "natural_geometry": {
    "full_simplex_derivative": {
      "exact": "189/100000",
      "decimal": 0.00189
    },
    "restricted_feature": [
      {
        "exact": "-9",
        "decimal": -9.0
      },
      {
        "exact": "1",
        "decimal": 1.0
      },
      {
        "exact": "8",
        "decimal": 8.0
      }
    ],
    "Jprime": {
      "exact": "73/50",
      "decimal": 1.46
    },
    "scalar_update": {
      "exact": "-1547/50000",
      "decimal": -0.03094
    },
    "fisher": {
      "exact": "701/25",
      "decimal": 28.04
    },
    "restricted_derivative": {
      "exact": "-112931/70100000",
      "decimal": -0.0016109985734664765
    }
  },
  "batch_expectations": {
    "iid": {
      "2": [
        {
          "exact": "-189/200000",
          "decimal": -0.000945
        },
        {
          "exact": "901/200000",
          "decimal": 0.004505
        },
        {
          "exact": "-89/25000",
          "decimal": -0.00356
        }
      ],
      "3": [
        {
          "exact": "-63/50000",
          "decimal": -0.00126
        },
        {
          "exact": "901/150000",
          "decimal": 0.006006666666666667
        },
        {
          "exact": "-89/18750",
          "decimal": -0.004746666666666666
        }
      ],
      "4": [
        {
          "exact": "-567/400000",
          "decimal": -0.0014175
        },
        {
          "exact": "2703/400000",
          "decimal": 0.0067575
        },
        {
          "exact": "-267/50000",
          "decimal": -0.00534
        }
      ]
    },
    "fixed_prompt_sizes": [
      2,
      3
    ]
  },
  "covariance_decomposition": {
    "success_weight": {
      "exact": "3/25",
      "decimal": 0.12
    },
    "failure_weight": {
      "exact": "1/100",
      "decimal": 0.01
    },
    "positive_coefficient": {
      "exact": "21/1000",
      "decimal": 0.021
    },
    "covariance_difference": [
      {
        "exact": "0",
        "decimal": 0.0
      },
      {
        "exact": "22/225",
        "decimal": 0.09777777777777778
      },
      {
        "exact": "-22/225",
        "decimal": -0.09777777777777778
      }
    ]
  },
  "cross_trajectory_diagnostic": {
    "enumeration": {
      "identity_n3": {
        "target": {
          "exact": "-1547/5000000",
          "decimal": -0.0003094
        },
        "statistic_expectation": {
          "exact": "-1547/5000000",
          "decimal": -0.0003094
        },
        "plugin_expectation": {
          "exact": "8047/2500000",
          "decimal": 0.0032188
        }
      },
      "identity_n4": {
        "target": {
          "exact": "-1547/5000000",
          "decimal": -0.0003094
        },
        "statistic_expectation": {
          "exact": "-1547/5000000",
          "decimal": -0.0003094
        },
        "plugin_expectation": {
          "exact": "53157/20000000",
          "decimal": 0.00265785
        }
      },
      "fixed_spd_n3": {
        "target": {
          "exact": "-3383/5000000",
          "decimal": -0.0006766
        },
        "statistic_expectation": {
          "exact": "-3383/5000000",
          "decimal": -0.0006766
        },
        "plugin_expectation": {
          "exact": "21749/7500000",
          "decimal": 0.002899866666666667
        }
      },
      "fixed_spd_n4": {
        "target": {
          "exact": "-3383/5000000",
          "decimal": -0.0006766
        },
        "statistic_expectation": {
          "exact": "-3383/5000000",
          "decimal": -0.0006766
        },
        "plugin_expectation": {
          "exact": "23199/10000000",
          "decimal": 0.0023199
        }
      }
    },
    "binary_plugin_t": {
      "exact": "1831/12500",
      "decimal": 0.14648
    },
    "binary_plugin_av": {
      "exact": "-2277/500000",
      "decimal": -0.004554
    },
    "plugin_bias_term": {
      "exact": "75517/5000000",
      "decimal": 0.0151034
    },
    "sign_crossover": {
      "exact": "5928/119",
      "decimal": 49.81512605042017
    }
  },
  "stochastic_binary_caveat": {
    "global_baseline": {
      "exact": "27/32",
      "decimal": 0.84375
    },
    "derivative": {
      "exact": "-91/20480",
      "decimal": -0.004443359375
    }
  },
  "status": "All exact assertions and independent finite-difference checks passed."
}


==> anc/reproducibility/Validation/theory_checks.py <==
#!/usr/bin/env python3
"""Exact-arithmetic checks for the finite policy models and estimators.

Only Python's standard library is required. All claims marked exact use
fractions.Fraction and exhaustive finite sums, not floating-point tolerance.
"""
from fractions import Fraction as Q
from itertools import product, permutations
from pathlib import Path
import json
import math


def add(xs):
    xs = list(xs)
    return [sum(z) for z in zip(*xs)]


def scale(a, x):
    return [a * z for z in x]


def dot(x, y, metric=None):
    if metric is None:
        return sum(a * b for a, b in zip(x, y))
    return sum(x[i] * metric[i][j] * y[j]
               for i in range(len(x)) for j in range(len(y)))


def categorical(p, rewards, weights):
    d = len(p)
    return [dict(prob=p[i], reward=rewards[i], weight=weights[i],
                 score=[Q(int(i == j)) - p[j] for j in range(d)])
            for i in range(d)]


def moments(dist):
    reward = sum(o['prob'] * o['reward'] for o in dist)
    a = add(scale(o['prob'] * o['reward'], o['score']) for o in dist)
    u = add(scale(o['prob'] * o['reward'] * o['weight'], o['score'])
            for o in dist)
    v = add(scale(o['prob'] * o['weight'], o['score']) for o in dist)
    return reward, a, u, v


def expected_field(dist, baseline):
    return add(scale(o['prob'] * o['weight'] * (o['reward'] - baseline),
                     o['score']) for o in dist)


def batch_update(batch):
    n = len(batch)
    rb = sum(o['reward'] for o in batch) / n
    return scale(Q(1, n), add(scale(o['weight'] * (o['reward'] - rb),
                                    o['score']) for o in batch))


def enumerate_batches(dists):
    for batch in product(*dists):
        prob = math.prod(o['prob'] for o in batch)
        yield prob, batch


def mean_batch_update(dists):
    return add(scale(prob, batch_update(batch))
               for prob, batch in enumerate_batches(dists))


def diagnostic_fast(batch, metric=None):
    n = len(batch)
    if n < 3:
        raise ValueError('The order-three diagnostic needs n >= 3.')
    rs = [o['reward'] for o in batch]
    aa = [scale(o['reward'], o['score']) for o in batch]
    uu = [scale(o['reward'] * o['weight'], o['score']) for o in batch]
    vv = [scale(o['weight'], o['score']) for o in batch]
    A, U, V = add(aa), add(uu), add(vv)
    Ar = add(scale(r, a) for r, a in zip(rs, aa))
    Vr = add(scale(r, v) for r, v in zip(rs, vv))
    pair = dot(A, U, metric) - sum(dot(a, u, metric) for a, u in zip(aa, uu))
    av = sum(dot(a, v, metric) for a, v in zip(aa, vv))
    triple = (sum(rs) * (dot(A, V, metric) - av)
              - dot(Ar, V, metric) - dot(A, Vr, metric)
              + 2 * sum(r * dot(a, v, metric) for r, a, v in zip(rs, aa, vv)))
    return pair / (n * (n - 1)) - triple / (n * (n - 1) * (n - 2))


def diagnostic_brute(batch, metric=None):
    n = len(batch)
    total = 0
    for i, j, k in permutations(range(n), 3):
        x, y, z = batch[i], batch[j], batch[k]
        total += (x['reward'] * (y['reward'] - z['reward']) * y['weight']
                  * dot(x['score'], y['score'], metric))
    return total / (n * (n - 1) * (n - 2))


def diagnostic_plugin(batch, metric=None):
    n = len(batch)
    a = scale(Q(1, n), add(scale(o['reward'], o['score']) for o in batch))
    return dot(a, batch_update(batch), metric)


def softmax(xs):
    m = max(xs)
    ee = [math.exp(x - m) for x in xs]
    return [e / sum(ee) for e in ee]


def serial(x):
    if isinstance(x, Q):
        return {'exact': str(x), 'decimal': float(x)}
    if isinstance(x, dict):
        return {k: serial(v) for k, v in x.items()}
    if isinstance(x, (list, tuple)):
        return [serial(v) for v in x]
    return x


def run():
    p = [Q(1, 10), Q(1, 10), Q(4, 5)]
    r = [Q(0), Q(1), Q(1)]
    w = [Q(1, 100), Q(1), Q(1, 100)]
    dist = categorical(p, r, w)
    J, a, u, v = moments(dist)
    g = expected_field(dist, J)
    assert g == add([u, scale(-J, v)])
    D = dot(a, g)
    assert D == Q(-1547, 5_000_000)
    results = {'euclidean_example': dict(p=p, reward=r, weight=w, J=J,
                                         true_gradient=a, update=g, derivative=D)}

    # Independent gradient check through the actual softmax objective.
    logits = [math.log(float(x)) for x in p]
    def objective(theta):
        pp = softmax(theta)
        return sum(float(ri) * pi for ri, pi in zip(r, pp))
    eps = 1e-6
    fd = [(objective([x + (eps if j == k else 0) for j, x in enumerate(logits)])
           - objective([x - (eps if j == k else 0) for j, x in enumerate(logits)]))
          / (2 * eps) for k in range(3)]
    assert max(abs(x - float(y)) for x, y in zip(fd, a)) < 2e-10
    step = 0.01
    actual_change = objective([x + step * float(y) for x, y in zip(logits, g)]) - float(J)
    assert actual_change < 0
    results['finite_difference'] = dict(gradient=fd, step=step,
                                         actual_reward_change=actual_change)

    # Three-outcome classification, including the exact ratio threshold.
    x, y, z = p
    A = (1 - x) ** 2 + y ** 2 + z ** 2
    B = y + x * (1 - x) - y ** 2 - z ** 2
    threshold = 1 + A / (-y * B)
    assert threshold == Q(753, 23)
    grid_checks = 0
    for denominator in (5, 7, 11):
        for ix in range(1, denominator - 1):
            for iy in range(1, denominator - ix):
                xx, yy = Q(ix, denominator), Q(iy, denominator)
                zz = 1 - xx - yy
                for ratio in (Q(1), Q(3), Q(10), Q(100)):
                    ww = [Q(1, 100), ratio / 100, Q(1, 100)]
                    dd = categorical([xx, yy, zz], r, ww)
                    jj, ag, _, _ = moments(dd)
                    actual = dot(ag, expected_field(dd, jj))
                    aa = (1 - xx) ** 2 + yy ** 2 + zz ** 2
                    bb = yy + xx * (1 - xx) - yy ** 2 - zz ** 2
                    formula = xx ** 2 * (aa + (ratio - 1) * yy * bb) / 100
                    assert actual == formula
                    grid_checks += 1
    results['three_outcome_classification'] = dict(A=A, B=B,
                                                   threshold=threshold, exact_grid_checks=grid_checks)

    # Full-simplex natural ascent and a one-feature natural descent example.
    full_natural_derivative = sum(pi * wi * (ri - J) ** 2
                                  for pi, wi, ri in zip(p, w, r))
    feature = [Q(-9), Q(1), Q(8)]
    feature_mean = dot(p, feature)
    fisher = dot(p, [q * q for q in feature]) - feature_mean ** 2
    jp, gs = dot(a, feature), dot(g, feature)
    assert (jp, gs, fisher) == (Q(73, 50), Q(-1547, 50000), Q(701, 25))
    restricted_natural_derivative = jp * gs / fisher
    assert restricted_natural_derivative == Q(-112931, 70100000)
    assert full_natural_derivative > 0 > restricted_natural_derivative
    results['natural_geometry'] = dict(full_simplex_derivative=full_natural_derivative,
        restricted_feature=feature, Jprime=jp, scalar_update=gs, fisher=fisher,
        restricted_derivative=restricted_natural_derivative)

    # Exact iid B and fixed nonidentical prompt batch identities.
    iid_checks = {}
    for n in (2, 3, 4):
        actual = mean_batch_update([dist] * n)
        expected = scale(Q(n - 1, n), g)
        assert actual == expected
        iid_checks[str(n)] = actual
    d2 = categorical([Q(1, 2), Q(1, 3), Q(1, 6)],
                     [Q(0), Q(0), Q(1)], [Q(1), Q(1, 10), Q(1)])
    d3 = categorical([Q(1, 4), Q(1, 4), Q(1, 2)],
                     [Q(1), Q(0), Q(1)], [Q(1, 3), Q(1), Q(1, 2)])
    for dists in ([dist, d2], [dist, d2, d3]):
        n = len(dists)
        mm = [moments(d) for d in dists]
        formula = scale(Q(n - 1, n * n), add(
            add([mj[2], scale(-sum(mk[0] for k, mk in enumerate(mm) if k != j)
                             / (n - 1), mj[3])])
            for j, mj in enumerate(mm)))
        assert mean_batch_update(dists) == formula
    results['batch_expectations'] = dict(iid=iid_checks, fixed_prompt_sizes=[2, 3])

    # Baseline offset and exact covariance decomposition under binary rewards.
    offset = Q(1, 7)
    assert expected_field(dist, J + offset) == add([g, scale(-offset, v)])
    conditionals = []
    for outcome in (1, 0):
        mass = J if outcome else 1 - J
        subset = [o for o in dist if o['reward'] == outcome]
        mean_w = sum(o['prob'] * o['weight'] for o in subset) / mass
        mean_s = scale(1 / mass, add(scale(o['prob'], o['score']) for o in subset))
        ws = scale(1 / mass, add(scale(o['prob'] * o['weight'], o['score']) for o in subset))
        cov = add([ws, scale(-mean_w, mean_s)])
        conditionals.append((mean_w, cov))
    mus, muf = conditionals[0][0], conditionals[1][0]
    covdiff = add([conditionals[0][1], scale(-1, conditionals[1][1])])
    c = (1 - J) * mus + J * muf
    assert g == add([scale(c, a), scale(J * (1 - J), covdiff)])
    results['covariance_decomposition'] = dict(success_weight=mus, failure_weight=muf,
                                               positive_coefficient=c, covariance_difference=covdiff)

    # O(n) statistic vs direct ordered triples; then exact expectation.
    metric = [[Q(2), Q(1, 2), Q(0)],
              [Q(1, 2), Q(1), Q(1, 4)],
              [Q(0), Q(1, 4), Q(3, 2)]]
    diagnostic_checks = {}
    for label, M in [('identity', None), ('fixed_spd', metric)]:
        target = dot(a, g, M)
        for n in (3, 4):
            expectation = 0
            plugin_expectation = 0
            for prob, batch in enumerate_batches([dist] * n):
                fast = diagnostic_fast(batch, M)
                brute = diagnostic_brute(batch, M)
                assert fast == brute
                expectation += prob * fast
                plugin_expectation += prob * diagnostic_plugin(batch, M)
            assert expectation == target
            t = sum(o['prob'] * o['reward'] * o['weight']
                    * dot(o['score'], o['score'], M) for o in dist)
            predicted_plugin = Q(n - 1, n * n) * (
                (n - 1) * target + (1 - J) * (t - dot(a, v, M)))
            assert plugin_expectation == predicted_plugin
            diagnostic_checks[f'{label}_n{n}'] = dict(target=target,
                statistic_expectation=expectation, plugin_expectation=plugin_expectation)
    t = sum(o['prob'] * o['reward'] * o['weight'] * dot(o['score'], o['score'])
            for o in dist)
    plugin_bias_term = (1 - J) * (t - dot(a, v))
    crossover = 1 - plugin_bias_term / D
    assert crossover == Q(5928, 119)
    for n in (2, 3, 10, 49, 50, 100):
        value = Q(n - 1, n * n) * ((n - 1) * D + plugin_bias_term)
        assert (value > 0) == (n <= 49)
    results['cross_trajectory_diagnostic'] = dict(enumeration=diagnostic_checks,
        binary_plugin_t=t, binary_plugin_av=dot(a, v), plugin_bias_term=plugin_bias_term,
        sign_crossover=crossover)

    # Global baseline plus stochastic binary reward need not satisfy the
    # deterministic-label full-conditional-simplex positive theorem.
    context_mass = Q(1, 4)
    action_prob = Q(1, 2)
    qlow, qhigh = Q(1, 4), Q(1, 2)
    global_baseline = context_mass * (qlow + qhigh) / 2 + 1 - context_mass
    mlow = (qlow - global_baseline) / 10
    mhigh = qhigh - global_baseline
    noisy_binary_derivative = (context_mass * action_prob * (1 - action_prob)
                               * (qhigh - qlow) * (mhigh - mlow))
    assert noisy_binary_derivative == Q(-91, 20480)
    results['stochastic_binary_caveat'] = dict(global_baseline=global_baseline,
                                               derivative=noisy_binary_derivative)

    results['status'] = 'All exact assertions and independent finite-difference checks passed.'
    out = Path(__file__).with_suffix('.json')
    out.write_text(json.dumps(serial(results), indent=2) + '\n', encoding='utf-8')
    print(results['status'])
    print(f'Exact three-outcome cases: {grid_checks}; diagnostic enumeration: 27 and 81 batches per metric.')
    print(out)


if __name__ == '__main__':
    run()


==> anc/reproducibility/requirements.txt <==
numpy==2.5.3
scipy==1.18.1
matplotlib==3.11.2

